Computation of Laplacian eigenvalues of two-dimensional shapes with dihedral symmetry

We numerically compute the lowest Laplacian eigenvalues of several two-dimensional shapes with dihedral symmetry at arbitrary precision arithmetic. Our approach is based on the method of particular solutions with domain decomposition. We are particularly interested in asymptotic expansions of the eigenvalues $\lambda(n)$ of shapes with $n$ edges that are of the form $\lambda(n) \sim x\sum_{k=0}^{\infty} \frac{C_k(x)}{n^k}$ where $x$ is the limiting eigenvalue for $n\rightarrow \infty$. Expansions of this form have previously only been known for regular polygons with Dirichlet boundary condition and (quite surprisingly) involve Riemann zeta values and single-valued multiple zeta values, which makes them interesting to study. We provide numerical evidence for closed-form expressions of higher order $C_k(x)$ and give more examples of shapes for which such expansions are possible (including regular polygons with Neumann boundary condition, regular star polygons and star shapes with sinusoidal boundary).

==> anc/hypocycloid/1/eigenvalues.txt <==
5 6.63317150673354224975776126362928524945599259584443562491538283257440319532428
6 6.406730130204086783365799714030984893884056434096934109784331711463479783965267
7 6.273573593333281266024836862145998074862494802754620878996358688108739475381244
8 6.18634269706519280138615467114842365368526449738163994220826320111631903922114
9 6.12496877301073581587745650380657426059825419238506446758409697764562177668037
10 6.079535855349095240227281517094760693060945217666350368009174151364420519475875
11 6.044598739951147413193964206178115024654881927356746867003889019826213587873656
12 6.016926231380447406242544923663662155941198242329576309910761890095820780813575
13 5.994483333311845452382727423251822502522980707380069969447449164051353723277679
14 5.975926431714555754360181611801700374420440886426284037017729297314691232939553
15 5.960333648014877988941971854522940539588744274224939454408554160375184025829194
16 5.947051963128753149031351166860885237979164198356311914078015469195407684028901
17 5.93560618766910289320398020226137115303774789933198198710321952171147208363555
18 5.925642483016777065293035013037310782292977893060372985989839324850425343987318
19 5.916892070977095207832918536168634121495212065973779397601706391280549065503618
20 5.909147201194775802962653224171525759918040529142420074968283089274275530318943
21 5.902244812032454994761316051996056351854086355074861916404453380197685981178851
22 5.896055162187429255877197347608425377425252033544838366274730692665083329005844
23 5.890473757029750970640004004907548000221497830826803020443320470104155518217259
24 5.885415508917060123219671808319329349477736667277176226037878434031013507634242
25 5.880810443340520247606645314408263125092427035762974758479382403817127384351383
26 5.876600494471218830809486857012016880490336388113311407258039384744090393222319
27 5.872737081256509864097699294836422652268084228770148505850522580361983375436541
28 5.869179251257497151679586039839958569024937542039340583794648720331000232885911
29 5.865892243155373672682147481142988328554443938910624601381047073446230186000465
30 5.862846361913564745684334464737135050046627746298479966455121996832100477483075
31 5.860016090152018621501915560596650093987722343969790471285773475018803511911428
32 5.857379379903172788603329286302230438165664726830828719656945665044769991580746
33 5.854917083489458093583075577613489293578839043009789321414736696915094588510962
34 5.852612492694208403540873369739339473198190134546211037561924018298625798010051
35 5.850450962956432099578520450733824097301799275241540200376913468741771683038543
36 5.848419604857616414742725365200941808955558608236825568929305535942043349796196
37 5.846507029268094011497618075830310762910378238184795823416870761053948138378423
38 5.844703135584625790711668878760286663195540261494029973864182842086400104034008
39 5.842998934802063533754181909102145134544537842110941680723546792043091188731772
40 5.841386400920186409120126835311633950363885525432526369625694480081509485147008
41 5.839858345535141322005222676000168607966007755601752978638343184437355228100953
42 5.83840831150677220947247206673244284607235992521878468966516964888449510541887
43 5.837030482403937130975299866017247102232514602673672528166498402087151509811452
44 5.835719605065201817695631274293212382659691524748407851892672001622222242145612
45 5.83447092311326105963927676141901866275189446587713194497582989331685290624431
46 5.833280119658886311156335950587889000429253744540844964279195396910185142586205
47 5.832143267747345636534430551035896569678628180409896899621097419446071180902818
48 5.831056787354708550483215486237413899942847707580600891944771877585178264007248
49 5.830017407946693262503778188649768274808738556543975161415465481294291394798994
50 5.82902213577908655163341274960320805391085201866771676309602054538828439604943
51 5.828068225254273294671439894006095979210038723389950103084018509557908071842683
52 5.827153153759283590957614981979004864112419510718488343016555166403720798639995
53 5.826274599501875429561191527149485236155893755992486592211503402215539048589811
54 5.825430421936354944356430259759305219884486658254738340112083067493171534132482
55 5.824618644433126855859593770487032738946933061050997213736754354479819511930723
56 5.823837438897774159970202010128510119967882795295615010434241458339886276176058
57 5.823085112088712006111856151315411448179610719741906008798872318956618269652185
58 5.822360093418688521899354126562418890597991039619409779423802799359577263124288
59 5.821660924055857430910532004407545271087879496147788873720950046291474099879998
60 5.820986247165828433545977749846630555257326143720009196321664090414359887087122
61 5.820334799157827350134621163607467571278874002193478713125192570768964234517408
62 5.819705401816534014297505276743206789673490297728898258180815129503263450050999
63 5.819096955216855987067466463411711240522289943946172673257072433864034162432502
64 5.818508431332287136383938962320472035218491833422909243675349766981196659340394
65 5.817938868258960136960197477380306877611432478630329343549917954738438202688664
66 5.817387364987335343873966741578012987574546630576704337051814779902222032092058
67 5.816853076661927705507574223651508066780904816235021267854965357386755554266555
68 5.816335210276768420808941347639583612493946440933050930944904430779260142279466
69 5.815833020760604166630611614008948580819888553811084816516883353475614396147659
70 5.815345807411300599070890521875506107731131858397796565141702469579049354463332
71 5.814872910643661573470676304512864533382621047071436253735451038309014635214787
72 5.814413709019004736528632453040399852216251035156389740116905664886707709321577
73 5.81396761652843524715839392205988582578990748535167596693849532251092755202594
74 5.813534080104906343931500127760940545030565515564669895047800594466248309460992
75 5.813112577341911026860919438853944639096477921755212035396202625613664777369064
76 5.812702614399066592521688179867884787358277637713213127537576240888854212170829
77 5.812303724076978603505200640116632628360905539639799482315452027951777441076581
78 5.811915464045641906050230940793731228429352275758457314645526978579457650913624
79 5.811537415212286764846725756697527539499560952849310026082747568817273294947194
80 5.811169180216036570360309683598631658625827082921886404974184184159317406986441
81 5.810810382038034400464642824040389278000084800647302376892902513515732194127834
82 5.810460662716840097920361373626539055696916834253596186236236523427872221374381
83 5.810119682159915682549909981933362118981589929078285331368171651259885519205052
84 5.809787117042920612904664202350129791723595776531085136477642956591944242860544
85 5.809462659789343303376527422352743732258885683671492411192685846251285373462898
86 5.809146017623713243918439024339774325241776425603288072765098607217253015193487
87 5.808836911692279370091639543482701744469468979267091335258473863043364405279179
88 5.808535076245613971953177586814219685877974695923598324742292615217820452793279
89 5.808240257878115248362940277915275830676402046576998398716278260280617008175933
90 5.807952214819842458852024899160045667428016932924258228742186597265132851399083
91 5.807670716276531495655390759955208256958912160736824594015288031633968876907186
92 5.80739554181401085294519829053760739433254929658006768670625184404446741594343
93 5.807126480783573027485152402431131202551200094869050801769872393742734927940357
94 5.806863331785158407432240039174024849511241102020927801026646720831335976707929
95 5.806605902165481272464045489196303974188593532572879905009914106291712825761624
96 5.806354007548473795682888307132184055323050557781378778270430320276274203409264
97 5.806107471395646694603396943780936837858366439630130468077306478498458200890879
98 5.805866124594166891938197606897456863519970358535184679259041143930041947617389
99 5.805629805070635402112599634886299779519881257396986371499728688900681863135815
100 5.805398357428714594729563502415759631518668667770157467961870161633146000960842

==> anc/hypocycloid/2/eigenvalues.txt <==
10 31.93955561929068483639864661123124767418320069868463667177564
11 31.78089687871588788836530538191299230133437827578412320666662
12 31.65196689680514893030212535529409458895542931215595267212637
13 31.54537759154679647944442171303930628674370380050298805892438
14 31.45592940153899787220539507654537137525143373943507971255662
15 31.37988288692235420228270825410830711074096212445683532901689
16 31.31449192910166518488436171384677212841762593612485383682362
17 31.25770057324290457700170720199388145218955346926269570856165
18 31.20794234655370534444995197709757497313393634762567180003528
19 31.16400467028529199048382597825384650089783596761224239703275
20 31.12493540048706363038342608523104246849172670941917696132742
21 31.08997717839695930345080256446790431666023986981889452161998
22 31.05852049769079800048262103717920454182917811119264839286677
23 31.03006960336761727166095397013492288427391001657065967408267
24 31.00421734098164424518089857811389237061213893805610013106178
25 30.9806263501931918410162851253822498263597502334051377442731
26 30.95901482301359786874979766082343402418389322073618133544686
27 30.93914559205455238427138000566699185301790557601234920616211
28 30.92081767940396947441725412021331715663156186537285977025211
29 30.90385968548083995564784758722675280363715311703346833456361
30 30.8881245690610203479809666069047837212150730351507679524976
31 30.87348549001617284427952215098173194217683764856539746241437
32 30.85983247168175911321775659848436331115632092899656402379584
33 30.84706970106191359676071083728953378472816887784552881136465
34 30.83511332957899848767993609771789211070916798861108171199678
35 30.82388966972644690219733854044202666460317426561676649871227
36 30.81333370717871169658231693510031004869031505566814960192982
37 30.80338786600936887960646213879537688593166615931314150314249
38 30.79400097832393670500777210885334594162395922826581817559321
39 30.78512742000363065658942523790867822137685586231925987451911
40 30.77672638222324444196370908812618163670992902637061272638024
41 30.76876125456094949941931428001759085393593702787684270535424
42 30.76119910030578214109991170747596244348031095036060250275471
43 30.75401020831824920681929995192035247982148329352036310725605
44 30.74716770875459913378158856692787350758596351851949665789795
45 30.74064724230826123321591827871062166783063108816410797278912
46 30.73442667449020632331827328119109798689120347521762507447708
47 30.728485847967838876969102981877573842893633802157294242678
48 30.72280636718917963732227388202317213953539062395785747178896
49 30.71737141049679516910214814279579097162865497080777622153245
50 30.71216556573155173849693479916238061293479171013877128416945
51 30.70717468597666512503172485798724690129919629370993240306906
52 30.70238576262650697312183970336117028130991014938242644657123
53 30.69778681340487353420872264906476340183802534543189233961275
54 30.69336678332183241668354047609473322382048966771030393182719
55 30.68911545686105813963937288072640132923404948446577821315095
56 30.68502337994209333715920801775714706057277398303639756971585
57 30.68108179041332141342288206545747180381901370297647525037577
58 30.67728255600892590577247925428307258551020229411973886249872
59 30.67361811885265568696095121555956334909078517592339410286099
60 30.67008144571761201523385578223825125466776618899072683474874
61 30.66666598335843191590020347189017591430498132116564858557601
62 30.66336561832335793903067085727070360773653585934453843921454
63 30.66017464073137882815712991878868714908156329544920353091987
64 30.65708771156605767037137848138746300466742709966977944266945
65 30.65409983309461684728953274272222337925468140153126017692566
66 30.65120632206980034663057351201402378289453330780816767982305
67 30.64840278541421223845128914340483608216929058259311649815071
68 30.64568509812325974642076185330313799869985635683619093286632
69 30.64304938315436701405383698659399861917774334009884267475227
70 30.64049199309748981164523384297529674022032440639635970234427
71 30.63800949344575621466477555066735352066953808114327797083982
72 30.63559864730579312862890432432590146322174564508764961537988
73 30.63325640140540408215482213451808236237264926863085185771896
74 30.63097987327210491936775094568657449903548049015675257630799
75 30.62876633946991094281806008037557809135443355015959041708315
76 30.62661322479396570808923801349208536721503001994837667447021
77 30.62451809233333339169979624615665967263876770864383377797588
78 30.62247863432173620148523022473384673799249753497710049149978
79 30.62049266370437091570828651413734330390333525884265383245696
80 30.61855810635632627792231534252260626034589002372377998930329
81 30.616672993894667837718473095354452368075308772602035678688
82 30.61483545703206431555847885092617864860361469302548776233715
83 30.61304371942499077514033758805148822032491897134565001552094
84 30.61129609197413768315011768071496552785953676820158312075396
85 30.60959096753874974461696959054539813256244984287558763446896
86 30.60792681603027368230277289957519451962550138656636540359255
87 30.60630217985396164396036307190790969500421605349332893915136
88 30.60471566967000181212946499722721081652004288684948131428
89 30.60316596044836948778650416063691508971988061400296188745037
90 30.60165178779394492058538102573245116059842354295018651276676
91 30.60017194452055869700161071644526827436962215786657769056006
92 30.5987252774545281080932011917488476101926273288484517283946
93 30.59731068444996192543373702173055758413103792430824502007285
94 30.59592711159965695039596705674140967912280422359024820342901
95 30.59457355062680567069519915738500911538921088887699914302475
96 30.59324903644399634071076459576659792525384452017343398595301
97 30.59195264486712892778248666540045978486911159166906602118807
98 30.59068349047290514373574573363998050376010467134022072548285
99 30.58944072458948929739137828403903635785426778562651128667903
100 30.5882235334107888016184667002018632382393559387865476453697

==> anc/hypocycloid/3/eigenvalues.txt <==
10 77.96360140675510963185752462253743955740530551665598488622076
11 77.73712283070024306668395982998480101533722451202057707064553
12 77.52171971052777497214654594519821844002004137497041643678343
13 77.32644830301704329166318830959553835204647932896376208962396
14 77.15243947876454484418758083556742038587511004795554238443511
15 76.99817011587996251653041361542565649269948895438581672233132
16 76.8613782214724371963472345263528291406684958870637186283952
17 76.73976764164054785215725625911361461079141001202780897952089
18 76.63125162411743014065501462931285602115192082346358630400787
19 76.53401651103176986024292423085445230910911141985910432760262
20 76.44651657962202667416659735768982285298171939296587358265696
21 76.36744508473827064613161548378782981445173349959100412674207
22 76.29569980140306622160989189057782382861357369112733858646024
23 76.23035019098410721478947808433790747025583632595913328102516
24 76.17060859803746900197568717435806003187247590411154923791007
25 76.11580592516661228045789130534999473085310250474989082820138
26 76.06537146877777709470897838997196058670771555677415131346138
27 76.01881635134218973004800957909038619210708437738625557617258
28 75.97571995584442235540174502354144255878408599953459983486822
29 75.93571882214965070862181113403119151942507596103959391195029
30 75.89849754445930793873482319009822311941003435647061651470446
31 75.86378128914588860451514343805532319971436302428849160263583
32 75.83132962370604267390567110951946090977284966961827153642045
33 75.80093140778942055608873257556718201774523743061305522595704
34 75.77240054654707148884867192448547419584745255782993173242351
35 75.74557244624501287693492224704018480041233748309373697150584
36 75.7203010437995017919337858129321349840185371072020241490784
37 75.69645630711638683774700977576484320998886430456452958712242
38 75.67392212315813290915356346446129763274553704341678772345993
39 75.65259450659224286147593859489780318244805737326073778387727
40 75.63238007455837805209604293670473546937240915706218532438363
41 75.61319474321494952286928346941694068963756697399700430100086
42 75.59496260983006759210516642416858578966785744571980857099506
43 75.57761499069076026426814773307687225749177421652003548679455
44 75.56108959035064126363524822034939747038137334345452271571788
45 75.54532978198008678280407634326113042927429079664972989505212
46 75.53028398202868369860200750922317324378865709030442053151842
47 75.51590510521774125301672100242607221252168159727029937878727
48 75.50215008817747329727910683934967221212365711362434091341636
49 75.48897947192898714525919324917173382318806319248528057292778
50 75.47635703496466815206090760190887620096906689020081082906009
51 75.4642494699649213868730419802603685011559108075057312895841
52 75.45262609825479265668890918411211152667646631904789281883849
53 75.44145861699099348313675900508645077606984974268498266062039
54 75.43072087481064217675022221191494295421437185789564810649197
55 75.42038867229368434413070193043612887716565135910901579612836
56 75.41043958411256986892935868893104183468789018908215117427356
57 75.40085280018246752280831636930280008612355204115993732927175
58 75.3916089834970435259874672349016580600724137749021394316334
59 75.38269014265001655979204195740258894021922503910146698058695
60 75.3740795173106744930643405631626033780041268390457085543776
61 75.36576147514998286761802007409470742320712610549388233949091
62 75.35772141890917164606283510061603968270070478277550808031108
63 75.34994570247000007070984994935779207177922949247375650385307
64 75.34242155492962214116062213997664795393936713945009092409419
65 75.33513701180672911633528660891740141667992813233824342157789
66 75.32808085261245301835302336789947596198252418970518568197413
67 75.32124254411190538641520307278233900835341537254733894000676
68 75.31461218868232027195233499828092320270480389061694847060661
69 75.30818047724335438127611041385094141322630659265817851845754
70 75.30193864629567531277054878084265839074388009788536677205801
71 75.29587843865681317366391778031962668685805129988767032954376
72 75.28999206752943946350793442422525743712256181303616800200344
73 75.28427218357768551559515922261349013146691865681071929796827
74 75.27871184472260034446063144612787679780735228268059444265507
75 75.27330448839903934856086521126946764828050785273880182945825
76 75.26804390604373942916816238022360950900863018416550360132339
77 75.26292421960855975956865554272425582219411780920759662486063
78 75.25793985991426882397654400017426441732414718320801402637587
79 75.25308554667919716138842396264850355443375842178232334780192
80 75.2483562700738615516986134948938462226837182323116744147245
81 75.24374727366756792943451749202206691903382073603480015269757
82 75.23925403864624876840584489980751141807381308919592659795745
83 75.23487226919258684698117918072978158731396419885474257856777
84 75.2305978789299955330986339636928327977847704273063736488193
85 75.22642697834141767589737069722896058966961691303239424284991
86 75.22235586308230299194072529086845814748140319970628137520014
87 75.21838100311464280591395382077155885718892489788881885888158
88 75.21449903259568195171521128349079187196617314497254075472558
89 75.21070674046097881516256324852889974294233347962396096245831
90 75.20700106164692329251912475382048961020941254537665466622977
91 75.20337906890271681190297904681037588927617443639864697899145
92 75.19983796514622828976008045547160492613517855756932587547499
93 75.19637507632211761737296108232595158363881507185837892715114
94 75.19298784472421042672890207211799233014762463371664485743737
95 75.18967382274735548287549203958513293661650462896326720127932
96 75.18643066703693536326296353229416231831526602462593213056247
97 75.18325613300686423617850183915425017535619860033949911751099
98 75.18014806969932202507825923083146637399786198585524864179736
99 75.17710441496166733457825968594456319192651683849700127850077
100 75.17412319091796470059557040334614814859655481646807102370644

==> anc/hypocycloid/4/eigenvalues.txt <==
10 142.2571381260967392488551595355151200130145133318277165797814
11 142.8212159579524105558931392365875328825553368416145232185907
12 142.9306928325919574623464211688216022683401612498669769199317
13 142.8636689600718511687145925653119688499952321396198257576514
14 142.7263206455559483523941144047318755388959771429200447659648
15 142.5636484726048532023310331284325528866103471207436200546562
16 142.3958937837768347653499326429544679489405175612137402271981
17 142.2323275034969840256519349457546398654694240632126676153804
18 142.0770533314559064381065016992547458442387490601833888801556
19 141.9316480919886175152561210034734705346044948418278762414469
20 141.7964339068144363392196459894928392150772602362545851188739
21 141.6711169285954844102478732526830577902961613400648402290726
22 141.5551169394060921814926038409678052347565227233076957913431
23 141.4477398106102738987280190064161673875488494319148391044628
24 141.3482675887889035486123423108064884545876158553866189529508
25 141.2560044465586511994449503012176071156115776317012229068188
26 141.1702986780580877867650534947682304339906309248763284807022
27 141.0905516539659716994475902184822192101683200312766734174705
28 141.0162197492894372792237214596477752011478755093707647573192
29 140.9468125972473577391245893631096084688035576340381334686097
30 140.8818895491362033115429654316203522361332253116488668596388
31 140.8210553906811638032710528591638050825543223559081540193374
32 140.7639558931505434777106045707739598641398166839948254119058
33 140.7102735068961630646070505528713543782910192448951148004308
34 140.6597233498090934771885206066442662716789031063437811375372
35 140.6120495548263464641709869289186576068892418907840568043698
36 140.5670219912211142991877904690535678369055264000106283239336
37 140.5244333477748621800701425622026226448700790047643354545892
38 140.4840965525717193618115555089690214637015937648537256163348
39 140.445842498465077409251032892171970096276903206699394972386
40 140.4095180419150075929498706378341453795064818850455639312031
41 140.3749842439079018178693767976226191395810237571942777572351
42 140.3421148238798632801991166577330581744632253327873034112878
43 140.3107948002914480967407411670379096424210342964857918109268
44 140.2809192943540206754965276327899046355443225086246598121803
45 140.2523924761732596113460675233537696546934108539227456693602
46 140.2251266351439538987509601692222930147824702761421648985994
47 140.1990413587545719331431926737699567060736737715940723442203
48 140.1740628060281161285731470461418022377653501662722651930267
49 140.1501230636451145175755894599728141207595794036421223575502

==> anc/reg_polygon_dirichlet/expansion_coeffs.txt <==
#i, estimated prec, C_i
9 600 -317.770485073938802226545023047825647727060812577681619479589315673019344729963987929019663901719978933454615476581327885360805073798088818509777121864864106689435802653114566140433976938329973257254756924435475547603835071658926683107443740032376797697985199211527324218666886350378067924194048416305610039166747468001643843086949163528235747892669962294723106218725902088427646065881325373665562528267883613823907775132695125543788227295317631850015716320616946449724815422603746969329000891329950510516254102539121589405116944646009656345450857731914494004343853943342262322911384863307751914391158
10 597 1816.76209887627596166598318999107172710829988850973303012647150154604973968757556518058087087446109727510132551426880882985564930834479534133478806406132579366078756653853802505282603509036130269688639085701151564710289251085645182843048199317589789443721038893404245177285362192385040591576022457576344520218779420106724359255309589357713914386456239894446096056005914048826541203973746047507728519854622965308292232288297662879127946556108384898926670601709905718988249168899792181485467274495749972317347674637585428772115522925505621645792579083010112504071763105297344634618331500318177708173
11 595 -6016.335717690346829221853315075454811530972180617310177993314476104546100896761261739524329212925409084745515314561174067380435722526411089513839566505203349915295002926065207893108176585663133197678172604977143900927311320477515374904795419362990367541501835626163866063183531634013002518373802278360023567453359944478440288860646509811834387645792925380719902196642670776255836018238066724916535174279116726241715780053159973660970110251535552958882992124099484350057275169647073571376047884520191335169059947984289340693774371920716580492476165682281026181606683650901548568249238141476950061
12 592 25200.97379293246467606521223953854770287806532255661464979015394477360542402982836745662073713415785708115142010397665419146130843788424358411183737870598732608727234605239002215458409031752295117655950056045269705967540145409757270198229278014612944805084298579723346480686382148629913324210983249418689465106078345649924272712567538193937805621444913163514350719708211135134478933057284241756832416164701892342408945661534727935791048355721043346254843521594302120511782763856693954396527724070764874620526064314394565042542039434228109843714253940088214114474242484184569484464316747005258
13 589 -93352.0575456380412681559175985209426490164899350869675368251709949467280203516299208412097762452178722489883446844406468403856118329825144651452843867690512225389734664016642954986840623380362484626011563317241092520653785681725780502547820854157414966664620353730475308862007304806693776720538779155787614549227192930347459137744604675566087417841818006125786428522280852086272229823211285094997261272010079993011246172591227425451453588976795092067632437699003293372432168184841000532283467559437184906310355065219267048514342470607813286641727385152115117859890902755563531227151328736
14 587 395412.69617750440699455991716378326557573194636019728929814759815688722313927200869900020907112738237944423690232558949148424004023976764321606349444993743669317188999278857742634856897166356468309161152431717686002858882402883211296470901899950983558048713957591779686667847919232841579950395036917071024095879601139650087168109176844489818967932166542352984888174095776098455532590355868729565058871037680261302986771474118525124511837518700766441791445558244890390139439191024113214342224751020566680268237173271206059696896740419932122540697881370508062760919009828686394071412614122
15 584 -1.7180082767654327762611799716227155087071380930904752454987377020484596969523303251793817425338656244227978882765625868133624256833750703107362507985239162722275236201963722705363711705579059136409136157535857126382386009477602066735198971080811566589195487704375873273471914501257935017302103325197541426450536879083633570872185161976718006521626266243891688076869859978520998655733004729025852186035329977224325687513773811953429020066813981839123443394601871823858546893376875054650250824438176199123408874925413437421492315416041485166570749197007071197466662499464369000793396534e+06
16 581 7.9705439634992006078863633430326349938442354216735458400799279538657942497836130503246305934937550300132812130492018472030982832417036062863006332311632770663436512469739654095576661379569241169880442628684719045319382151166051321313126733107728047085246212807778022848113457013420546480846551270758853193589618676177782793862858548481061498390559659433451847201623769362403216524574699114563581026067109017766900270866466147057708475686708847719245352881756385512554750364913239272953252520235181056347275777223910768139771985671388456071627594285989280456946325004991653259101566e+06
17 578 -3.8310267955200192204578262423977811041383650461269615195947275087044713094346800197410080993948274593026007445412883070791648115948946651448374003179565179043742742106633042482606077212341903656779529390184406614005716543131675935115011831717922831194134538785744259115677365518238716955690619683618649382547197746785524603149671081916320731797405436992846407738530625980390949706373007473133674256657098592613715377039834990104914813067519892171543718364944454541795891029606779315986772881622118362042355958599254978836966471258063557656443724810624704261024607436367604259555e+07
18 573 1.92454613525913849476203194420643684903114310946661237932743781364508024165152716387291771351483668140776981342498950637748442109349362930027800393905213797232709785360385787333643100538294985355034892174160992857885238204247336165530488463400867316350532257638759932519651499400276409322986719698017083840255897060239239313920251220900892889950147802822267944223188606101128368905061874181562775836184945617308083246459289742706847007369342654592312315694453703506753790389292407278976962809375057610155935759775940961875211328317814471358903942869557953681213664191684981e+08
19 568 -1.004632656531829138943255054347665436273333729579493020546717688517229934683655146006730645522058508131047251736247869450717141069940592809348584080810632443375234258618706027811796936535469588154203006846132890742520008350626366999633968907293545583260544189397994735546433614314582992315661268361734453696923346313650874740981893629219652519532576551556456536379522998978510361151934806978675032367506376311358476322095706999476442196733579282953826186773253617750558682291063082656642827354085591522248408931855259023610111279722121748941449791416176857785668757407e+09
20 563 5.447327830527162939965002466118256766189328869559356200889373978696069443772227247075751776943123977561703403680414911166822309721117132355266842185277082346531407015049990687492265656678122757961630153330576155566694729487767274400627381331080493826406954482042427379516408610617387124739334322802543875573875554410582431698266940011643036134089676031866958796961858538069913862473171482937289393624068875394745970468633628887763391604954038926413372945769308419408673623767184353455036117168695524709587396173350548463375766032784685062884935436914207756285055e+09
21 559 -3.059437402962192352099039497267611175539781896549107712434425799503916948097712494076225373825313800324778118536727462993802988848393303427806245684990569638216187676227592458241933946967256407954467762493834460372088974208130067043008050146136779202825004545132069405135552925819834137084329826248403433104541635166498684768272969317337547692250478524240111617742881896915271890640522719322787346491486759629795830653361214859048131817387373596133259101602624944061440872720559512888889716849361583652437851390442520952554865386375571311955893322290676125477e+10
22 554 1.7770601787896259165827438818027940342874437595149760965993044538632299813623553867251136600290925371780556313168608448477261833763217841954838243368432991039805717160363900234994478270796623963768253333023943019733256293733127430796453652579890845874477586379365877518616103347103010770673317729940283989118327933420360676705787664836370009898108979464270816980259941813433217380536664791468873434201256158886511000401574170247574224205930324204862133429706670595507333587224639611812218539146237246308654441217361147346746660867497167821144009492051078e+11
23 549 -1.06575497518928360180634572241534663781328497805884887982838388885223050061673532531012523916181385090915824073302433635780933087777668205134538212226399737175026475738099612551140053629372491543911105545884889757144526720459272641187487988766651744538305733130519945589862376365822925968047514520166187595156924054796309845063565035726211788905287789643551955830399138902820957476016135980106412454746710863706031473984472208216779329615273787074979202839760349356264663921510441083766254886353000614377869814074488399095980229804611253136641369322e+12
24 545 6.5906504846228687306059112749686292998286594019944315547803012304258621688819332090516904229623538819006379331292069592260747378888379129521750411402049503753850004615859452411449981867503731577586304475496264867075454903171166169269819741057780891120676494344570772780899114564026795862640944944578252279357993589380643628611887513220284785213500422935070084373353043215611131529443741454892155392470643281581717554013575387106981629663630151582811359374477745717200884639645000537730249630428268878339836887089153405342053223577373457468553792e+12
25 540 -4.19735368104708334927895051342648918599979638096096165526518962907731339926193161329884575364827687195978012604773505059327574087510244913075233012399591573337438146810550157691264253010489057795821997153497178318596648871878066103534192716565410351950778032855432724188110350056535148122342788407047561865972571249631325917791747639906682719581310361211042541434291093362056485980103431788051845184351489642716045476278794541396244897480593641464131593060749488212743109657375026711228595022270173131003564172616004175878302902281416555495e+13
26 536 2.749883272191871472889915007821694150057551044279339741525880134731415073584739722734825464739975620777541211342773537946066639841287129448792410505133215492187096178883112355660434362613982529878787159018805024600476423241161485691649598894411396657232458036569828524144489909985257731110354169092508967081640306182179941409685023835680550253133349076651252179048914256793409572967721718509675676513610652942892211197006649876344755802260445369805105089877212577783344461061994684926127588243433215414349329566684637489784291879999529e+14
27 532 -1.851392415115517830523391669869760280553617227128160955944612692501252944389406283316573067901027744898631522020596032756188297001503695783346202049552106615127717818610510590035201406991808959163632499346563782271035303654095351049285526176122480235821961074049128598943183076990272314573108196694703882100795652630655056847669994987527110450829936202332282538683970378086678184071996804255894961800339085447834005339553357988150195961461984606794119210778326289224823344016509796601613719305011588076016482608030531775149874033479e+15
28 528 1.27972727638474548928894385232799770307818828622956577127299760221947257262691872686415097178215747086237377910202180601568359838895151254976940924333385510691031620853852353011676039677268129418853895587449159640686590519918786814079952900908301991288120876226708749599871491893716759946270220348561614579424304673168108293135179670513198252054858436503729912134751069043641718020353568100207561835584024580164995022090814650054159468764317132264907643016650360988290426363562682704481922947812003412772935320294493934192630671e+16
29 523 -9.073805876829953919017574546389379149923680943309580798976847181428633739406421884158866157740600675207304177961110373580390472937811510719945494871648998797738386486103371949996732760449637818333381164148502269401995878860543091102518074846686890790876511236427279233985021696857325598384850944890271852863590133467306444066889018626065052079275217190747708785465540440987780985075019674547621324293545349134544965336598916471553462122459358509250109638399229158347256520949138267590465555209450770846507572238833816275851e+16
30 519 6.59414729440159423610625248353611164286775774897268802692901409832459872985954287886035064043750124458826566506175095130382761688360470367824765974718364339500063245353567921908120108692709948596059526034722096681988885309496322353848785938462890776860041334740430568978215732659136082098594756407929337508001904572035692946484520923471317366364477957214350656989888859997146014563436659636065377615997751829921093533899035838080339472972698634896795429088811051402914545636777739823370313876310155246030140233585207103e+17
31 515 -4.9078525080416401742414814025005207635682824881579455803805371174429006641183037562992479425659239981202499501225238786793572295857673106321060151331425196714721349257588558597425629694787542926962267216502153684873305375253199870267745225748887397591462378444364170106660691940637253453452653266846643696312310227083155680632784814935087265576810525438088041172313602412487777279360743944032208453551026706696908810976831461840627921916883468070378029701488876888051884518481225654161101755337139770170163663405553e+18
32 511 3.738306740251165651507060817049995617498611918090450808810203784404598012664890826032274077498744406569906387771626407232184499555541601314848499524538307064651910927682178646031640242678842780526343098197953646015691785717551190711916654371971713523177874355617258809822645694109980022502806841166305250869091608068880107734050351268418597990474316768570152454947938574974018073669951057478504405781649362061332107043476880548050859892621150684880672427927550188829920870639770560921817704610893229627031092093e+19
33 507 -2.91215270291235493352636299719401526312259343720691953219336125391524687983546793719622769941036219594187833111302148176394295863119031282800119667412838269097719899503075355900954481512721082930051481452998748824079194314162612954626595626727826300626163562945092357494192202776005092649337916451160622052055161250461301693652180418093459231264668347450406663798630067280986424020416745346544420508861030179325167698072017269205571743857291729812429188638519150748115769542977356628392133915885359726732394e+20
34 503 2.3186278114893725367888842921438603085586960148315785898045826323032460502802987578548739892733608627101686093974519949736888013971661967706754889028418206779275665006227129142055306758474023682142041312188422864867687912192382099358911482753659500265660999608374398923857975768899531328514141620729358671906015871477427487226554323079859805930204401932496302057795423933617482201257875307265661849552640384555003937149725316259512835924134121658956186696603871389204317500498733568642422261740507702164e+21
35 499 -1.885657555995702307027678920837596853052262171663240529840119780880082682757313174221557611449929095580324018456018630887540785058176573063752821912574276923467116997789465538497327366760692956792569239599675739079813213102432250526673618308857325954607342238681226639551476791744242250078154300569097743583932293221034439182883322737354873543511911179175705413873639611551863922648952472125176714883775266610579174307352372997059230812390764870669807835168816305595940111462203866170547049460821609e+22
36 495 1.56552774712142502952063259365795540877122716951000651225008630515425195576770247547048603660230879040431204230954086461446383579148433555130984776196153003269496642554710595566199568405701864257918561897064888670169697343645736366713661314513437018576360404952988646088053626782769491153575415810489941055898233475341636423867349479364612898189748194815595096232052623237347815663230528562926643177541176462922155123542999223892477166936144926466982691090351139560272461255741498457532918889774e+23
37 491 -1.3261392475401832410977521955114782012543847403230089789796750195338886323159918367587991232935106326526199226341662087059555553176422038387624241080332756066615102226637808959551209672142453076390241109566045357737343598632569140655969048482657041074529089211443139668166537616444449170847276255667487441174046538853210798678895023472046974587361783073919206943144619703605713991117264860392675781062214546519048026642819260062985471409080625552498059582993000551961896063002746818851800935e+24
38 487 1.145576714032636362689121204406706600991691746803786357195162094803145352431031560462309828501548979931662349390484583462867378378107192565403016413403269703482855766311829884844801194418589258660013578390089886849483170256397720892661006891601698603917668086702576277553049443109837401516601649813794937273670687335267448902302432247095428147574660444633629648622489124556233310092541955568249291862611650529070267377662252548165128095680644548477461527523875702289991602818281167651916e+25
39 483 -1.00867983089336554524439028031547409491005046904835701786409403684678336914015545391059639553467609268137888086114002176433915914450728181472727252674511950941686675205246706437135882293286632280534438484486205335572689793919362652570846255120908504460541687677136423851128836366410011860481300563878236177915155626685143078973593892180942843053855975699996344419212882903900183287000270440982384495297061236942696705418587635521337977574274432534223901385927487019866647027620921051e+26
40 479 9.0484540418027727597368819307844216095760342798915882621366427747089667708907758044014045766730145615779807879378179283837403936401330032366251917193994033403353375382059785087094282573813430545408285031152346790945020759500510599399070681429511266703330909777942146635077009789159724175114906733313132282292012688668288263000494424417111618088599957233254461652406893463048246822495869841934722110671103445115751260236095257817062934738175764920223081295446744216253423374967589e+26
41 475 -8.265987345241978452119299940232352216079641914333972285043150638154978916674404194894871169115358457220811003717111864685207126975291407455357258485204456906698702842769240331507601252076158920733145617915538937592658823243572236242827621356657338044157746011558364303898551182191304890559124323208662071648982965613513880059285831636539592912422553657095512748258565531257527964928425070748888587314883926298008861370084582796714217589310902649649570463819540409823399132719e+27
42 471 7.6865381599707000666458683389473566520222965632106679222007931752099899210927051831092786931317460789064029812045115521511865960276102845825347983723658611508724054820875486227549576124849601022539688965340457063578170133349526613816448437270748326392422927776593458723806912691592245360558803239521930451883842018597151387194182106530328444530421440871990182907003431061562358161184965012484878894576403074585964780462227655343971410799577407093013744298358674361789081e+28
43 467 -7.2728950276384243020392871809857266522772691518178744735713488964200105177178487380367604348740699419101545344537360170774028499960862526514993274932957036773770523023581473843233167048714575920058157660230571359571538132006775354004417394527259631589246346889069574474513099324507627326590569274998254878457727034861915533838189877633589074145984562741855478339339971363089141148891153284067930585660183052250398693893404463461339360877730675511202710646365484498959e+29
44 463 6.999337651215849928707472040036467836518436799783028208827540012151877748182162620856671107107314925333064259600340544195940946068761188423845481182716748534958973430990890901096164064744850320752789405843810589866416609255773575582810281897465469321563090304536079022848185723701533068741028861948398148001226021757297335268920393306078555876145542848628116041832985439642354920590217260801862272693602986001584746500239085693932750136489595531113656923962775985e+30
45 459 -6.84888078258752908145773043426465492936581633976562542169219272220630057203717259027140508315891669525628121206424374905699624464673325959258899297913567934943068344956346136029557123040317637789438729241228217605370458261232189920909172916028927114503620081420924273490158779288481972309883626528932974483048170979291840251686467872942600759644596970080099350420067855964035520437756907628439217251881982078467935895331871910892512642115677656064737348082547e+31
46 455 6.8114898672410612558404906931427648843365254164210615200058428746992148503233020257618714470319892721405186538538603233544047217143533713718105318337148048597839775037174221306357399149664486605294407175251211143865985899315814086419280768838322859601190431773370167501443934105909486027884604725511829821630411034353516223221221129858540075465850999672619189734004017219061502734339529842673180275303234456210672618088846189396640010668172932874772475799e+32
47 452 -6.8829992051213199371337368483698586674529811045514197322616394821769251579678911307152361139265225684867882308651583289182866498769570963683294113682916986532356984855673525942437692744790673281938545313914344285083289841868772407400301316771854370169517549005214247977428702065178261741361511828868593981643526468116304348858270156595854725695611341190761065741156221621508478800210144092141177333261583154678448495296347921693691149001922957540145676e+33
48 448 7.06456974903038723613297035572862620912336618423826490765166132699527464183468284940249865506655314873699382337289003906483042923610767826716403001034592010457012545112355925830668768068719172400659707976080183177454322804017323440400080570913344240344426091025635396738412617732211419677628030188015987383327306295155968955967757027896151257950574378137106562184695050233832277445577870911458418694642092820539530768693387781154944557590590720531e+34
49 444 -7.36259803898124315392959915562103887156150067431739522107879699350643765415525274624760082094082116842915106485508857072522835213037124951303975487056092303290559081201862479813500006258935461206521046446497253660533089470788663532972954035052607033975133044938321207348932184140488375555336531564033436554260026413062649791166877732053723232759060005968647619223502166945460036531668859021795548897621153842484241005971917168787735745653751416e+35
50 440 7.7890442717242904034137857559206160941156605452405647251877187067789589142667441987372443224364463533101454814788494880872485667866947367776610368338078126407777279679962112647213844198336509799114308331674776825676168269335786950093378649793126632662183938397652189216154506098519778470873674568735290893894282444118863925936760716716454132225874430350494750276949858071924942340513282819356372533995539332160920666017209808076649273192614e+36
51 436 -8.362195847762098568201838585625221799356384329707917176006830551953776408515780125716699418955600756288285184081632790769002184147594685095203693121637333845000768025959973838424386768716010289487188063809291575494888850468122197866059292453344740633461155944270949749373272192131886015917420374750851056405218803183627517285654072904798368891200363455589565359373869193500587803472960991362268986981046825388643708631502463551068264157e+37
52 433 9.107930441843107104382615615204955159404512729588223686842874901947821877026223270987304740968124211619180218378167520530232112886300461899453428916824554918880892431819327079440774310727447500967127705415741021396328327414636365727842695689899498506034420806599265375350827141516829724084583070919188575722536154043602791990453041785376380980782074108661113054450081160365480488234945381865419818366247627732644261920026656869374538e+38
53 429 -1.0061596547451821976739185827958104897330789042231129698411373703273651359301454892673548699037881560768450149527456836006694279099002793554941632191881817992021547117343446978405146158290509103484228497791328290488764490981766557397577850882825436827075930609608047951747642460119040917508581304549820379152754053471385865169785697981092018023773388231801051836019095960327517454242460033754790571499369344410106884555238554549e+40
54 425 1.1270696958693605652133982187154947045129454738122787664199625424781055586391486648685232366753508307662990950627976719558093490665313578051162386679516657719495333589119956128577690241531288277980544505254064739171794286248357056356562620758884598000275796443827616035185754727160865943063845354478837196409072371565503782211394441191968187742637786085128964473168667260847737875109621241018672742186407956877549603202971272e+41
55 422 -1.2798651001028781130815755447762460114079378239566734119896516455174272451856062984151986774173895747909353192067112877166205129503439070274184962259230872628187367763765342044308374493207023512295176605247407734909788967588342421681637200114127939141052659422056688951466436634567091384085645579012558964098349166047898427939926466341456897153206183613918474718028358039189144460313832923918730746893976487452674073746932e+42
56 418 1.473003706715051121624537104103107143890660255914682624074136707733095346615372578116577315015328610854572268061950970781365872153217414266474209767325550758524516143598086153978299456170914675885431678433312817007190128562651855542062147969349524103835955218534649470635573013351674967143061458885772545301472875615560318670325976926520031673341397570087333411302556296067713257224509740399359109281388819906310174081e+43
57 414 -1.71778961240203861166181714137954772071584633737680328256312777686930860932413346716762127983669421877440735207632868699505064527054565002266903419358525309493783965939326655129925228049531491707335591007320966749723768043020289856308118050643140651566798839781765366252243609849858963529982400157818219137803326383883498976948244443333646194865758347801331700625607791742139273633444854901021016511593891559780082e+44
58 410 2.0293935729429346769751490726958700188273663747350758769330722799532602528588616533981265670189081461267873507866889759898437951717681393315636554931904689977383744062485845837909879807689773600804725967768850077599563969237621627982008405417003222167155883628518317781757301511729394526883802348175655196800496699185858276331901165201372220690164471265426386422421276073343878256229567155896645736671614117165e+45
59 407 -2.4282852116970105728651393822755201025176005373830246800025805098218020157688537160748628788288304845368457378797744077953229093102694663042050205926806605645811503739064311271361013336998724288976771726725639871150974782460166975357957312075068933824704854382717403137188551226491286359945075754300307101512343906794185226560717853060668681822052979782072349417372318283628792976130564040230427634675197306e+46
60 403 2.942254444202370711992184876220241417006143141542321146284565569482729925779997734095476818417961278332621914470205583446913013510258787612694900344129990037209173320339652305059475123924552645481267761959552051304923070881507061284799439104606781949905317909811056856961793859158807626312140744268636241770497917651619660395257466562874239447605564991132209827033440914496569784905808180619282026558833e+47
61 400 -3.609282051063127599273219701735256024744823062080558715361747797726826411065199751086068454741918816305396168457336829070054676519278507816995189082321456124436133221214748221741058111716682440756750741108128231670184796752254377591749120043133824532302977722219266205141051494480011080292642551497152989238705466800728042139466463421248621187966376305933912104346449627249922703730300549562340370381e+48
62 396 4.48164251668234194150238152618768932832211438976791603826298523213467035387345682915466122738589364684341428734949160264336800269254071572705118784816550168300199740324014715675599638241969381512046559216782042536947322037008283841733251817176131880515045514307820320983963497551572311080994377816558507652268308403867411895311839386633162435271789609940039253392828281378237856772719754920046943e+49
63 392 -5.6318073284999973953755940372006858516928085760172768969678937142716942009678782884378551829967350617856987310991394384976505538181042965987973144343098166219169843168189846307701329638960678770352264892286723534922497389152141728069647558239796178362958394930522331364613859172430297914596309990355188421458216640114115445790112794721527914808275000336905516132123757620308746005234864164593e+50
64 389 7.1609967763904022143378959489901780205678461712362687243682079173527830186849510953125316003934878222531947032297256915211049188276772778778977583302951355551821524077459242289344551117001184450585820995001254501732266527841828223768887500731662639219706061699405775707266148953002676005047568313425117118127094925317498125423991431669244105593220119089538092269207291660982383255407511787e+51
65 385 -9.211654127417803080816022353633059299811268920129940186239644011073603308900838029424080162630583327854452483514573138025042251934734898621103404869547233061498549699606786907938325261781404778403280692856343374842250453440011428188181983641166084045863634254662534255296786620867449950984309097935209737749134920877675647780861449015407338414949264611602718630952803531813670945770747e+52
66 381 1.19857681689553494458684335175669905021368767563783515306498463737357113362543636164487638318206536825471086110715448066026353137959306864082019805368938686389040610216232236363536308093677386605642934608886310428475826846459739046009185827283857272054767751628820209610771039219996733134509637039692576506979111143104208362263631733875768284871238698959989350941507238985268849845e+54
67 378 -1.57719751351471593032941084206143712030747305087284193310790920059173820348410482522193764388869236630051547226175170169641256637200944580549702573057603032889820735798762353894081469830031766758507905435890922298643441500867226291577383858558772035805107890277785072050550549257961130618866401524897642202663691709019655703140878180133632366003164091755296931694644946790510575e+55
68 374 2.0985929858857876323471802549556754718057051786939940141189027886291637686958975388075551133913787320323848325072284021633876780602406934235553605788522341506903900761297091529727049987258286024492423355180289548334934274957807250847625760024302511235137994141474989762748011580834348030332287697999918117292372509445304004099508869307634779669864589120740044468340327023055e+56
69 371 -2.8230869322537723457560552834054467418324741356462262703909508592589480565799608895338092260663705791861700154357185314899383152995440553397957774442123679895546978107483826978656813269427295653233135373680809483999778897260935455649232139770938195826963832660712740819980005868374570566930490730420882522746762819967333256952252374507772671124072085871258308447072232899e+57
70 367 3.838911468166075868102909195655041514973800031164760937208617464105594600720020862453019388439773512367171707477296642715085299347742639281888483886690658709777128128372726281780585061558132553637448311675140920345297233572308293339780171908684718566903894630064467536445940948199159369668985987899383555704228702498543914086756908267153652134691961984557027129326945e+58
71 364 -5.276130260721576211568889943426160953816169435445547867051465903273515644583674272436429967847261964772017205155459501202619489509325067009757188448328694478742295892610701465977794747760148264836490183515930410560354620612391137239419311964100651944351611517291189748052239099533421851074337792865176362845743965854765262387104438289325061369997889468179466753617e+59
72 360 7.32797566424166900406869595919620245835137434476412587371448912372866701562319113358015767620821769258534981173705118790193892497924854096327550621445508672211989386277710100534755590020278356737502092214186252305796102359595908361715686929378192579924717901027044649184343008017366831354542967855426740712327656289408858457861886538262967687774496015175972267e+60
73 357 -1.02837817852101953524047914513743683175954916445042223130198210076139430537903655680950368755399890245800152354786034203141653796027725738355897443899703989831330646383459968703480532550140533448724153405927753926946340714558528983130625881235643072309606728775365950914402119617685096662290349636781009432399623492667059130624195875733562227699320471399228e+62
74 353 1.4580179494654287759652635580112258438628490494105697383112642993205402751310706338232052706656231824454498403305653634529349435366651560447263773908198407881623931551003884314784187827796958815968007741554964047049661091431981673225302883756455253205703845181661183310012680802231633563906987093773226484814691268893103829343056368820493593188121307218e+63
75 350 -2.0881250150694063851328696630012876763851694454877166734171004057748634959682264203036001463805822818629882094553388310572847137642812155541572083600816723741030764267242155701907952837653295995602170214050391571761648859119885637759072805017213735152374670167766524354464549686341839085943759375059148200026114295475739131527264712528848678245610671e+64
76 346 3.020491771211496681753491938198870142143497779761065105585562943588929733932491206476800981907815243943146790026490603274722328544851988068189069661414507848450751752611842106437449137793736349154921345531025604111664203899000355601128422061313388412851591455797911011975445179222463153320293186229508577269778459180847430820752742644562906054664e+65
77 343 -4.412367994028606998386654640150368959259940330925997131524217548631214813092547590327542108400337702047800624839838917899740591254767949669074720302542519268056477780081048829082057201009977407548040317633315144598995600005998192395834036443597416013388302792465152328650034553425373084980185029718837165819192031801517246225694273183254034863e+66
78 339 6.50856827383471174325772467349874087721252169876290848489671744890528530899322016389827944029024011034301233495683320961790268727735930518156605081195831075806824379916902156877195123214624005867930104537919155472597849836852405224231827380641926835233490189335719009305969254453793713859932489277608418809742157585463144594245712201559793e+67
79 336 -9.69319554328954371442335351615021593208242044349574970150951900886614817177964063852015648527013756417930585094518335073087866289330869147629439476423314393368710739964090574669458853604567512991396102204455723965325997762582962184611450296533213884035167016322158458087572834596781459933125896934067429665802741200685570679903073582075e+68
80 332 1.4573559530428190335815300459717113872234727683585209127950954277479821636734656062715392808652872159637890139861895419839433929305806302349767696758584127504428810251871114810197933597898019815934523491607870380375120075355638659261861024329279286320588010355132762028512577517495221420175132273580378955634436241953862063711430673e+70
81 329 -2.2117298881215125959107737531771839350122612245209489442250703125759264037499264583553947917572248995503107103803449005812717604358451964166727763023751900213406204053613854312484364608247414048680905370906869095934340931144301630086467906288787338864139114103201208093193564606087855110607601571939755687985200139293351132032471e+71
82 325 3.387802907199733577501484265012188494544886988079682050085175311894777557428571409127533364514526855882196363382038424108510689024519990970881291916767867290659456001600563036542820293439952611799699963150047078163065799470100450101795948198064249320834270044897999900607409823901159056947615943145282571458028460098289412262e+72
83 322 -5.236929881524599248165592595593689963852229767193126209509344715504099058283873816309126482204298648963641554120866775678811941160404092910508529630539573058576194322275653168301296916843545889340125484086376391509188732523470890958660173146243092387195221200125226095139643628378045163670523591223282738178741996303227145e+73
84 318 8.16887096463443547542301336009020286658345634242020940062715363377784257468230495466373822592632285198287609812994673915381670836987518736873117789956947919119029214364437530764240969000302854484551040127575675267402226361630922315045505907781277748590696544196645307930615594474492544183119645413544447469790404206995e+74
85 315 -1.28566884275718165379372650460339384800296963653318985191382535039115904407128838942771990086938806137345762286167476019625555997463181886425423397112735404774581122663113372564821363626452489777557031604379843012607997421573963169165464733765165394729010512816759266461829194167870515920737002346509435691179507237e+76
86 312 2.04142859812280235036938740007924003959643156785605219479760386712552228395331722530729377154808282839505472533911715291731650527622883026449701510780856656034313060360983866599852498123531791031907519440481714797144122390293370048993874734142035095119769740664586380851838411922933200998534248622737289163908825e+77
87 308 -3.2698998062516306925911336980561946714114687153780558540359859299394136371570220941500936263698243526163133144467290820958001299687741743916543460884533792225348362919804798433188041945989074726887186641958818079704209778653739141766557565442430104106568692954320979868458730523592639767969238720418232980495e+78
88 305 5.2830901379696403171092455402437166607989586301538425459492834785034868852268116948517197817252858402110300972607310775655782683293665440396017117846188602988776777667788236251560471763909409058218027769709871879746986439570405408578743449908486198618696885303806418572555494633343226973408651375724203816e+79
89 301 -8.609025596917861252205568216171680674238394383610696130178851572891916377427089263062717313484414995331073615360483142820325250704120100599966423874507234240397638141598813157088483649963899614293072382490282027449272634616684700515292679858391466282393525691753963327318529253882423047335537114541823e+80
90 298 1.414791239002134455772446942794609300365180646233892812695800428729259934850989622217737498692989961544529942630014162805394317717306036622346444907298429798384259697387171239107948335433100874293058844537921074047262543237234984617384372242043131157679256623041874371708489389964378525795944592941e+82
91 295 -2.344574084888314625717728863032148744169008671074692471025786657062285732511546152884921763935407842682689825643930369300233218488359806734240510235588970147245601833162742066376427934274859361553778929398101735679786726493449355449354241020702064139960007871486915203728181735331495091767791693e+83
92 291 3.91769379800050919115027643357183355413081017589263076813998267392851063968314607627194270988302851786464266517288773694184103260917817968515640401402843665449051959729086279292382341469337326829630628372881715511216970763373529345636094287471360487873714035366195298635912098805759702042551e+84
93 288 -6.60015991588888884359724742896728956078918993744276471561245560317051538896953620955329134723991962279715380314789658340068729669986641154904971810864437037513769965390643189627736389881610752561781974218941758003310416342172601946422083380381955212777943052260910116637020701268501233164e+85
94 284 1.1209833644748130307374318345679797778016178946602941109616858435167460497533739633662737229257629596820510042456347295850875511043612444404884001736936627141651795777283811631926257159795056539783548510873077216415058822382518585109701342263179647858472385181511877976266900073342941e+87
95 281 -1.9192373293414264944567659261028842475478098766246562428815669132742349726396407878728534868110500398560351172035562866435631677557903386919560964566323355957820388822230406540998380575157934372386480362550942445156663284450356946279995535326778898954805401625642904157337179052768e+88
96 278 3.3121333021142321104877879259426654852256947287852464325443940020785415518528584234343293037423101895443518414339456801741254747001466380224333932818043663251545054028088498042725850635175965972769057170834674792838262767411665289001771129709875392447921592799446829987409285517e+89
97 274 -5.761055609014707378485549939791758173617901519295751924101251900604600803367063735398441463994142907418725851667924977243630603744704861845202952801979805534312506869306410265357742145995552044686093249535804415507295255736563403340875865171998299377075660268807979261649428e+90
98 271 1.009898395506277962983643120779518569002336191159636062216300283311316192726562037739771258914284646416394043297272525251694114872094242328330386262607114364627730791913369882770076873204524722152599867416136496899942167233216199643956890671188246292814758983455175281475e+92
99 268 -1.78402751203608963871017261841116414253671424384059920966738766660200638309568685483013008398500537792695648979304414026577108696390068146082471182721180910449554758797908793840883958562556888266006951581833113220099005269804711153970331494278559808106800185087554829e+93
100 264 3.17571275676901523964818257431978198731680506158983004509701968195981278945088068120923154552917133107154068741506581696052418205070406831505676861782989982051128800813827804645904412069957139475975794264707946719465059658604914592276348479285507583230599839881486e+94
101 261 -5.69593292804676400729031649946764922989283336193777041995078005647872636846736394593888946611394426273823766687491618320673950109833763953318413918637526205356871247087313216921947705089744396315856671832094880653805459849319651509332644159265102987843437650222e+95
102 258 1.02929842874593939917497792330585705502308376317918604221139381534808979270053607394392960123433608423756309578675521213008571677255587431529845408189305147279514845845115170218670797439672428402679763714912560655381560146979522971129928740382180923576436204e+97
103 254 -1.8738721009387735701074682451046442915039123199753538422395670140082897293771003153904917638756953117881084946348279534310403161673541267361526071235558927405796707829725846247855749569731654252980673143424457147357857920759754957973133407623738328021449e+98
104 251 3.4366140172614086560808299053445066238047391248489721341651152216696383224112444543963022797814913941832111975726369222715366854640810289600005535129813194442648798463818303263018264860491211290624515667506993126943557783018891162721555194822265139411e+99
105 248 -6.3486925358461997672183590267624958793726761629273859367467265692098965512013408271861398651978452945107266081719492209575771809955863630078380988898343156160355317527458942688540611999592476640732321921009315378766974142687908029100318913491507499e+100
106 245 1.1813311540572465776080804748719146911525887229841086242036605528433176671985103189085429234403573030744648295976548078858090797113570537581257184777324257729896191609660353092659052382690459571129118708661016298414767582987360954803637578307073e+102
107 241 -2.213933017962567539701361568281124547424563012813064667047480079646671305601971290209297529597465554031616413961421941072892052658046977863944285120244078601098178225249752041497155427253766095000769833670648017732426686959806589900628865811e+103
108 238 4.178639515002421496119637669637850517123929849947293120959687035674259526683755610566408382322545228600678604140230447534921418516902357366704629870592869537108786203963838666827606089213724595304570392748711332596423462638841021176391511e+104
109 235 -7.942470366499576919357287699781000523405196885018256719532200929130920975422464294186672431606030735079432753827504720615759459036808629848857287423487259376420230020321322765682329119199291725852055803016984264906471403158115090248141e+105
110 231 1.52019645222671236132803958161450238302179099744953361554802897004453168962930181668864701634759924588590080645480182927227063610649234192111146118303106962631702124103222915899074267166001001160554401724257622389220945746617832589e+107
111 228 -2.92981951812623203290454828759429019515403130673226288806752851163424859531753489323166686831081272401711592105490520919524187772859924315330342826503105948845615057567334973151645918271615933192311704445898527887433706559320317e+108
112 225 5.68529696795258130493265924659917922431845509839665307126166106735280938624413552222214652865213657255322987134713938291785448049019234232446243901207960416131628491685835916585106575482121078881272352355540211190352632099083e+109
113 222 -1.11073669571517312097360341954933187365549346211172909978954532198330108906709501034440797953528204057529904941899078758163110040968630700934414066532333357889582016370579028346221996588861710776936534846461125620232978557e+111
114 218 2.1846896430825502229244245689487900554155068856090514717704625179320885649837107879602619607642143415409325550886342700051137496985661086071465163402775654305108597408537069158335161263981757613165438140155902498723949e+112
115 215 -4.3257803145307327251262370846376995852907530593003198970341835147912137710108147475221050598920521261067682354968606037435550860530918807036302116973678670124240894389727939339606207956868839342395109724502495879493e+113
116 212 8.6220608739848291331156169840013736113784491740497814771006957955616525137119795040111732764615769590268405678666200885594508026041472769362671441024740476455605332245839069678365349976826136170094965436631184903e+114
117 209 -1.7298397265153057153184644264633732727351540980192494329906570687749279747660313462290448989250076315889856556174407898446703570460869544982213912731386699346179995842817046685190523790042762097732278483677508e+116
118 206 3.4932160395832643760898228940187868697106801727717371901267492900081890866553163569709381796675206412129865607720911713170311613469463518074927557599852733691719989744612598096090263181809959989385594211848e+117
119 202 -7.09981200650050638563430121342753370390930937701953532289837807689863068613238662740066423752799596836103596412113221493924629339870245514459455049912166931008456470567292252419633456424230519717280321e+118
120 199 1.4522703926142565480360468237292658992327277959462269504878568112588205366168912855389487651604820804115043140098018130895691044437546054667281948226890450774705026524127531294856652434221449924318e+120
121 196 -2.98954518930760919721528358278558644687191126796789557728362836795751851485677380605265396887605693876879349654190706251909913190339762583396326969426899552111888453966637312762383008642358305454e+121
122 193 6.19295465922157017714804019483981603822700806285595533894498966898939060032626464721601601666945855641608419301114602247883813267057301245150683087644870505532126802090972480195002721671429975e+122
123 190 -1.290934781770115926941031362903293659978758805499980473847006773089949002801767932549042580053444104121121264804538907507288161363245536865768129309546564834718732465449032701230552764157824e+124
124 186 2.7077162753619206590215459469078357821294903097119578805727078735585670633890581371849541867336882325266161165724790613676524129912020028984786410487627395598834892766495702578042629081e+125
125 183 -5.71443927280766129541845871104802190175868649061019640831125595783851510155529435560723678673362010191990846606416169767969010871360588313923127460042043790318970556592525494257350054e+126
126 180 1.21337541107128126063459797341043132822882736478549700272158014571566607819016920708187367301626028148860127574678145412872943582547683124335324536210760802411717160797791854984357e+128
127 177 -2.59207561320001786726199919225280122651851430058103624250479274658681259729478703571532958654008561415270901513462961792054732157769762455083486508898839211034828668724418947007e+129
128 174 5.57071793653727579411473941550318889894689185221532707457059734173170066553509886534324750959789481428697305766954233675907206140022467786974622514233624491259118767851567006e+130
129 170 -1.2043871731090165918227756185742069259080746099270727936256452790570950407049701430572205668528838089700213526996346119719051015551916443462840794907862290005416801243112e+132
130 167 2.6193482473418154090413586375465568587511778531176886711695508120687469531832884825818047742085023265800227961722277209466026010502644388836839546829823817753132825582e+133
131 164 -5.7302496342451786186954676856572015557104122148879345743136086470497425414137869153940797976260251201731146132290821733666203455473250822124730767462106495582302538e+134
132 161 1.2609222665709157099063320279543435813992976757474357001776690530152909250529966685832626825231029684965489245524906110919432217060919178288151474999480493155054e+136
133 158 -2.790738406974988246832892901155546383449540958815175573101391320859265800394158081863148094179537027799841297789588732000480581017455779195284366767423041367e+137
134 155 6.2122343480354789663608677219372431763879052450522536721173059662887183718405152384571023105476342025213545122311476576826101201295991212022559133384336025e+138
135 152 -1.3907738790395008680856504199369068760884040635477163142147896569413871197263432865441330857867870713391966483653195146236388308525129846036413963495896e+140
136 148 3.131320930346080018026578217189148724710474892931119190177547486725017554428073935312036955251515709876623267998740335860039420793396715879598872116e+141
137 145 -7.089957277565634571668791084747443775836231948011672388891437654709496862136019699119797343767872135004219415186856551323363845389523977653598688e+142
138 142 1.614312117112801603905433104166443306802423565560013042319767037871189091330320053060300807615455237314503946396011961916571437835017132041572e+144
139 139 -3.696088473346492017645610802856999851015692568285385742055725275263274299653559919420619365424108096196881755189797860954318028704640549336e+145
140 136 8.509254709933108819559019208941163199112839094873463784283134803458368138048894996507875593752028464748920418957823053134357019747611582e+146
141 133 -1.969783909627117073685360523828317105533064234175907567617799019620905476878640425236874724864597288798437464920009675571101439142579e+148
142 130 4.584662333262917292832740324031549927351430760645509408354350998501901644888421388953587256525881940609376586208439455403293071362e+149
143 127 -1.07285706505826305959920671667585874879412012548166125901410148607191599689593831792010826636266365575841764366024109170052471e+151
144 124 2.52409891574224597575710444964946281243003200669543765676996370257336776308299672825849084660041415909269504371564470476475e+152
145 120 -5.97015127668311694704706394465038074108053933371632152934076412215870310805798087690442255807044688124929236684562273339e+153
146 117 1.41959165728613494049615721497381844032091604240139602274477040057549759339574239260509660697485607934451068260587543e+155
147 114 -3.39332580626200111453752886435587759933480952747522297609188418308369731803818681103449980432078688896865587038733e+156
148 111 8.15373858401199589537901699865644150330755480938363258928259431363935777741516884761827295124907308916925822643e+157
149 108 -1.96943834524675059684161588025401450437708575603121779567424258929679877493350367753774751701029057328080882e+159
150 105 4.7815406425149188813808237335302358659757662602072323343210718852422496982618098751725752786289629781301e+160
151 102 -1.16686021690319500451525138543274935821795002856721804506921488787863895990832596707929719416832589894e+162
152 99 2.86207614198353988118677904451986079954744985996595128517893386439889844589572674096501487636483216e+163
153 96 -7.05571343328299932475159373175264695041194336009990890135562528167656954006110096877111588007022e+164
154 93 1.74817253932001291388033071826337038809400298217947630427507086896244131565930855402046164628e+166
155 90 -4.35309003339704433304561527680838476472804491286407658654082439553293178577108810472291035e+167
156 87 1.089350301277553635342862625146193648242081101648539367574661278757365799004742995761e+169
157 84 -2.73955954638056284931778306065811538262645926478699207363482159972499120095026455162e+170
158 81 6.9234745669321741481034178872923764976782709415843931128955323849444948494189722e+171
159 78 -1.7582664180042109655821919580674506365529502469794248662265215115747363666146e+173
160 75 4.48693417457019723327850415593181635822547369813400735677768803725879852809e+174
161 72 -1.15055271451174812330446527263654292289174281553491911831326745282698993e+176
162 69 2.96444006206499432138319408266347610382107619603728464771244649148005e+177
163 66 -7.67442469976389347900490225407071596463522044747645878026545776393e+178
164 63 1.99619888876069305182189163536624407549009487165650269787447478e+180
165 60 -5.21680473879842252265861907839941623100953067701129379474478e+181
166 57 1.36973406175441376106650728582811056149097588000050842658e+183
167 54 -3.61315906626031936265106294568239802531724811577574087e+184
168 51 9.57514692467537289250773707051912067667399132512978e+185
169 48 -2.54917631304673492901595055753370099155496615727e+187
170 45 6.81771779217494827576147337660196135694723419e+188
171 42 -1.83168872117203441329214276817248266715649e+190
172 39 4.94341125046915486957270861791917451935e+191
173 36 -1.34014957380147177223629345715118192e+193
174 33 3.64939127122737234170717577588864e+194
175 30 -9.98199843620080139101994747224e+195
176 27 2.74241947760082641610238543e+197
177 24 -7.56761649401687158576042e+198
178 21 2.09740755812269347203e+200
179 18 -5.8384125496834777e+201
180 15 1.6322430713657e+203
181 12 -4.58292729582e+204
182 9 1.29228786e+206
183 6 -3.65951e+207


==> anc/reg_polygon_dirichlet/lowest_eigenvalues.txt <==
#n, correct digits (estimated), N, lambda
12, 1028, 3039, 5.79936980435650007931502531100775861110118680221913986953285811074618843681699319696879514553777035012869434805481049231575827634644993997070508206532530874697315371315188885177125892090221710437670834112609152020355781850671752726500702826801597444795750297534360752523950949619146116909610319106700248950694571692345986173578261132154899898849076488411711556148910565084484073280848791629585043726758016504037653586528972623979781755309925194325789362729284114923196868183612232196298790473951011135247616057930166263646640994957367033020019481121762470519691347342669042822747655661687046594569844674204873671212721695704612761196133112808094517376106434053269986616187793126195642976814599617987133525531389780983202451223284604551047722085043377722892886823169234551406684085298641902112639037113636546738592484338991992807303755960601436952761294961895230633857726059943346761352954006354816969829136891346605408759729493169984014644191923289078001888602365790143194001132852321436738795003842905290001114871736885162805602
13, 1021, 3039, 5.7959002668560147097907710633371318342893868231820410585544678194470718717331363255720441226809687965323772022847584729590891542658084759594993044398456178527913454240053160761372715089385416545931270484223778714189661940737337289874541371997873555188852401504700596814706167638495140821353453502976544567996889022972307751996161367632558620812575683528497106476261352144323986855901745339253400312359523013962702718442600638284823287586629214251951788656093935515163740032069421108941515875453143422819410208051014353633218865499703903580975796386094312901530316946023024159017987983196589907443683494065398285904511679875053757396188331947159899332183020042165274957341891457792099630953838504712446964805423928234878073875631854232368752774879114699734942466381657610313229669357634794898297650612608895624556170221995941851317394898052700618177244475996687890509954143213026896803847092695328239436541445250988707871644312674342277658363958158166270733956754629529771510083778168471296693674888396648297152439654933809
14, 1016, 3039, 5.79335700527119455327322707868382869197387200892681406992689204559603259010450585871282265061101911759070526015163305306198011675817477578899500007601521522787674008384640374112334086329751248905689191352363650063644297500769688819816470610259603704091202546113835807188190498540774586690089713548724679764678538186613757807179010789183459120487124188702201765548953016063568041819923922652282041541473644686095505262600407288733072190640625368365635839263525432007912322064136146793499215064891038697157098610447058147766022469286837653312256526137644654177742182880502687324520071591268191240561768119251665185430541551841779828942617510372877959813444562981240087660607524002208801910644948926972111504184625037844216799901733424369718198822590198895058269517244187419961604292107680688342656278718456827536885775957838936972635887441024554097916030474276832739808360554148599944631082750694403202956219107601652226428893945072155537848023132222564318834863896678129595676498986434385215787392751619186716119068822
15, 1012, 3039, 5.7914500106515799756938484981496811635228894252202196203798434482862138514342360658740716942857522414350766865212260145145641983486373788074008944961734464671820339600929493343806695005649407129405302548294521166083976807986022743929162904318798271808412503057524104268637474744845913392466760992731356314353454136310054603013892324158581413965878655651685185624331946774471501980971175532725297894877003752920192840565747989945495735028977016315373360512453189480281544198953309715396199270184455504715913871964288974966723613815976902671956401179336584035875935369257517446312301485291436504276621350846516509754229669373398583653939123546303332089074358832555997010492181387266473733551136129831295748984433121544057240569809837183536791783712703801834174040842531727562102560644610405288610606119215682425522995788081380282959013410155038587836132818924327028939611791192786280519469879975039601974492698724927677113605903075403584847740665716359724538216694937365928146399579529932688281389295723304602884294
16, 1009, 3039, 5.7899918999902085343497522138280801741824641952139725717183654385200867107471214662141980374321425547189601971729137452835283513997350303749266440064905339680209141085081513861118899690225794568871179660523295917881499008274744936046012642933036695662548342099693462599476430076462073464804642463202112344708972909490523044358512207028613252942760515649299763685833003868787781273785695724322528111740421634282992349663815634305504264495908467344324566211867475857062424514423793485070663445696147164668910620898161142293254804405142809170708416913435594506297229946382663240323878049929555401303236500331092651061158370487078160147386032765919801133913558358572013069946301808830285905144021682183590570252846946499510931120002304228145828805909420241432410585307062900599149550638046159518518804584712753156990528828057600826477781475657290096460627300691748897458471955015937488763273103270684210851434213622002490389997808506447530717118840146648743298884232276362640684244597016070763457914841764984420687
17, 1006, 3039, 5.7888578719811046986171966351899455269041934747495241722042204584500783917952787686740769373814394385645367670606292228261327506211163374903826089762395651767479148972549115975632572720237048210828244280237134641221866496292518748000600240260327409049223743801979296156121004703913707954571494338594735864926681546796176659074572939826264843848999996080091677575634674703521378531783648192023812045701125370477720485413394169535670915771631100408463126394397416356277535929146349204093545659063859381683418080436377439011687010089796708901173321785009453736378657371259358915630753482781624625280873207655098314630093080960348206943863619168560639817995972062994799977130045644239710590268726170032618248258729803348968474493592567059478586467296966252930988391204536725034845143133256526823166706022633336204566150115914847620670813519889342222622925660747116875027761249508556153146749127554875442907607803824327726656043537039537932948832799153802205168051797731915760576168497297456086113748840380218184
18, 1006, 3039, 5.7879625918578468642125683801538930922402544098186187911270482630566117185758807882808198565388909992047470466341170883516935584525305901989205451371794479529831654828863575551624663034330688487416353476268125595989247741091535569424876092477476360778720569119721100087857930049167149229310685766984954449074360527527565436367679959149829487153400687777763154729263799699970136000905219361152671867529355569235829581787856592455115919771357532778356269723261996905006197038332811977244021705023623575910713623745936735482469826236703832165083436733814344345554604502737762440379205287361960318057808365570613811125874854191705952365221668416248971977824217217641521118749414089031769996062915888707395591084104911306009689135527847876193367895314582089155257902906215314338313510887993051728154878882523248432992861635926906972291473028847870302998745139037452510123525128010302446473884275901459860711881019260445683534078528055487974633085484809062673091838954431572846883520708823869061537291687871559227
19, 1004, 3039, 5.78724635138196124300803664483474474767926398971260222839108215683634470213282550331550189749532680667816608709614452151170569096058270471338511532481434771662032663022818735612688487800256527124604133489799251761526987112751217042575115214032190599146955968127565656288588090609355466124851526005900164255777147643240503802574088290040603407728453219633840631405736906289845223247660741673956437545606111210042356915334619806889364630504847278010304213277557330579219104197554839087062113803421051782389095104767896046069938450707452872902256565528536000663515001699758979616144121220792531631447894141926449445673171020992752993375426527396658495847838900955813054187843358198083900133286033786064157820513569452518573368132019056951484458252908767260374741506059961025883701405734622942683244002284948039369194271472994157095456783937431610831032466143968147335705961460630594744451827548030676247906083116580707439574626014935667072533086641733117094630241176729711206453934615573200266343131659978093
20, 1003, 3039, 5.7866665141403722135309129620257370578364779208083490530513026344086917611579254142893673102654151779820817289240722855466818064806370390947811715262245228815924070808023408710139085250898398486878493598216725975354086135560929183405791619339624689928288238177742438307171047566878880390222783744945530920574921397224761970536872407387890186116059679563453163791777990836423112480022693552900435247313561209611797025924636151573558175726485961741914120886264030213598442918693908902211933991610755033380432387009252756694612984121411698412796861745910485584101581573839432506258221723102135999032699113333752638152358889235593032157419782965729095517264509079130026487194522322461548490524837579073975911975842708370447241741027354606957989922219173331880915467948617423827281493273126922552243062225619369622384201057299770489877858745273704292671045721505894935412658987272154473802515013136162827512966543234815610134245099560789527998685828022288112966573584756062864227939986938405295259940586586802
21, 1003, 3039, 5.786192077596844273028203757329512440058051498964725981303579269538858699510230850352548588117795308467388599748661019505636498047874662704960419267893065484035487717824811543289182674205259105147299519386912089221331514843176244920973148378039056482881139391952957470513871462223745548922288486225962946033664183951661087858302676441644101031417866696253897437826955080505610635200589659203097577961825485122152799462490738895866055356113634888167682480091866217068990051110167705238848131591705272800325186946560029502713195252876477139694204540763743852801369534913842674407209444392355128837089354505225189892916668924924001577636354085439769972672269387525488454157314531203150469237856913357303555043803531493666880530048649566977166283002178298770772176027613907443663495467344013243584589980816553985192422848892946433744359897101265711285498699786467398709688364520307591066579080911902747183699580665794336639191845879041734486252951686438392990818131812867433947188863737758141707613728153208
22, 1003, 3039, 5.7858001294283650275745860443434083658465152450013362020412102138655314882427033093110027237202266518242068343069804228153512028039548883885000349518036918807930968375153354297644572462899545896849548328567497905566454274310016963948359622308247034456086592242735554357341576036656448997519383351303415498147519752422325170794794002047441933037856844743572904941178589933444731667341710969798738058049060807757955950665639297307470833395812051843359405713371761185971392590229007275855759272559742519505165067852378279513360184808804718126372770933474194306952863202434833241381393839512934512275880164354157744222210620346290098343028284501714636403108292369915410365272687011260408666596169037645281633596460799201540262690296563679448415269632619356047043561161179239837418355202862947605861374026690561393136163524963215896523588736395726604415007178921609423064789979003694493619218382106499582001577120598979813061820959715077881931607620153994872637024143677164284191881329111996710211742506859281
23, 1003, 3039, 5.7854734864549016320482640701967564443197042731253557951298327637220352839446346820721143024674237001240991793606299871645276341795861581562984331954768941814439836422363321562182787730799789814435417095911581452479803691882429630140358067240305344298011573733846393128310888108832562897481705352395316584752183089610593778460921705905826965693239281925673856108593413715019471753304938074518357478415016290088675596814381043808036916509895321137872922148910865032623494756888772800958433874573547777163042542460407389215899735829176897918420651256253905759023365777910229197301248588084511170444239020384626839483100947716951745457998445790046487129217995517320301753763264099186384771224683659097460312650777191250556905911816339526987680255493954560502978039187970533366629233776502068696158712891851648661529603879225772034995944115618825039410264951035711221436839391065631580177120824168579419672198504914471541146040197817699136867768899006493518919539879786967369999419141687602833829335216021712
24, 1004, 3039, 5.78519908979002409183446361297969063303959848805181400255334130933300294754338091407282232880140150874816874098124781094318554719331484969422881458876257502860723944772170158622396954528355117000368420276302917326341279753189049464839238082166242634400680224611336332554714052848263315215568587802643760908136682330789798072082086072216936866543554568494123130569470493663133140629479499149573595641523364561870193192662894060303766914179965872925746783143455230886535193851957625341346747400584469598875486454834294345768443068347163026710991398293670927410599409586750723058955147343883072177817990099555250393841445103694181583355096408250223677122039077399148475935332672764824570596863355412121584656270742929956297071316970577145761660571889547760938029968391545346332078866537701738796457303999789980033805354624346071600874096349140916549801478974462746826069237891607412189539826622112523519659210331116052604297114789964511215518042989050777633547341546008324623168156673309452703355395617582934
25, 1006, 3039, 5.7849668941304235014186706838851226120341859263223773876123496846137984639333355675101391140359490778634423479429952523737923704329771964131289430760780583359283281695977876658224324629875987302915819197951926697883347636409414969774414556050891271309957341083459973324277649795608853962633454692799966387343409351436788598168314023666922397874265155886730993261840678087220602774641113939109165261266035863627035305260457317826149162753398866184849846951064392627991361621298385692001475648305208788728518472640255260111988725039680411276972384844040228924114846453664678544315053619460184402573500508062950340241489981103684377769652206783224629990976017080693739873912633510730575974253100095922344651121366217850771173445135371423997816945128822990849484990672660240685922651615074819419383633773693802058401065572037469659520954403442054128830447731988813108390749747754087084362676063655068874109237808331600765187015112092054696936292157395535286191068781721024602197253239316873840545209783042513739
26, 1007, 3039, 5.78476908631484297799227471769265283816229363399672463572498275838183680666234001602146602335896252256718168371323112289934806254181443113329403543272867245360832764631097121240600178828218369014305809693946134337176612353046854266113984753511311065046436214543241722876338628078185488246351190475085512455784296852703662371768414933919929108627084512089789075887887521666360447974693074535339748397501639527117946035456489529286224400565702595891201685629034105656395451962338014161517004904926222210035348071359484560422971507858671941074816961095214037643235287794616970395072829863561785534234361162745551406485464092817771663909721769758880497805826897415103175599755027293278592514646037827416545692296068597170713313806195623855822996322382856519469790001665760617382549454705236727317294470306010941004568888083061966731453100197479422809575202098424747345395124566436829430850568006724463768033844885711419225492046700660125446797520234486739690905357659613831032079297677589334679189296808938204271
27, 1009, 3039, 5.7845995272364846405932228271557722785394731147071434412652541937851627814595666309956244471219235159949338669727610652908955100847333803679119976999083450073975467619409360185090616769881594138856115100526884048883735422881584589788490088539892074804839867517120670370500101992130163745271030938866375379028794131899554256774572747964951593253386704498043295778225972527857898980584829681007112358659115329552869967392606002697174980717175273097946168239394679597311714785490438587755181045255556199152279325875459208866237709541800407470242735950866620639585407016566101126559979803157564977470153853669479832268661831698631887509986398985775681475298485764449578078229580591837922524212438573497820964273987567577913894208521555694002185668904431460559279742421803623202800907564146859516706391707008278634604979367558012238597182848615945755872244285181028648447689527888784414590283048850944375698193114687194774215312431333617491705451857647953771436201123539675915710258568816963596238191798930365517558
28, 1011, 3039, 5.784453347751719951196794842399030522501580163363260153515762106464687575563379877777184317702869009810954358202168314220520610239604085864409491643005585797148202374560004554703408298350869385032460158761215572694122878366763545989916893241111688695679841952997923298414442506104794781668486406307388588152713408985298150671584164286962183031593148360646233718494678640704901167137653771950097392955777201992080339190501136154367884902520381139411803948305067701240653956773971550532983194987686755972772566911520514255126159513530212832597813939368271128917959398450412509573935188287010006018131143571589928946785882570896069000396289638866845394270394124177432151878001251755607648394910459059819383127113492067211315508812159376168122716036966297870972898764779215685707079866185421912575582411223327333944848471040106422953384518261379686416555710829137625742367049333347613700677977233005163053280561818896462779551860771084587167915834451395661808894155080313821909748347871777699776719967135145508361754
29, 1013, 3039, 5.78432665236541120738029338594629926068212892046651355251326942000256861519360079326036926882705285609770607873813756051788042578296793037512697291848089263904690262444642998736952396213791958028642312353375965659111113341752065302355286050376051670698931819152059186345562342925109997710059173188412393837081620462542598873943065050026147123335418526471938816497335430550618095432262471592729405207104572176842786855788303781551224635767227131717362215960107811283912025665117635679260047349875752436935146448342077990735411742624114184173482852622349832344910566426863962931858163986016303992125672586029454078310690353798725713295795974604416011836377876265058653086943879743544802602717978994212716939108759860762154911564527490593059985196394397020067217004177209996668552411564109739539289892347727864338812451785858612700968998427329604541538339009556354519402113223128983338523873688077731580669584065854306404294107990724403908486506120984114041867369143822066995879570158671032545360307353449383429022394
30, 1015, 3039, 5.7842162993922640441190367340720802730198500291520854654688237762838359201654470784358791559826839027572223044464606836973714280006534731677725966082532761528453095225788927527773562827785724920788298902688975922906571841111435234604804215165217035478973203972093427023749892554911577932605575455649370234023523499588857517145946557543304232336478859322943962326883501749083666036328612169661287768186438558530763400729666315481841206074251193821587337938576188909159491239397596584912515630212052177427067715531057843519784030370530726871423599372907768105329447514325422416392138686998205090041467395030246963171334021397860773026383601111797528240266927129272786583623793682204033752082850033333179944749713875719266488372128847107242057198628105292694656824684762825536381172609653771708682421899966570235981851045902794764382199777586793118192499918006692837502646989495921473158947399710176471827939367950791551996304282744691830820439235950069878007290671912901975583995099540120462002058891806180666398596971
31, 1015, 3039, 5.7841197360800327033445283845988112784612556134392877389412643645625707680912016163567635054707020851614874442130353654038046508927291688531102667159310971889613358834694630232863299680348605021180712759867694788892117577612794705549642931374886893035430879929937186251059952309873533051367791830071531637908184813474939758205647671768490370287456914931456320599825594228732715364074914523726252299022981393475849140706726057539992065670824825571330934434640156992799741356195995239772161667766379679276495982981372567537878268242853999384653842465207948287046009717318485964444330721834428048498530774641212783356234470785627166128915689634561206224312676388530953830252632627037602422235307702639389195189867082759936488892229696478474183938764631297324154012847849320062134263325406305416961411153318790945477268273388867048559517269735998988846792949928991930407335899083671347586006189250290370595204407640302175163733295135855320410259092839699685498378030968808223376968593152974925158734743398297050237749684
32, 1018, 3039, 5.7840348737024443183305074869302908629758881020193034076865241941259559089059204110648521734819390268044658159660067594826707144790901324775038433752628167444667512630640903250798181042248087365039148682676219469970468001525063518829867978827979083217743384024055212209285660172969728963289340336637569746608784702112320162089666335664823448452003438009825870657423095248059245375273336130963883474894357513698766133042814927329733545735671288382925893884524007120832442779526003399986615290189865547487864252862416199749755492147347174329469319448193746686666591047408943523254750587712054789542838508473169778241243672864791051162993800964429496697464355936726311229730509522263920377655374448710258886994608815258059159279128108551210251552349575483384515489705939118328093395405222276243412119162815483863055404251952038736536442899096108310822318499386432861739260172036908109717442816827567615525972166666325251512183065330772938614285724712471226315831035625036470948981188927669811965639530411279850784356156238
33, 1017, 3039, 5.783959992040508812335032522628621979446533803257192145331590083154997868699326917381222229542782753308127120829070484621203371797949226685464491964501550295313385599629844844050748328791554300124989002661699391391945347738591727220764983061154424851592036679632959643617830161534945983797373625323641595682732979812744506155680980246950633031074419803233159284217939658742896116318566363323631561759592861613308446969826767264699784040754491438049163114827806341987957778719319475296846704368549735595021458414497440334265941581324087145047950482494610199150959088400693051662704152234954403560101855923176926520788401069646358226215008925796038524484279699331951507454171262413074127091869078539726983104229498312287996984719722003512918246267873852236185280835443771312432414407365237935086474115398663886135779302588911249049933312037987648722930869832575393961881971704765735365647325666241087120178827760398106982514924084791924616580814194570395969766008751565987106682380303805240740616701212734376651960797259
34, 1019, 3039, 5.78389366569480925203347656871331495155743948865486916852258942241277035597840698879506130429677482102940527745518425574551382742474591422989866475618699531111848304632352800385975305262780824650625594222365094032513810877124296664952316989856181674497030434046639785927859015458413642703073675562713265181668363304870685238595114880897327098558873608936999854144599072958402943291907882939890326417583672227489900329380046540035650928447324578228974470654823834190730466189277977502024257916708377342216503294505510099342936958646227256325277390243002046219771985175299346577975491739287924787151733273701364532683258503079725295695097765927591058493978419115894463800506692794645881873138188631019334979928186736966997546517803537662871830661745687233179548167491677415531268475313559060954767259636830260468436371053143602454601281764396757360650043671175497508045765141233829010757249355835423631650700856584762047186456650973268965858637939606885331724978192046740748044196759234960932295974184055249939984603111918
35, 1020, 3039, 5.783834706770988202840700005223366541247385726415839585177029135573833219312933288647543127349376862903029159356035096115393981816945944537323943230332206922316750269179976753694432266379161464969825900095215450458960517444616803258876882118916313694074565989211895257354585977572525882772201071890556834097936690641793232239132592815906753564080506652469078781050640976337214568180577832989128145276928374728763426554658538408568071140297151355976879052902847586835381770917437571163800507933494450617503238020253430141363881887775899897888632663611184745301828497575386515064012401898786606599522577994584264129515299166416258547953979158130998775310739949210649165418156082500850986549158534534969744882889179399284798952932740804800554611633705320390376400799879666414283474667988084102411010461737949050434904513600001833794853832579423564352155846869218050863771037473470418663610232778605089560549755076713972334190457430250679351542651171664485065354243465364938044359840067888130001807284488791603406220570898365
36, 1021, 3039, 5.7837821199558806276999199658512709525068157974058073632137761205452291284017996866475057305935233944694272549238261592270805192715298367762843602923809752132053795441564754790750061810837560638845168837656329390209624006025115621929007965269417997757072509850760153779930377023805193011784915557128186286466343628260951819819445281667060271367663595253266167654827667430761976270863553188209115262742121138286805775542492569182046726945905058582172569656620049243029342625547049469903979189182327454316543794573448662246573239216185561892228389929527597199498652422704238636245619885808197039062967392186825523055505689583131917011975312924582398327548470851463537672581800976932100920603324889702387963074269058365187916078742148124030703174647308319894081617600201571640510670641348767271664948949897541321488926821955567038697738187676468173895038256722939542141102124338774632346440382882943351064290075681755136430808181154472462286531541036152580287100280100520406822090927753371045962494336918943466360881440504951
37, 1022, 3039, 5.78373506704984629196244063652425961667685469995831325667052245441544775541001105737643691547773927685372922931568923976455347812145826575235194226085333124735628849663231200868293133666533942143716910377272904804394697836124793154349131988127009998497925768518750475295452693961048169068543179894393658640840320844332384603345069001162155658815194508380284665833164927370512942932070204726245564533876356336666465508994806009084595672013753537529528898829672078902642070509943556812090120380114872602864989204719675278305554169406993034334484580027892972673826912340102982541211028027898548125930122143856001405833111072268133094367927739680341569993321065116578841980414499823635339735053591055047674275361606088249693246600947648260007511043392537455310867084565868419802581257340481216226682251738596036947398825978565176824808043017351571313518166911829881009038947879996785754238980800126256419076794923668195765412948595312836184281579150045583991954136621816443646544588781662058262465021215287438080620919210803898
38, 1023, 3039, 5.783692838773292267706517922262253550253888666141672450210841872633509669117769889278291084998040918283233386056807759564113495106674512815424179859607884408191352194925587987060977405033123267315689677189306924585993234471554297394519860934508763354143479104658791634314014764656396052891397707759962965816824759549915947158385183840126922204896675781503543944998255749008340633798755710147019973836424950939929107487409240270397107737634574081121211266829302323544884969195301808967203522276806013466482652605357332215173178188279799150648800695263261072162850872913108841138049426466901813562065086790674950657951414229970613737157216606723907986353519597064201265514869756609220041341998430137233683105958102913932490352767216259766698239735084496128906591339331607915275249870386655174913869882816053547584765890742409665145215945183543698969763936725718825277119260397937723905957531319423816375235906396976790737687333324863822348977179916452286481580717183369057223427609887305220138082910627285251875319666982074904
39, 1025, 3039, 5.78365483221087114338620791091478092101992227427903447949164451808262028692823666191793022707496345182979768537248871195460115083972679298716049704620772061769667476248898007741118289482856334931448763281958812240559697966580615688114391754578507507168777364625771189999787195165384912822507849084028735863267499994769501895270274191039936219770620011923635383052172794906524660905660297078830931824478368098734172176737632162358788295513726660572457027200213437495116762980817554891352291586070600057677934143585282465971486941672077806074149788406259248353784705547806901940380326212610262480870023730210570732306239040779430193054876241608357627646554757541343780446407626283278311732022664071035296264617974949827185642003035034009115430945107087592173771294272025026117183322528490328998615192364513588513157385967553114141596057645919209403796076888638119476785451442595767251589748910548794151572882260435927878587749293356764256505054095665370755960349980651023432366784577670259014631046697571485805784995473006685495
40, 1024, 3039, 5.7836205326559735769513685588890881918217017015935194936362782267018337720566751839306114953346441915595482308711068390918628972679701644425925579110645838570294399295235317208478123529448426632961333028122340607511359846729781094037949797343671957913987996543811623734481791935383492053008059547916510259074504533405816457206406767049325326276133825764948457782253454371568722678810306728782698430865998392892882974314694619686160255852118052664642672290718434237788397678498466048764325431036842934849902178066976139330639278264932112507615442751826856384000067754542280745282771272370403545222687728157424026057248983817247797150989118984536446158945076276499559967031632740886097650957227932929487620866029892847860130169172103281811126929719535688482340420057228210260923060098492131467519187807973131902331239111843140874843305061475869925161486162185044632438577071916530117660501937866471267612555545966803202698044638888235165415878634393995267941580294705924323089294127368666486860377205312023813876404566683525304
41, 1026, 3039, 5.783589498912728857243541087541613440608196223660192791073437679231302672922306943900475888303486482744873864906442267673065065172509447629227493297773316211082444468553560879857481830453395438420903476132642007762277303937109919175832722611193500089319655724559514926148499405308112477840357741465689598881047636669386669196215911480858047088469033795952218856216168963331993429190448699658214706108446997696615204363613729496410225021241249700346521556214136991945964677140477266348179190448524544101843459322266813869622668031446322916960881076695576922072704474164395869168369103556987679551664281382421169208065717674150063446037016878575023013317965636294202598805583638702368203745073718096972144258064073692366266849727165149284398993364321365996937681805002493541160804225944867028243215368736611915558050473441371208304455573934245945805318736178885437960298546532181557560127667689905151084202719504403514606514254371492319079905201486972265757900932758555826758582441286525625341698314291239976502654718152755744378
42, 1027, 3039, 5.7835613513319606799637449504695314840778395302886236100304896637294882538675696547960264825177766235817497396738300184769131068995699072246553592528868727422559167387708993957150442161487720726472616247214019382775760237091154409325110869860990334810041613764992810410249350619900826651537640894382711095967692318689648236482774294742869605244442692048980789025158192731154101711692286987762497856621309262652833834530067187199382400634051945535607372113295428074848314699976473347930939150608454067054706044614150375105028106604658108438370450566099449313812513109764785103701092560583239763341831408753398086559262977682520320853687952060480993869142343567479612556387732594660665682640048002594810884448406104974519360153419574906087682197956020945338163860524171374039728276441709802733751524445283862272916568169801661176850382635026825026639066465626087245266556603028459623629973672585277749622957069109631193793630779304791332088206720719719402016355550900478831862317495617583442301903624967718394832100750361600519344
43, 1026, 3039, 5.783535762021971971277446762066070777218626225977760702067607748266076034221113138200279902320195735391707227264367901396375407633898937893767969206235744783838585087370216063372966386993566352053810306964989649553292986004701974711844408216844472027053589553818349162625324528180555736602557381019857935259780853924891268750535448349617711744264077488931308034382426025673818202620649530733870779063695173270303465728136630971155888670680170777976759356491932316808102903348523515728780815123091344960470301844258619401518685518793730484424154720848124931547128891685159225120850593214855418940539330026118243597906295240364593425705611436749400904308233648498827359353974989063634623180999373496734051439624937894968916227981477642855895168507046439674479105015328479088016252346596585464454491912656507451897147125071608524984936484567866342124186194668716886240089506548759640660845859060097560441718067553281859127205497353236855927240368002784202889332959763638924371174582503680181886468487991047095454147881131880815049
44, 1028, 3039, 5.78351244679926803347480335798766793457231300268070372876884337700480538573708008857409999743324403047098269877374921372826589156696945433071792742294507760911838243108304602811464041319701718847121858102149965660548710491854969986791916076980656465586266253747047020124508170769465090715453029679440069083705000159419531839500534173092911483674926558966984705327982811121521875216082371448142685453743989555202767408513972460243929588455624740603187932910838206057964362770400250135942797904311771150635706118910913899824906328914688262643070249878599936876306944734660326768592975830763527762071730019268971348410022048565247196683740738912651238818687501807466627777477091550169346886548982467883243347337738722153312283019567350998303158732368795524678821018362887200777538064738391307986181372233230183569439135949421194749891252258548634528440582360933166840637641023866807010786885778422540425372400772776263677354723041730773801351014119752799720837556499076162604435096028412201210709958537349513126410970401363934107867
45, 1030, 3039, 5.7834911585388563029138588788042873791362916820365871147841243712362705004192489544282723629472210038308064675210857370421242894890612153458766386020255733207895942336967085677731269274655131829539686056084571084852057740690546826942469317339936379473569163062477553953015757414466497814348886565591831533816550551362854595153930154021926593201774407199327687424569911606547417778483367069939427698886058044829196457091236384185497478765504880214392279788769971717394684548572399613802679939163051031487851551138599420930505822431565172319747367678371570525224954180374075355084151699259809180518350180362497719719723534881875482583056724813004620080238897901028024968444157081936089757822959108984022729400360510280626611764224694515381386533254036779505580855533284995046692318879563214396435836581352113508571313546803108966604277604535206863496315710057328641515753512283454814766848580589788224376134707496662300543055381684499711159470157458573555961793744931210842553147687140917234697235181664101650119094214533451296055716
46, 1030, 3039, 5.7834716816561681101051372252375789382247863870892331117544050229475446952657714723895108725942161777543644707540645450004921113389825012766059698349462050413196208318740560527820534228077225774943493348150691630130226161605877058654443115452373278203360922558537786998366149358572140698254893490897507654808805858263342976701630111551750779191474653127961592411001383070600889526973241544403944238099976690592596591184164299180494238837895981645811084819929626472667421762333679107056321535915717086844518994565700303682045661412611113259306630230801082050215769185285957455424798877335111562752397606488747852863211388703453547057215635484032890483336449047997490359581031845946358466952172056461856316482975707969380713911812010889139298450878579391395132694066947850412507339639420007871597780667963726410758236230663225707558548902867982080739103577294946852151378184674405189893678041990556105493109291109492868327714494906128717633574092764960457382192419560141907740776203151663453469480878508863298201431600928012852190617
47, 1030, 3039, 5.783453827508463297379645913916576075154358289917289966347603579944621453109673932278043115285862433672514409765876896954917043773819231452999710538763456734921663167379974182891460672532117523099041517195469354573078537798380668556172061777825859666723787834937852866747707159853760688341635895280210846095608101215178968025120377238641497474525876042385813555261598195206088005087292916352157304013916737329280660990774831146116774065030591869784803492422961662521444475718646002816782647060806617684096468269559012182594467028486668543025583036694352347338388540685327167973556921725193637034185813475693272107150289296719989715085062515124781950961108302575592184191583896096258500426875813278385961318804212978245515510418736028635549861117747258724441149749603269516314927074756457440126868345744769249947214750594300607271883145452312765446095639239821598295862775469218996437250478719686154776367776267548148999308252286657875119133129116560168646391619362089165311450768980985887420318780565828154149523654456685637956386
48, 1031, 3039, 5.78343743054686541925063606475588480684347567725243970406879521914517106655048901509763924262940434271540633634028758985396872178498897629749034688048204524565434019546661437900608806991471958280778810831114217098799960381544478723314726258042048190922555093648901409953781479621209753323639425993352132958777639415148089849892962890770647913676204047198276513025638668572418079483958901684408065105743702119107693289567770180108965522695149746971184984045111197799388902603201615383498731288862664084021624474677459270496293397186757065845602516474727672624501543672524292167668623462425522340469274970638265956791171029167063261424622631851975246820671127287070222591702339267731744957333356442528403178937081518891845562592865279751328437081045269434688815199069350954547397972651352066698329293969934533011078486546005837546435981119638881809450743078630738427639357596971595996951160403827192921240224587723130582088301542809835658910198696541013613809588771803928607089722308068968900195533955817490425172332878483213519843073
49, 1031, 3039, 5.78342234508394017728694551658628885357680357230511247948165822996635832111522252508060373996475384539752773813785155686671606904723156982118176519067932559871917301672394468409764172609101026014404259504221075822033302851437712876858742873488234391462864099456983754222993880164879014087191003610983673816138499787489636428958655715649807147783072862740432532018214952318857308168776699206740175578989639961930704327413395640455971148823547677883854161134501945901470992802788302881190017292633449835583123876421097442474647260092208979479943445106785019815353242783365560729080866142358813910824829077905136345684502738142838093529334707015924885891121004096443426122089394141486174784933763409925618814711117394726214894634355267543491674856452097955890630583846836002859102543687695638683695271102823002319964036457129147573142878508283206519480599158455614306175083330403024892806457197725368871546206195732291353807361271499268459312875371984052191912511720738805188733915122617540824246428794713288261902670297101450625033123
50, 1031, 3039, 5.78340844256821299478011619632364695902929235160176203838989710659828881532739375285737884809420822912358713989692393354444830036126279366301689565559998885520512711791416266351022712186611286069517755055709924937423669276992628812535016792343184422095531075500412641454301684566480558109257450755136966432735959675933923650955868510411919892866291866175754819199982065414979935016825344780949511636498873422870545231312131034874469506578316018643931260359285933963487970942520530476428298953375170507034113175540557692425979579945618780448635272716696330499617680055040748438249606010947877234058356746392471269150334980970617514499129863658481629990363945724260324064005269218878051507044996451642641103797175058889140976975642284671428987406294337103430652910203370174433261225332532390493749704207752300952457676705244872604777225764884014225377651182419654858570966816761744781605568811943234948298019404534575681442603043367249613958322251532053502251461879563989099005639941546140933465655767030022988522067530071820996063711
51, 1032, 3039, 5.783395609277903442166398139944541860130216122495266679510133766377818686948067630262270417595583934330507564575829484073076247323368064144467116268693791072009615045493317849280116192238516222835267391087424172436371655402346334926481997557437189377658428351933892250352364458531905773244813018291464583959107853431248521922744486161292788747204821568454862064847226011285667667846042752174139406718746033423189755386680253630531111618377854809969794311084925199495292336991668987681038807287090957488939615330087962220144257014032688895005947526401462044350958382552265305148219566597255332726000061619905203061626576375549213990392306854956274260833761962356599037939639793621057683290332691298756540211048931341898809024164395692586167076434377570822302615696137932646300069518691601408327843460413454498246557156218263372065564035085285374076247305493152680578101962886356818983749825218548855056038541507840063714343709963668231003602193320403880485478508364046162495905605084945811276771167630225101443838423670511948393200679
52, 1033, 3039, 5.7833837443627027000195590153219733045460685739016436038608068645395724797083927916067917246069190627131061370072117136970016824967210635640119071942239860111138283011973268559544124590955744240387137275567773095987357448095245600577771139499423787500025069468613508971454755657043655799088409581572495053891016443234763239817472337443168257285635821914005439222255871816224066647722455553682765302518377509342517537207488318211029620274875284335308512121812990577756040097057728407320439932728573229017321965022797553480304998421758334010888475209820160309630787643886024429957080601687259460538785568422114659317942452942671074897328357640599865055995563044391126487978270121483291734776390033600077023785907572661976668605664722177655198950815309658805969688362307269245577946071835530205840900605164360286330238362042144337806447324643964306667639099161607036779382460308688459978118107778026517313129359219482886626240087920467258720758660117130728296783344529850345995594623990436999276513614173347876761127462082541017180006031
53, 1034, 3039, 5.78337275817559824404804966128834170728507622499034106734750404251803843597908595540722116670057728900976126307119456804833325714393054706969096232750096643894324291855221893254548899441459730157660239462209503259451673399532890805325397267365372940771243491804578202044028124808046777833919498439755780329547501810636359662114518951867355667947894744529872382480253548357447440931023861936315134513568705151263556104457746431770458329261076504870630322309199368785331931556665916145073401478663797947633579655369500662271475245477961816222021829879482970013326441432982871372061014100753893413178250740649779018679664970351952075025858901652441622837874702717968903183756895866196729778230630867864001125687954766272260109171662812066570728069016551908958938927866639264885235367867039752845836871257749464038757745064875840767049499087986451666111984093659628232767554812836183161721908789344087645356452638910768511966091087991937715607990448593831723851303196488984644377255671574676806618701720850827214528977071293318416276014198
54, 1033, 3039, 5.7833625708472927428973141440030573413552170062900188850957806308962905799411581250448585945861767113694556642542056850058683837960218452252371904973941291117968358933754248814268683865499190257721330386173431488439243820701749553179293149905927739540363034918806571161823163873738549309132455602871169023438721232968027645072165748420488616103777479666828255639744047286512762138849190310507036979676459703960766894684109339535577347245414512835950984458583853834317091238057459419689916703568904569614808615354566345381189335115451285874841156339947551006212071061012513550438880401894263451150506508128748214753843021495795141070228764529106352391311266670907829710667119459147263579101078789436164748130846036277839569648468282175043625971448561105866780971556530461278637663558903407208588867067935116800250384556873432748859344900193283476476641555093334670373663883657565306036050012724588188156239371179558419168322328120515777367101353082018132493091840965258496083268204678010362175096584966345719555761897694121331870824339
55, 1031, 3039, 5.78335311106423638564481084216319225071944303820058191760328479451800683838851227247183590099771387844653511972092723718237149794717178079697018645273333153501740461207656301282904904191799441517002776926622665222742266416509861685676395543157408775581455373967531027548085275416136392772210569612486115350728483146749022260212028122438707776717663255310103518732600954500453691190343388889469242158814972746268910934644102124056328215330997543116176092600017546688953798270875000627639241348738587698356165527005353799872613759249659432913778847389317130374433618163378639156120021042070854220939574583428932644131687001946431456854271505902866359950649641663666406742519176760873107190969984334843967609539783918813552367105214648408373953489442601456428164976065313452313604718997450701517810169393100319268530529894549289595886386008421505797947410401852847194422373637879511550736876575465268207234499774396375710643995585176503510723921698973856714346360218643590998686911308443939781242996631611654967544024274201890002369595
56, 1035, 3039, 5.78334431501812935463844781588756191043588875765401627397971729107598304202336910820624166302164160897810982012841330542115901045536927917511175398573013557226025792005979697767165121661527718113490382241574401974813849557573461152842187850870817721196286574870256840623940774653228321708200499827707235336825417181524976909583209829172434267362094237812120745616675593883644613151737386829642768368751146747873096012041183264443539576144481754202762087122083964919485559908006766090871200877145671494615682430295807026783170032323484909800705434369626930249632327030830621042965659180218888808672997974126939998488517023058145017610217189553129679643701773132169273205164450397090434959697787777197966233349663564567450456349028198522705124651963071404575444985290151632913502682579835133856616504661502268324334298880600814190030806224395608628289468165750326949927085601022554462638092069088091373835623128743184780226724610011924089603523525550204630073726044609317186181563607547547679476341730181991958996921762172244641869013443
57, 1035, 3039, 5.783336125500292103090369354664859758653644833545736261354101658699135108942127083123036444266722675922958386291892033615112005980806348992690958291812144495944142802409347832129724361618142259591119579224060509293472898864300493961021842141423631904599044848532281620436462874972796545582702292850882264196707109219062010438389863060532456439699199003137544829675994483015110083817665527516233891416927958154049823314054657502432511745073942384982798558429272676176162469085116143124708662805115930558932945319718969412470316973321993050770979065845704510760693274905330853441689901697980478394819555076271076664405879860961851546751003829288890653205159318492082427734430792006120730158347296770448612452243205365305126288603934621759590606552776392785299925380672870875932228991610762369066823970867047682406603193890467633702826208300100864253621667900393633643456950140567678098797432411959222168840392180509605497455979183768242105273467515949587186989850413441909256171627992301820316637070949679959718790452429773792995664921877
58, 1037, 3039, 5.78332849111880915391367227482174261930907923094705990041806623008262961876898553192719796638121465292895511769378475969728096088440715174292327540466016609815011739787612370197558342477625498532911189858106909706997194148545428082284181972121606847613634817992880105551109886254677596933085992206131703306417743266627568476538240558164567931742374797186446948685051662364648022599476572355855217180277839946121092679354804545479992063048061536821459374328786155275610446814714573166878549082192293553449796874920249398616022562782768927342133080743555712235398761290210288018591969778955981873950630262144729435341031893001801412394258835540318169272781609296931940494478702725582459735875125776210193284148102904358860551175500851346928330070076557332012658946228579423734334186465240699840085392179455131643881954856445627457054059530955115568921443084059950040656419701603040430751264930207270734631199954717352266903957382564838541476605891034338293523496986868250308982900497207797806047237526349704568699981974825880015089500898148
59, 1036, 3039, 5.7833213656200338537379396114645869789760826156081556567322685313673462000722044695097205696450793190218661102942899018299893909428183466276991128955788474478982199062106954988300210919748022358911776871003311445424682983853494854605861379146001382216942304043715879322743426064292724450953644814176296042843235752143529941064250360024689714955120548670550835274530657917514894542808572851872602256694712385561075509510855380135890166559212629823031532543213334392263419591847163604605798892405069469736291599294840616204559106330841904346929704571552206808448684790384187824135801815219997738812089550392831424763321760231685388878905448389077706106661107542114655322662350286493788432556160568609971907223888840423507557082841787700192788390620060317564326197513883657407057935594347322034619691859542937822437095927683787768183080546598179658131719387654815079514643650604359427526429648342623910440002368670360058947756153246383584474234495230804934780590349527364699290225415014645872845830501277260558642768633470382417000289937623
60, 1036, 3039, 5.7833147072990594282107978001839909496684988951196038821693205280702597462644242138367165444049483921807432829473804084425201857787980741208975891049673854603127465748533488348832234406111948482633795491298077892564965928290624196944472807609843120470137025682838083006979806954309222363943628188380607015470456279261945602828039554012945026784974038838480639837171971754761755859821988754988905475137021701124803667038157803740077467263917543435359657019033387235806727195916862888752235301113546232438615633303051103441040350285320018115604807093646342433219161398650872916876068618040871314089571560267597130894365321974036584348272749136307012666530700323415788269819766073942580785239382175749329308893434778293926795812751632633834824029490783470892870968910258653395869847290249436926642000831139775036881448677540026046155238148069339910967005573548406037332676549688397523728123235219562557728993117183431844172049959441097375344686239762049302253274409565430176614469318456966015695674430810749914068720002907242173377857480173
61, 1037, 3039, 5.78330847848624425057105873621966181103431621386628190417264325057809940123799330674268473558000695928377325619751955129385346125803825023400148244855084043517041349526025238088612940870017667407976725681289872391315375504656883256816326266268578360920924851623186187827973158530658990563726669530203534618858223006425033048947367708681439861300797167460085899391000464512592848070339802243316482988674880624960293827821439208478725785731219113265357586695624881025699538547848680455365238811070488054380538651097189041855517833918093738785512332889402293701036234972968068207478260520445214083118573627390469397060779288799412339813442834612018957869069833302895596835423563534031976399700614868301239836599976012438562648317088231689571348223399749422730427592505646107475609538590647297655841624813249821467270360369696172312114340498947359094475107742868477658081650474204249540751010458631927319854683040263164532100181993479977810291614884351002641760155744846412704860598864150555753258457849519620607783424271472148617120949066479
62, 1037, 3039, 5.7833026450989284101703805978440170235282052458579247675226093887670822572061261951530766421022379738188665861287074783499252499384586840610938556047673446770209164750832264262791278763241477701416724130909895196630783576041251561156832238099981995958430225523944386509551933912213425381018114614367639783237179747458222966334482876917613993218813468696784990821040507207573709086078026655910546079990753585155357340698389452728318498570880923195736821817619609692691713734615668716378979200200062847126480730927651446808068555029606670555127730340935836171986807071969515112587303351029160261820337919678908875667947709698620305615569211401900524910066258817112455391323322062624097155047728515839768757769766077029938878819807614363119919098141522328645084759184689507161294806926455884611255094323214741330952214960201168334347901704947394952217033016788732473684911095902778487064389110342188906946339983225549367659999293873073063654224441915798232148393308531233172459805434848700035966256301253889025881870879811862692134711316154
63, 1037, 3039, 5.7832971762491756994220505872080762279464086007317092609153512965444988431411603229105325535436465054201707588395924135696787490305004653039969970287745846983167660814893458669736758046888069074307630524855895655962570779263405937985050841270494761705666654249047202181723315864367946038049709393362888360588831611024868068034902329207432102498421151574850118443415332211846543314794128224216072945863895830355803637202728611984615964833483262859096582077125513905281260003613333351651645101616961371500266495006740743849810259539786175690614676942442323739601957773947545713455853253426622949225570267340698462845657538006904122811790569227574841571913433461231991035507955896281521085054154664604800478729639618847485517181789829142010410648575502780099226106343374361135277985995326829482158430300089433154846168653900064368875755836529082087865161369526853979200676175168036221134888840232229606418577882672463572970792212532914034711419187302427931152685332369070253378938548560100100424642044819469006126387392553544794688128007835
64, 1038, 3039, 5.783292043899785027461125828619314748855917724114966360339289081392560058535508283631295304674616261526228553392862092700860953161519725246673417211693796148765730071394068081734732152925294566974132429310491043385304294806552776086629809271807521884198460898166314881705739627190830750515141185979206751629147447233199393886369810362638218943863820551442997923790554690833162833511660683410333501865581965906606030074869637391465579322301746027048865695564851866482612867555766320282022937318483505641923421027976741390504338139966828801796802134539208324160120193982430602730048492565776346750955859201797006524593695705386855065393372740552806246557661258889836871991108408560528642860867992240385619486480149389075576974185592253708878637865992996540656544120433392913957547991983805533676603351822719339621637107020886517704311279006768893875034576339728554109140642290502768256342694594703733191227331608499699930923139576192459598662925014824203055765112208315609580897061199924265537237867602776441901387377164787558890466901396101
65, 1038, 3039, 5.783287222561990216101379318958387384571634250267296273656745849790017606872092012331725633861980048564663823976811884512460265532559758646828730020366658331538729732518229130043961370017243891274687367851287864900165151294199287390824774560128236353207789215166693753620654910894284404292011770658123708284182624423478239041132665222517650973903260268510157467950401514161120539090311808705039962601606074249582602550742800303611759613062749572886807823878479102800912464602775273484548201999177054340893954971593685873158649876110274308842155289442379407729621011959249371244958962483065088016853070260183348249880751983338916160557794502043729548021033044399900284388233030552623083804490712439005523194759813351877211818381349414456047136919813769809464691984006620945877450075837892828109814268975265039668353537201973720011742093072784801162597730117063073735914457997757594022239737047513327127775301095548161284856535290312988356488836149332942912948055235749002385582552493417212956173304590451605533247543145934771433375014632945
66, 1038, 3039, 5.783282689029249211147849045661364122780880813775048880302332943665775381333022933597989009092487546939424423638223792705265556261834493812199609596999738826625210444721393102355632449855055635139534021424561878216498092243165322274022401228607636490482664527568759781026761167730190507299749432015355819543743663871087412253234419941112324041025120666615216775966474084157769098336786622033072929910709557357869899638245792293908149304051879057834381394340703047870766577900135630325138471665178371032445867231490186127893789737100103843327577449085488846863166052183986668333593599543874153708429342522936587949663816000028969005912134372976280549558704566371384781528435140529729815968709079764609188067941774211232401154324063037136888811703057796089928101506239043691536415187575770192211779104572734484692029980086474362267562714754555718877071127952032284959856476362391227502433135309296048291237024946916611821029549929944610704486400866669282753235635587400224560535529296292915220658358506389709124877538681812622168587034214451
67, 1039, 3039, 5.7832784221423469802979701702323953883563789051121166619846786884205616789310129745518262635164247819921286289256833950410580206280229709457785368969061238407245094583649144002614308085766213800401456374768972586054216377401046114907292158748018410645195871943005864798346630620855140153784841757989819789828748193814567860657421137144219678383871038472865211279818035070213046121684364487575289066943824846867641540702742296767733311809697124005090747722323229515753032606328503754022079999503552364018705327151289200889318418072072075360649731397579799792538695878356182821488105030192102584458374260199481046481073690613459899963328306735096031284173191759941979634568067210256795603621824447538149375819901830507733334440001196538859759133155730335800825637039081047147613762962155647594951857390575261679929918520990867934206441352330372681111287199378721229703224364183855464680680209785463669352579599103487392917052617693976472503565436065789282669845977950338723955456639431047483811626166340160901324024501630673952102925992764765
68, 1038, 3039, 5.783274402581728387648667336549538768975499369192602763311663052185811777512914841076706977105648954689435317082420636416389544891771224215440031998714548449113159870270839767468044289648645011513145934393201060891786062058986872409560266636782098044721465374904110810826304472244867462666974535671209204843895636316673735987136001057211583003798495575196652370314888152917137230541390350193414962562736066463945079434754774000147913397554156931658752370466318425427540781986966282369071417448953943300484166765433589835570999352498599553097023455757147020349593152525881519868120237314341008820385824862964029632980250857475790621269055057619340908493055877582134946281491606497263835343679420565619977556257992540720402117610661799817111124318133018086436966976629356942681105785826283516264049584880736225478200451047126013090421494649757869187587509326352528673528083944768641433276551404254691327562790692626854896228252964646756853968356611697369410180084606176161526498298512931606251178981944692004974829796876217352610055653890504
69, 1039, 3039, 5.7832706126835606254665067931060003616486874965111274284753504751872743702507290353867128037131475232133422196650099487928824550480011828450164633295221405687809104199365516525759729525951967843582799068397828905455269300073987967179373506374182542950012041158070380871652269632603205676996890500809411166546842558648743309938875853865351590952474335685086394354646052733802706582002963666869459572047326575433615566832976120217545801500824687405779164154897757076766907925527421003524100728690466677328256876115968097989015812032583401490733350004479036272299944230951827758981409340744653266387711892404603169997772383514359316306139330574555774328568303512218596425719887397326877423489720403895945774889395702930241501145120063907226149753659845928233483935187541418735755297148941592099840906015529171806671560454004477975212359941299497810506885816523667267214416662156356497883529816385227325800959809764223631558480877194154301562949610591681107371807763620762832567933286942499500236222666063426885585939955404481992213585304970471
70, 1039, 3039, 5.783267036276517720104953505291690754885783103053316898899579625700836176791327470862677460068490187001947716705750781275566737618131845250448212828465906217555099675053758991794519062018816442947947585895402160149834832029976562799374667574315297748979245104798747877191114298929816932275666777871496624715107643913505111930315653776230068686522406319085526934290989121813638082367147697159676951620220913279603102613509552876188109311992032608945131080465664444736505110091001766069361478598433402137677933514219462388020172714451392489332315915038155374973499152936733018869279579974803636966350140317745972150510377312631141386325770322464814659100711561487075539265777229126266968568419112703218138765654653804947427139680834691672344973955042576190214599699930970826411568016457224803559151528171413608594532734103952762915327088497801437712137648271116990346813452716397589951225313911177682863176203990787280130766331255472907289119183938086791231917408828795130362059339083051042076896080611494631640129951244390419485480849658281
71, 1040, 3039, 5.78326365853669726750535705715758281414969865065196576536389473836510631591312709329291684911160485878367593529649216207157061685270469974839416178041510114574637526690836838986943224832918640314003986523467234233231187592458790893486436672253203503221897655701522347177933313654009090436330566130238945566868376270418384302726705908614491722074172774875342634678033753418406180218604800210641266495972957197691012934192511284063968816458905094419718677174169039006619597602528771550840592559555519229820274081970151658081423283368416525056204141974317217628111676327091591730629832879993256779399887096592277576003627176223232356578335519911094368977673280919146013147289362409361495507129686236699999465179329280631588570758185500508339333799314190762086289605606984231026234171358247327375637086956715488629288421641547850112032795540517951929173048111294320238299020624047098849433986098620597626682152146953735753581945651535393820023531209064523992972708450196162284308452745013685341122649518363301275414968632947471738416447634759285
72, 1041, 3039, 5.783260465858434270390794564403027600572624872041932700662130369919377812524606531313477589518211573088774389662465204669461860667505364937662668862876258823910621733884485624254255338416953613645506644203244049796318110339195517735683269494377308907183099586066219415843942096359821397821426459981545902730542962397697074789953873055121820341790063130352309615476973658376074740998116426093216265778937178053044725029809278893381250070916047982148958367573230379720218226941945131653195987915413434664189712589855720930805210587356290448498440638442648663043066311479658306091228682923615979243742888666675179122292809823289105987532858610913664130671980310069319780301278426281407901884284370881585186908473135745843283002558025948870041041845142964633634229360163306862415592941895151612087459535360382832531659361774572458827270746092651753298238061073144641381898570281720755728524468620018805900298119426589963661291977415974407088011272006307586581504779400133412551949041663903190727138976986453104599687357210784596879453187767156372
73, 1041, 3039, 5.783257445739078946040870360893875217899663560486027366703716628287080745469490860801702022874942448767281843801587254633098462157635154481013386733220925336332360918443424916107874242831783487787253537956626608424372140358289618807034777978926513231181469385230589475739247399282508343566826531573639841162410911103694488600279559875883147089163390873099776360305100234674613606886258809527944063674549671348840950477196967136546572918981454226670348196545354291513380116819657067425464328969063910035639647142254953053710935852094509665259523753669146635651774732599319774057426026796067966356221906987586727647441241229732180739517925892643882174699423417863381784870292189515031041046755599055434536219216632394113065798109208073608729075942712745711949599322409607227721907608437181255134109770849539273256169521289629988856052629704754070192974907674411379397677007146212802448914737722358103544552827202229701031998794857194170925317784443053984526416182702251178269288095467398828385300182904394084343035119606391292097557409436887334
74, 1041, 3039, 5.783254586676063084321584559270487898085503336241851635586869978075453107080301319874362148128575403733133510942455819425499390248959607976123032412211661029213265839102556002318619472117763827911833086502859896585965009341166339832594472720984887292918084433123184030931371925598593371540933404038378382072461563067050697951456422131206146666976063777557430826003982210688466865568440871193973249014701318309009110746968217395544770211706446779246807235403092931001896111392690061392597453195340588309900122106194518901655863958869349174425609794859986279221400136146303164540590798303204109542893170040042459867381920180195814408585481116967832171749123662362975060045308695759809627660658765473019628884291737915635563151253400829065893661043460665785627137437880915976113239896935847108337623051603990624708419056098761299576289240962748653598365164635672951144507437679448107299574026113721815916208196166550529473290803793238260769204580055796460033285678760002627440292941770032547146187584857341489498390804000560865203985789446268974
75, 1041, 3039, 5.783251878074799951907284412924088695721815659192238998444024003994956912591917633802488147656904179957733483256147526161930623849298664184809570911234986565324202431106564682860910022657752828872226642728445891505573604365261395939750623675901491799698043469510058402737039363290521594162307428657346829211103389415813166322586668514510574453915241606235357182219466354695268938085120347718418128986382510541356103013241597695033676733708293692720574664394024931427017843445216515808385925830855537922414703315212579612770345920707206555446358269294569302222522905722990310211668087005555040585363262104437038038043028693832966009190201811674576157078632885299767219900527628224281723582638605542269311838787371634182828785510709912233823854750716547423643267996389921993898222070660745005167151691643251718206061100027683137598640682834257755073697774452669675893984126732341500458881429465405691496771116407354673205972239005593901246274582517579042167636427126613209069703427479840679288754668562477649592172406961609366900277839212441938
76, 1039, 3039, 5.7832493101661516716346291929211527006058362175622676007226183065557573511274673566626315367520714749871798825831752348752596252229144590277413960244415317654095780636759939928032708041672774780996478307924857646878167945529223415443125504046006468523182438741296121097983022254369325922780922621850088028043121775747155492795334554912471809661135026184302253687831033582958430489686946167262140578548778462710982655664330883446077551619186036448977795069675957550593447297621347621284326362139499928699437678515162804190031125650217952433528189768592220378453430520438229389364846804698091334929682128419876042934773403879420554145992210360764781274811733854828118188554399433341903640039102890904265342115272393277874323929803930126243790516717755673771820356302523245454299150465338312985780778034858884897364022386126542268992635948995094002168685983392192482522296274648622756340978017537707771823818715153660725821122102921930793556232273745824267248608953057694223110033164262128802750954730535805872221886635119167534857720744437286
77, 1040, 3039, 5.78324687393236029853061852313418002205299940715903807332075430282873933454404367993304285408175032149044300901818259542479920612324513071504185850144855977800377820616860458064567137062769383143653751255638387297533655029070244198145478698191905496978036655688979860423106089758504062156191812127843934316991748599416764321797230782673961963316818692854173174286858464220018771199070215970075735979320066599126288328376136380025378740780101105254463258830644924379699406808137478192653348072192685050319745572438655189226649461293896221455439766921276762548901518897649915767019862124617607769126897597552957497021167164419322735134177778731225173712163501496441724477372587419448705525882352465145442455316711026667365877206625765481165707319436221631498002320586152368999369504303052937925089014466534843480516081681772374669392394493015819259386589238305334319303783255253054256812078050815327555506417317481880292308171567060977222748821733679258473087726186057684545408801833747338869018179809841036986315284332543695289940040589924082
78, 1041, 3039, 5.783244561040478512305563118717910086346504177634622277710273921702219464388032179987752450111451094584422060924807603929526101021680627097560669079349087815275464029762248951841240525252500948075484086798715821757701063621374914659541934853878751601009080464667211836984773938847274845272389787655548976439081135524697129194746168987659425430604923440650241443279851704560313839323630120066333795811784497675129460593903409357576128561208871145989055036090088160803390186205351327340953876886791844337654672207952953171403580088751529177481367327571439883754075617398368355621263143610154247724131107642772684586232761239548664673242787686403951023710037751387529292164214771646232998422676064312803134526462722015078017754965238937777898541073136514831753862508583048751508323944568330753886279517727568137694219703546089133852004563516720714587766599848282768650123559517688682784456882082952764614258427341124784752515843033964335601777985636593261376346060491192549538059888164767052153677157017364052243090633712030849552927752751522124
79, 1042, 3039, 5.7832423637824563386561208792114744191451563621838404644739710759310928690420457723101132431845567468089578575884706431652278964860634072957474892029199971997690659013181554376661097033155765351187669180834469981356042207406108048280089220770451590234262415120257128730913107382147610700969393002566304783445628308593897141230562536482201515562064093268809785447141943717609868711507895372637246151698567800978378170348806667343713358921174359575642652784973889562687534043720364534358230060037919432497226427952565562067146095340441657180136559036244125683493118743285246613302329921099576629211458797354905989400448903015432182380572254281424422623690008910968077611005176564661823915611702753321737543746748853767610945357688161243503066213976820743539259898429841613633722463412297410900925675340417387944173018010163721013589387678491580809501553925015938138927222708200807973217655513357171231976947093462237023795276415473782275682961485253589592537705600082701814492363173755028690459335092567013785467186719227480825806993301977098805
80, 1042, 3039, 5.7832402750211444434602632903336057637956537641100502813360035152898666119170796188249502053521615293894237739453550936176854486256432596416585527273438484511131524569705287911532879819632435256511902963490785228000061667408901492424608483661827746508267667007718651839757086413933296372973956902094988563633899222706830395312252331138154644097248276849426592484139704147192926618595329250350028072407203805519773895247443711795688836756551206893304856377430407037236520085326097102588196517823531067963414573858693813689900088419179360988694945669408864910218041245764481360215254516418258204012013745679525943856790978503573598028079324446272667177566170390501925769968991161101257892331444602855226394099355928245010487814149875445758648243584020476786344231230659647151599406760169738632482922733868383051599823866021568433187689529208671387287698306604246333298724338930553534609513675555316766773284320857123276224264257250874196968705445227316627415557381415601135840308415437346916293498097861189203196026895325656777527607370430968747
81, 1043, 3039, 5.78323828814156470878881891374401915000423122898757514938115151389211281506688827156292933861370354786214007901373278083884311378288952245852370744279884108751325815932591392276785732003303327992987323114606680913714203767045608939619598239725022162019658716641204434556936578066044145019922435110170289230348719756560633124883979826555934925583307350575527013522101224089847453786797114118940974007166176633087506395834804830979728505330023427124718054759543748960836688705133255043154490911920301849465929294906815028944809275268055006064589080607653499556659369041547791566201827728414743259024508851162540940552802210364282421901093723509987368786778620103507765526359244877886678449498781164112356425430113033943047336355508638563670551187392607502983419466368224363314802729242340765345667484620027842076106595327077383691427345911758936365878116937001295697794256479318381507424646690047472058218145048811304204591936170082939040686483978392676953216971693454293232402805332041733607235198026391331515752544533893626331370626470561641435
82, 1044, 3039, 5.783236397006877016631166830152106913350602068935357912951111407568735250040105788457394703249769912720364936594731786564459470373732691529656962793497754178120746107768784460572058879292154337345223260329977267050774410097762383726968048716036993829161152712522320207373949458894999518346178420408261932767701127287116407486279001220580811387955070504882543863190436321501395739193421467902067881322985340127285243936905842136049328159629450317876566363185175973972689856487717237203880544928980397672786512421727189126434512555478066599710146134320223319437740210167343248062095601248730934321930398440842615356217969296588613500092265689854523437431551541663138958242821551355941261807048816620747647032608907681059574516373696753918334158708580720769200465345415065674887342569868363817642342916356049398667777876040134262538508135079429391660725615850966065949101504776793761215192221182669481441688325463062689933934603637340867957653969460392382986418324336238956272395546963575569202522159796845131242129720639511319717433088681773651815
83, 1043, 3039, 5.78323459591853914193516915928294052374939682204298276488421986353946839223621500091905403525476930847517282158869371118026826409808208799107196335384199066511314040514013451743392630215782933192889282733337678762058977412001950379639957729284234597640784362805425593865640961103135294227935624613757721450157521553696448584982683347603999108487971786704564766898513410804226778696796148810601015525811423514820976740115634985918188478928307204029558516701311270903642537836138750008568046174304018807569894726586687087955642998659153245917591248764377667812080251878425980908029339634339432804972763612221296187292916237230503100665712412964975401991513778034388330257314820599738033521281919021920089028011960567902441090800676172609540269715066465449261832049386120537606775452921432274687091773738330338277430813535713957575897299858281851116876362167624586859655169611269777146664176119391778067417455775624106651474210209378797807614282987628184685030961368398703827907512518271950352168953535296580577510543258260974753412297410986772212
84, 1043, 3039, 5.78323287958021583661957400684452483337094433777798098982389141999508426312866331075879518244867186918275670148805661316597141502371931093166442172472959584713266724135689469065966894665234163924504093101552243539088217044502152176333798373312513647678032348900920691923599449180288100411181481791521872799000593435035567915649804961408217524440916546071104758772575653598976784258762327435976122745359746083248194251778783954353231698107697979347295376589076419401297026685610901820109821176584020588099613974864442306474264560849411971476617782625717646387695709965761113523448360659446159428903521008785043507381143496717654204588961520085790583072694847592699292036573721501797052682633863493432404319945805513328815610684778732627233539359759114990180588525722871347330633505090507253872253447185591623111821257790105324428774263732483864191796455884551976301269980558597533297695737646776335257530917024394344486000332203091184726163153483064013794009532111367685836838945012881971558028915462262088494640691486379744509030918364707073859
85, 1042, 3039, 5.783231243065044797761869159688729531153474161960818988077323844343333766633511636652658426942489844214452019629306172851046996430321730142663996720118665676091471849271242745530497209887289432255553239608567359246699157775701577093127389258873973177674167890267721371447191139753553247454133615445419324479761935346767102058396673391948067614335595297959026595201598299628601139015257877715506310056992771037163063147133088438196292464874095666457695745370278640561395823957540148313867045467326442975663038229063917590164356614139911884378242220403693003378413188811890082401843488946112147777916248929058245211928897020436240096229798975621563473474495571486244205885427984530649493392469983664827556653034691798053388060591483026087931294629338724410290886591178887829220413612899568348580404083374954851711793370944876031089482991275490719394408522804245714270407606369538145699088523635212893985380646795705614750939964304595645053793890068211939363688821990484390587513762037839310699110373671699010552865365977028694586296206427333373
86, 1043, 3039, 5.78322968178591229998729418953302116367072972443415256463610387291571532988898750773817576227698891709414876115244905241893012064858381827418078602601927197583034957303599290393099836637122497333984793208867043723780669905969980086369421914845698606164621463077159298965031903729047843802910101870273280335377858824580453491850455457648607535198929931441569312971264763175444642494479253220733270353813683812614108745549767161424578533215893075091256031132033012552176572113900413595586134377627035818567789668663382428999084194374443285572338016325186240775513990490200941808707738015921895750496559252744449746900050522728761380100251207414093304223438922994590986678646373208001196151678442436748446971761499377523532001475208698839930185390109141081369374914288438852808881974903351697732000609059968182884962925990337431645015235477817957091084147495064508443597306333839935320198379090027051960067187094044548754416656466876973044909326133051867400931545031911514184759339148627835318013455016675089808552035611907760778629233565073942801
87, 1042, 3039, 5.7832281914684307238009975309857996746289319161078650852902972058308385879503958696908349705175783369873418179101654893822788731138222443328508173890895370944143076289009003603098234753479761568859233766707436748326823627896473905962164218574902495566015448582403299734064034303486840366548683077673438778118167747464160927644729200955049958789589150025950901186569883129701341196238197841625281187212241432180711705601609832297869945999862237638691978385769862095036878557192534014392979237826667961925958078441622087435725348007332601165203834284220330781127129830398946767634579767427239453130869363756594242878123221714904477408636292089990386769176664917646693147638330004492273769316211922830031547904138494848816264172044070174449648705606365585219946015438093870547038131444221439524141660669400290441503662322193327133446760933112183065068642530715888607068539886294390272701168291782607377491547681122161365244650344168400120006377786992473853770597805938498259704525991753495057522344900768828823258888971110580309210329163279057954
88, 1043, 3039, 5.78322676812634478790412127112014198964029116191578328839785047673731587015564339301666890180462747414966482757113027028309857662981728489432864500916020437517133047508503152112786581138977202302476863600004096890605688644204314034000264753982010785411486465568168659029835754830829078599238568420423269811583137634171350087847344855172091307188873776717329333506810133515233335714152519007127686490493248210573539955867559162035996635745140784567886683841668426297437577991263473655168813545818533219186068096889686775973816827245133846762920053890408995715720939971186008390558271258758603890647996188585128568133860067270249273187251582912029530348493917574564662064066791089115084708972597117572279645256703341509710564304370871160517585568095819902388175651138572324225426548735959749147171757788743230025548025923143830891708726846679146720087235745446810774209355624988200761089215321828527644106129353995103446631729386060434336816458541034766400846400131850647160036515522272386704293906201317079813407876243103968687454230523493139943
89, 1043, 3039, 5.7832254080391236443864419874355250401635621808183001658091150074515482996138372177361602040595093823452074643781561291687462324551571881828959287086313791852826518333389162615800120792879014060340367924439638915198351668835844517141666287646085139914283687263225574231227883634173738106544765012822764621250960646755892858237400773469488599817084489780049866948949047942696725359026099925568935567513745420454525283608248998397503955064096197380364791896894147851566035846303623350630990180469656067994908859539582107817041969029697593379051536762917838295110379722472947753234243207543266675858790851367531167412777640241982543021369537550866730168293186371857316086897429726412233219468749197364869877012130590484034867878100622179403206655107324370890567306892691088021780482608944169976074784568558466135072412956898462243352214980176822781650299219192692257567284334784157053933241567018984596858055656912972308779452074682114909913999680373709619100391960585242947971532404915508275587294550933101406428403545113222784778866491300033784
90, 1044, 3039, 5.783224107731522678222767981643965415039391863402515455060061309317428831088187243903532926839602697944717231380737633619645987915439726351909227171151654606743250360578879942495429884304066892968308303734815367355871052385253992456697404627910384943820294299901656984785428596272471314823424072270724611545717870278364228436255611487461664463376458269269162110331405915056361378322307006090789491510764243373807131306532643257540264983637683759042526244667150888514449266875600223842788977913457265182214828036602583278978748724566959944361948414558669365469718655226496723805465203686303729157630787073985064288267965694052707655398204647484124913455047471903605824074090341603155928044457715331408023899371059671177980321716349854406724773279825951838687353317837097574176413145729945618360700594040075473343839864788120180635460202751188756429864164804886587788426587645716238419180878648173581402568837244071094549668668225187602225020566802833174392802857991550533389191726162008327559575021736838562978013371750071518530509579281371337996
91, 1044, 3039, 5.783222863954922345132559440101223356983832893756416922223256979168438942090299777805831547830477564439802756788510527359937685408159697586804023665000029584386911334507688628804266660654198990080251066641463091388871303786196025098299560322133440611719299656168728361703840591521227123348143799937418025462636301860889318093360472310303091948130387387871782838014097386762893477204263266633029265646628865643773042711676487673035874906986703538624472706945428998897531817474315312189199941098423187223559893180304506884074293063589242740933714492739237076292626437823965154649985841101465693189560006373234611524065325239497693812825364668933085446883475144375770433124333032728710073585528460429931131304490394494632241821567756810779501158339538326138431021054727160069206113011958375240641704053684737833284708094607394615017673594206536538747736380022320343322846476896611847440055763031346803058957394114259295671829044142494536718968998360512101094269911910613634515999706162063487211064850934768752405092231140695877147636138737836613582
92, 1045, 3039, 5.7832216736702720961404775421105219954534077402287121812766084906657148460051341637510898015638541185062773511534742551014983172375774337590343143028060310012445828956423800166067498608501688578554399680439447159975999551785663937569970976331090339689951586706326097881545066894815329682416915135361935005102486182826396672216841091900968934957004364020692942495967831674036685594965454643437418687195992346568764284303000464901469855008936105212074959553648630983562776352970906806106496058373567944326062015632434421772520354301717276091816990584877612561360139073347976222568046474232921067331547671153773187239995331319478202276258218508459949919269742595685352626827963719316651838853974405031421844836915207658774971949837469094361886454071449492057051990852881656958499133197536400169578845322487438259590085060887869424810776638793632641898716708695815869949521158952823488435615961259567406195715569817959403546902047729630450956865890459873319788217049813638561926652148837158048154980403136357621762554374294552752635416587247824802475
93, 1045, 3039, 5.7832205340324857277389860275897345239229247945415418931019869018114909628851720564981377900612435000908694751905967512694143102471141145801032656748171125118477479471879444939492521209776296847286334812960626783066352072777667859319289798065550968802322647328095639737367498391228765985947454258610534355681286438173938351584784093274220471648465688845997268953552111568709241474853555640268974247745917977666808926726200888083648929994456895917567777391994195068153406419056655434426518196766457132474824939336913629257047900090917733776137915928170565642248963362624716382755047377185633401547632264760466647201867388842477252014763739305191878243719042935326936766969924420181245967975222403126614025389519481341165913965831667445825614711825802068959982463107333922151913110925028716947953000619617456779496068750707214533566152091135186452812125922511718126193267241514074101938641937725019657951766536707291176256017753791596804174703521549926080778411222334969472074501718452782024608141738933872765411094375931630218212714513926458176907
94, 1045, 3039, 5.783219442376150669518408021301343410658103704266930325182763851654612336809936153529919163755021148298746973138726811538201814139684715851570729292739530168121254366830901414975624199885536023315655982547094051745922196427692292985062386831293246503770799494952768224046788452745083340099544077046837539845947588004908281460159048228589870492637479056027600794730080966941871471001186618363442826961259745066916917560596221280216052378297935851361407165768123573930086391928667198895457474284899612056086562684135349438074331491357957333123001626900042517422200596745412044457505919685747777526098936953567874348567436743814385402263083510619467709451869167350676441166203521929450544802348087418673550929049405484272686870671375969553764268296862382672389132791826507859353872558980242421830223835637685793809548579602492356612013957737698040598816933646556620353754734368475146062598508403660883518353945551537384403268086971906904901759668552783030177983704888981379434585567186770087389600976486803951310717972558854598853116799047443853431
95, 1046, 3039, 5.78321839620242804116261639329335685568316245680136929649687281522427161593651330987685489102625526862648664508916302192557748176127146962477545635725427630769450554890669407989289949490592138313496714410411899642851534267818098743179451165594746853343535460661087632897540014264478283993808921693988889612939971460817736744939932671768570138849567463046646483177412551163798229415429428147099880053383721946350787003316824531686989575685942947787103786450967595952603935054896645475020055088579962378150375312834569453847973009788978276024107393942675848195599274149190718572673841376573307136457640067561712055824985250118784736934440529646830839656741862556438064220547882853305884918199799924175813503215698621651119324886410261895448442003982472529104754872301261262892314387652442233658174546811277785480264455606638446331531947691197651458228281899399076895250392865210850758612859930852440281174203278627574860590380172299214483480479449766166107128421953119863442271437327716980167089559995332001335763382495395501136753775898511421526675
96, 1045, 3039, 5.7832173931670330070108522413983774308618822829492052835418730760222676846311862106953545209195265151965355082849617586954128859740664929850482714534743435205817302705795536386942057997452013837335909800023929999191358986719156827489012260721780227498372860442129974773990447957239153874213648331992910944715968281828310732204825025423198425774847394647371643005878513940539327843379440458893471757215917078881599314586434538958088749250087276068905389518462720174980930418272566465181189379121068298265297535976253651976710616952821360736615580229314692362496519200705377239788859163582363230051810849314170602641788354959368063343602045396442184463812454602560166058608369544593031497754627948573270072647446123915701504343153847201000100050069159431883588551903368234274378552317779817719587973338704973992152329969966617839625302706146843797330489579777832167874913178109305248810507531284862295914737299262339645722105176290796945376685861138494623882141193288927804153100119683393774244282018623810813524611502226953379163129493581466964251
97, 1045, 3039, 5.7832164310691962277585187415303200982570669548538006512841242360135409374431418237619128229729270665497034648544528891611448452949030451306264287021567406097369318568938679593943857850601063715382012473865736679079572475544631180675169318307839318173833164600944822804902881026754086099150414088500958829973863586362060019535727795411551106262668983013887834452522749742070805846399602765513647306698685270014279343516919174910844953198212414811858422275664929009221536042428569339420925736175436368987064521564667667873294879397323583723299601756661214135386662718633033802387269702654803324379633281120611504448171659839215439499169292894891074267691845594091740387197567365212867157491025483776635395334066730387125615893896905789841646800524677114683717894035795226973208883062232769964729536897283260412292584030257798038116850060977193919662445907426681229061270341360091221746908770868947218518626727133431481963901523691660400741520354524631414752261417494590064734498881162359820211169537085233664741044849354789971536060556854325154285
98, 1045, 3039, 5.7832155078415172280106837962451846756759660310857873975138243908024193658713478556204085289375341169918319894010941608749760529440865847132732340281222097796907303214187764385678447785786385079109610764789348983521544563522930703888115692600120185747968195246689340728974601416610644479042284406780476499476702439112075662457293545871980939246977483852392223200463288945974881363194652478785647951100706892822806952392696656359111652519662405999781180547610765604817079987269504346263583190241611377951915602481239962305196736240800225358094623159343185279839893368919141422894340413411618132222199334503546483133165851972819208206369639657316789183452345789327040580771369885126293437868484885979959396904653905916448092234887189821135941878440400869416684739814693693799008407566583775321146741365918066318345157327196919901096824557469125233869573947688928052980035533190105952189376055144790154784553611628476753994005603636199644162435145225824071061741514188057847050653870380008987302518765328513762573615751893724164914782264944338163518
99, 1045, 3039, 5.7832146215406294155617881961597389036828171789003826805783315891475648609940984820712410123085896194619310596782275894824112888525320787081536296282903018369177593031566240577627140883893001394506720100485133212734488005242254567585055329853345960566387277113247726220739145197492590415410262947731551271093281139601709646874229712818248115802349714036893440624589188719467853518570064893881675565842223528916141552604341987317366897647098790518186019362362669798010758240484315223310717939616131850948453304156969583838378868428522473315709870501687835309846843905820005804630595445491388546224309354536635282007387785576719165914749573016725376190956348702831514083265608786354321955924602454642220053451810585922393535263856085011760653562655034271053954200272147189392214892479356463908631291424161901618644292405657885726492317212426941054964908899719776569927668238457065707792516024170533828393272985868282878886599324948660265351391249851838586795429905857468843239322757507669460642846864929823667795447552891083792015538899807921810172
100, 1045, 3039, 5.7832137703386044343671448760701064032164021935654083990455193175137083009170093369839873463839739728392546871320317077537498443048202547139353784950154366736947356080420682750897340506885621994307652004647471661653090929913688539376266671943785829417758253131484766077734715532105934050022649273538515886162767336681833614351298331774576505995365379166458096809577072518281262195679414145001311298282635039336655453156875311724740467560090037858911170368418015613425716097530006024506664429204434144729095944504722964483701297616976064057589498183418005096284700635895037089572355391326882378959679911491776218455600411733437804385144111269642860706116194999375490122297420758996544175183612026326577391849214586628122421624689755154089579769997578258417096079809205313862559895558454232551750007812028183899700118603078151027171543662292079844547266549827917088695078036809665929754704670322193432411919816382193669642842061442406157503699150686944471190654397297819149031931710714071232020343920736486757899538500757614027414491954912676025381
101, 1045, 3039, 5.783212952515030622426556644058398074823029990514626456443710260733294333442528454971276200052341969814384412933140508344009379491244152203464112379407853066345883214449246008643805436338453197107378514627475361997757706359103394595947931956583830650683008009393100070121423634088853940191337580911895121435729749561126412943347897264177855854314131432807831010139460872822531488517575371619530544500647338340145501337188486064247837649297784354632147800919581591578565284786535721511809067741337057870044999001920043543850738134599357001051509288775751531480706718104458537941417043858505034694111867385814499642125075780313568891586007972007478661668291730847746459269297211712409888802913305706433854647188979994108311619689677165310468152641206991534864572368854248104938600813026959722493888040343939871784371181303888267229314896957754590843976702451556689664180605847329204935380205441958187615324003575686351053684698083170222303768583510033061401892009888768807761547679928534861762659378259228146179292237142323891990563457097007519799
102, 1044, 3039, 5.783212166449706678032327479127825448347817055273092127069630742625869056992977006803531813641038078808301358111308002067045467804820607254902763642213511913245619742961738905672990909527960704534580507798618810836978445407727621428191173304512268635906007064494569830412730693650382044089207120156745279699221856718566838147062293395976878495635573240547300874283046059600159491609422891290421520381114333596865094470046948661468158040051817913559855453113395563785997803644687536079789833098203613039545814286549184401630765584891687921960553612379273151034089549189267202547374341688958583223360634398299176112664298894793548891115407639298559910042324813181787920336486382250292540540540029234935364935233520023916979322302579488070730094557263454067264637882244549093686075219313681287539109745250231649231915228110347945298566607449385430711717891864516798369143657954378565237868332477461463500465682570262775089605199163941241444215705211240383116175780546249533942193646003801275535969739334392622975282034382561962742432685633701977199
103, 1045, 3039, 5.7832114106158973003822379229864644864844149731463151039296132498034517475165357595545261504767719973702472251900280620103636128561172144278713942091730047098819546445218043085080611812184041237744050515357958586841571160957230586769075310351774087756896140786732653478556709229090541749489929360095430588285284852727553159754503938508477914674638887116635044182596360571165687775256110762950791045697428216597285726473172431249080135488064989363181750547267887254350084674734710069860825585481735383088004354772300286822069409238239460729663702257101106586674154404756985785915567237571905671714944681934403265347346329622808885330954331581760890362554411674378613473974412737946706168150437096332362643322492742421560806386280961752543866621408022894972793058516396628636492153671753040593791310008991983650614933565104396835083706368202132717583690340231240561668043492108440248204584748457539589732681581659245877522441866359222381945634103448415202408839803034437654387286082686097812148437408800137439753531864075254234430931805606183098167
104, 1046, 3039, 5.78321068357410263994962878056981936052621083375578215485275685458734508145664400236436822189919948244990199367661533503327875047651423886972047405210066029360458579170501883803936838977143772227379248271996279691694060915734948450665976279306922956043408897172092322200788840419059317795206107519565795632224499128580181403345167235895624297124015492642542067640812837888809559644248612573969697721844987126397117049969218178869988631056444544562380778903159989309382088981462911941356148878421371283697383041693065923661772570902619729616440342365871988847893035012395274894758398381774334142133232995939907950861012476571168080133632892630414621053663869447492611205531486816539031313948671441259312901698486189579981206653839047181394319906964375767045016520741157526298277958222068240719207115383530009731928066426569628079694025538976516028758080962578871923183037944146842541558784888817693146041437873717093351815842164606911590898059983379834817309965705254606644284089112309896714779889515081085618854667580351361978451344425887619769989
105, 1047, 3039, 5.78320998396629793738017659212959198816438205829230197905410034109815115729453045423736344204036121401823059684809639800024935068852352898312828822987977740183816021168237714013957390917494731207235248521062660905619003454971543591098313697872496278675443622430945400425867237920386319231350630594419843596560345127549531976894077298202950288801852200708250486212107003753033504236293462226491532098166210193810363947067574509724828308836590876504531607679299018697230822238076984100307045690678430267449769555848608356828221586283191840961832900612836123826701540437414011047850816043327962648273935068200074270885792420164400721322294419603014721881747138951073302512443447896883479189350381977600028873267219593459969390193968799917578371603498604754730907120550209749257439304628562472722601594081513248296420868992048482342209072776461431480102804329674960610970104088313936549941126820879929454107405450325617832644222375860190018375625788976175972680738280698747881481553459669523898430355613415793060568611457944270418458815260663535485318
106, 1047, 3039, 5.783209310510603806034215145692410082844657773366603684813650351545607418400390729323146312470991200562561579850053101700286987682071537121197794074233768541606794917624081582667247403246326356288673562808393172104342069236857074374768251759510855987943835344320705284714621186474695398794455626865836231509817808562229815153586723081533299780172182285870911498380866534425920018183920502434998945079987488435617302259940295329135471895767407089269101343258030867223146485689252361444158841663932423451016311848013637101770076962795137875395124128848748589911421558300559981915203161931333368874343839616312501831427190807388662702116557973668202819580028227532340512192845336388414533188317249721636104350849613334336356966664790892248361883343869670933041839367057193408803019173967311582343476542662478766039998349482144250386647050837481107573835759568573723377784909580719988843197141212776793544694727285147257523462253158003855000055516444804203320275881260471078709815036454781869640543145703474136244577930542875894046633992877162549139229
107, 1046, 3039, 5.78320866199635127450112823088962728427548733616995178147711099979559226326427441537688968781409582162843507913876484296809964887027739763596357869457741275334288631274816775909064049322651035814227395137448528420543072715995578385385600982913775995187502593255241570467066739791555204243610104729367248369919897410701472137477282367707308306472534714509492929079596330987764518528411409395684374728555026137550486551571514554745649526531031508427131189108217804324299177146167816664874041064647485343258878742866593781549592223075141939344714696878809527589787626957195539085015307190899375819568388801245328682530418777928786042280530458006590999437600845287988673249279378675699732509724170382392288482818883965011440849166701562851082602202310784541132552900681807796884425392200630648454902347158272034551969182985542299224378991175366279333313665923267077814925949938753502272420768367490763631692812776607166450428103613639867873871241924057890473966667933451285973988573146074550784203003790047771210408804745267892812012950872048870732683
108, 1047, 3039, 5.78320803727950899717733132378357372111064559611647018478887633674371077822641353346945050327938648105798708260823184640297866043302676241649337082514055121086931414716270750002651635790603002192159464649279677672232625139988913036105181332164866990353022018068533328516395590404217606571212699719316376429302298109683416788582423265434214002338862557971774185091868088239333848344682629675917561619680788648481254835980608992894104617255992893697423525548742688885762677288518961414552972954940504320784033895070236737638228202978929959941820823037618389384690796196761649034437823718997237055828600439207061933740722199756852492631973457195897053202985133259265749738607297654363116093105513593991552225856554685385420533488579104761984954891900691410198561215847161590117296913693046440637974847766724835233902919185276934337305025215823728420839416663456011476366781830733073205035692431888071186035716749870242078235740769008241275149807781706911835179561982015927432028127948285606009617339850763386968268742608267253546124870694623185543639
109, 1047, 3039, 5.783207435278443003620382430162105816453192871437637582613700932864454672251276530740976798912633155509011072804924249498396048884988967234776966341393804356860841168324202176628288174034711355350176962149159439556825392103860510298800962432279235347928285082987930837164411603867743613030267674089425888332386247516786533573969185283642622802056662303005828777675067158928243990307443275942630320391423584078822676291991370233716029044088659776729829899286313322964302098342189849198132085835878633686714962261830593279036697900044712308841719397585716431247336130632147769611968067801640473882709636742347229565886389786903786377495936204292564700130105821834944113327405665915279446194306085655729816064271520301932439453344773532090479403347706203963838080997510970060560684915949389043682578733903401392734870879759823571585361260458061334652200277973757669714082678155141446504725706750348943671863923916737705302048301220849608685859542747264594882423625884953015971409423240702151697882672985629069600920220072463061042731389846936259259413
110, 1047, 3039, 5.783206854969982026448346069044505432273217666833081495889791526034312592376428474398131749082943854914052568272883660152163343683540304745822313235811373550796760227158150281258847621091321929159468542814156929271815875790249369228532234676845227764001683946298263737945830770490166858647561960580245668601248992070905114577751803230215529979829822799184274491651705391923084006599387844000122873119085500045548981858798562813685320551477156245962599621369638699611774864734938343229269040817967015135955586989670110523855665156589671142194682314559762385297632415503904561920557930763215775475084073120602514751719325614102834922354980454918680643844647449056045106636599029156936414054997514144108226845143971246741813742339177804298864677860981674538992290886259651324105918354470864841139490064184120835628633727837283278551890405933691195313329424050816273697412564980621218807475560297451296491237322576386689252252604084677598982711476507475057838816439511944161873878166401391296640510907731638318127026411655889363081728178902135986574743
111, 1047, 3039, 5.783206295385763854495868384691346982424634552152112631101484272800812877793185416994044991604296495179195921124001051472199831964156020139775829586009563511481017088048765324106076268363455302987778060240000298607392842198966475702176630906325822479486380279105352959933720556950783229031631775308441449479723652947341784849718618405275438920247566865601343822234638852227771191846374324741231947573322520091894131673344350586048224878607943221849129986813999368719399548576705003069797392151667257721143576767019855107059120457721132172322610263628347075777048912880045039046231977122305985694329458491369001043971141614756250685425923670708884452246437484466318974918175966117803011474322020079180039184684370354738929875659633744441616054032201729704057618246858969426302892864795217625055559886225598149199873920507085796586468162927974380624016017907373422206024755001615010851835569494153737955548821179366659421927367729576404188225409781237341953775051842206994186980759864673270644278940331552136150297569409007707934135219974901383509501
112, 1048, 3039, 5.7832057556088403305988992786978646696178868706833910644240792492730106619952423231932684355756459211470355935681613721479246857685907002044193287139589427479216805412968739881276154243163140303411505559804705633859792100214333913783054941101333996478163178447280888895017928292778694339804327828989302968878152164598052476163619873491322766242797795686689010169093399559688565525895259082827551439393461110553067589385426925027030007028718034083783510777336477668604627741510890776514409171676569035346628848720710009528218775746030656725067119361734844844587740054112205965777044345054571234119064531507631555816647596622675964031445603615504500228521118281539090340108127064138521434569328154710339454409506818505417611430582578713022023682535322148997463864592503753690568620134848021858981252500990832774644318512991586043654866103843608316334672730462090797353362505217888247236746684464956328786531548412816642354907562785586694555665270592753493357632693537963774239971239208338803968995740244742266793609776481479539466578892726956863128345
113, 1048, 3039, 5.7832052347705205764174624901385415125593493624890578760927332002590194954268514514481364920528239264825769925811127154768152611152343665786491659311772335315768665721227997718542236969192751149965081622214489031770753014131187291568963803540530671076090519309471294944100478033702552942480448890414230765442468634489503949536860260373608356108974553047474098798144876393749703955807948900651198576698041395345751724586557114253392112070666031906291120903827139418522859395540317468834646475091058890700018432936502377596581874497766258799121688029841565928350740051670216836593132089067684334569189878265898077369964314103019294166397641041305571176647189037340809669257333559172848845452839372089948711524894655008895930705340096730211304680629389598177015819364357810633089371973046576036716441606678910856563516311141289425654258953586266900440472636378889443961807025107430768696744158096498167108667942576480167777599087228132876235780808719417184319173351696074532754152960676574499100510958457307041906293524189950819636079787230036447839683
114, 1047, 3039, 5.783204732047433801991925522778990909856709579223259476891081217809933613382427931247167020158822867870373275988309992486642569686513667026756748840165286657097264507964866806119399748724512661596663124481021431850721741660060312942283325808621133804313437094946922920823510552160659631827119310200862596147812737756526268709800302617173402662895052390720663540206324143463580682766461735226585600813363048184146146510312829398689918222830038827037722770882784342114233834690960509481995047307520307841824075209274206679432145964082671052195633351971765302301352381013278857924010835434980283603027025363663694357004483880552143956634526512289155899023127893317923086492884954909561227019438306887487044529593001907160801105281562367904240023615295565842810815957202607597292162387109688041413512647893740973819744145915783358588543684583195848720464521292848431682569008367315624473328247811228650724068011037425893314083518704845656171121574681203036849870614962163313877818175040331769413916868813160753444516424557175952295929609348392253374843
115, 1047, 3039, 5.783204246658794664683570316190291656443490089837227940929318594157399324361054327871851418569858379629092756502261520739592538044727088478943906038687298108697121649447946713561530061777865814667274375236265612234142914360005944032850166884005757524902357095612000431412398578930834911252266806187459520311602981324545227801620816821400238124162557312817394976738774933278913974783393783403726063735115332988180153671677722136213979019109988047001626974001297850928038874564303157568936782688102664765736461408801458202059248476003664616222776449663676847131065199310819174067804794519017110155071528291474588313006434829136489695022995332891596779187534549527457606439221397060730636818205430042008847513024950117608120831467445111209562108386624227594005893865544647998522749807368830750088578617182402990958011834514958725962263651552878171432831364492057498449500151655289948279160751712851054741558140039439655928882008442111896819166800811803616148047164328697244009828086938114118041905059857617118048519785477586002679515742248414320780711
116, 1047, 3039, 5.783203777863855598037977272725438352252698382214615527819534769603395770241965767882206872235504258245336717643550278504224294534009348395894761617156073821952833027341202815420787745843741928000238077456169133168139532771692237547155919419577202968744656024338030461905903745109679253659282222744907618900352270364090953822474449400694482086322756588203930681876463529299866943240432026851508626281632327147210347130300764551315686375881528548877935322437103768326897441315910446094407736532870179502803034583674539075177461115916178534975471899080198889316546285779148143239858155123480275511394213080879934297692814439139010841136006648690689431265475569978049072196388861967736609913754112433322575222802466752407268203035044616124542400913619027536018649927128305169880001264107541553946872493439259333105999764828621546813745943105011947724255034881208570842194805851966045516249303133176725211843904953981185864768819564640250289747945501099656990091320946676917431422797757172656787853743507402428176777919845736601188618309662782107383455
117, 1047, 3039, 5.783203324959531851291193836178315686974803907583003718275415528072707412292059816447280364807217360656087668524563844438405667953111616457857210737557219577279303492446464520862474659687196651995036043027608209582536233893654840823892226920066291554532914344086899763860859843687488265716858274155304809153644289297779940829678867152985347206978819862391532090213505520076184032467637070102653450607204347480379210270054799307097208283903796834575481287042462258052429597751347745324609699485836980121846116503234283756716764175759868321846727146372157306141061253100191734361874964307163463588334435300335338153529245545921507896953889998738620592222938528463926818457188311204095578872081861488715596695112693229639643239999599269735776878660916730300600179586976282105108225665700454220181747149610893774770362526861593981545115053495191886891776241331679557241741536327272982438839095962537504420054211471053919338391904936573921549052239108097585341532337754193768639359432282683868676133957277992668791750683990528688065622005359577808629602
118, 1047, 3039, 5.783202887278186178397273217551962498109193070156230624894461183191745996837433101948344600455885957208212198966803813325328217028180109832118480080449642785582340794159916272749955095346514783696332544312153987965520600323655932424481876606821198125077748860796839278053795104083623652615927868344276712216011157050408549261944484173664751411014709823372915247007603460563924767581691094188283734924621765895548466996249158884732375436530536664466067818121216487221956044115899350877446804302612639514260818145370573205916709059836345812055281325719844095666597223422072601187661429336261666655311952812417129450214388529376250150655863064755502948990225264521630457715267414874980411484117593769009960275134175391569659600835409577841881030295857516989433964621768099442140809766801387847455172059690628845348998788322198384540571592181302936851209072735184140714014244167018751787378793880498275708975380908173133843958600203542569949635742383139720888987639542544488530408424701236872437982720056716312518756093711345703996732640219485634502742
119, 1047, 3039, 5.783202464185561203792717736952370537914429716895429439091274234034711241868340499764027955808476739362183757735590346587895509836542441817932708133187668045776625166800522217957970874002652829648533302156548834209928019439541852663513660049884877672855061905898697811112802451365234486343244868705128912645153272972510564843305512671397261034837007983920098250225595862051295976435095987344238072133714903744767200942343382110016407550601618977099989648013706513195684272510568552477680232795270798712921214229109545230105620486069861122613805013393997452108596950408941980132033199528073286197089267417548448109477339894748814622160204933036413547608535610388764787275747839697257332717451655148449305676184338652625753987950907276474293485549596520809652868515713601325824091564157379370296539234600233735516058386392776265451245230846804709713817540219593482450831958362235811998536258054478206455785893793839735469692431128090953830214273731707535195658234465142922648969607110515479393427498620128911612994610860105437785438735968540822374768
120, 1047, 3039, 5.783202055078848481519074345079636057362049387462742331532788788391279319409261422653996150512530194982530598483616804226899863115481328835802894014118893212048702032156721467272291687595572677611999502181820069162314426468070948786947969701692030142649831100612944512770485883848590817596937031623222351144802235256886910903363433906946915109436317203804898942906328034669424633541663523460852172767984771907068541530107551601778863989245002517706018792872373783717204428184879499569115824980984615774267452231757160470842238084786940435324182328670589300964565346441864212672592651217711004160903985499804081533754478059159142267389741577355235467624215739498251387964197499011900730507118910816558048040924942413790742221954060161165488487430645045939864169709356670507794342968352520330876803122999354974664699457291966674107313608116235810428549777126537308059986191478798948670384048405076781284004867603030325361596259105211809570521505173494864825699922800104758871186946528412190687221300695842907998092863012571017774823017511160499749398
121, 1048, 3039, 5.7832016593848841645294876702536526452645737103113981782349362097123602548472232610294931920977477553635442498342661286484408291255991363352464921916888489904317632651569773177332193818080574232026362893306473831953545002712045648774930524792389192315097434927804672542409077624487577635086922620668277666403489082676561453382939355121785432619671385046933020350216805592697187392566446496846017332309234521006733282447525846098346289619898008669136197740328370012089617553850961074263605025590474871654314411257646920612053830476964830586702750460704711390843621270901192570745368205126726627256298987338827748279859224629323792146867630841578996429758093482990772221209442957066186639212988477366051229827245902884264945027899378449775954300701351228606936982615789596997580599292732467885787246219389595886543336504780529220205783912656125362001966841692781080464725264015512009203518664569402476918407770457549231656675293272078305172369873875533348795349704870303006756789561389781068935105794103657996066491093427946964730783341755565513673294
122, 1048, 3039, 5.7832012765584620207102095560653892586849534945666711867046727142828517124085321514695432694258916891083088646228566239833015073097018760732657732909352396857365815617500603901563855932601680737204600356252106447537983384129747365636373386182606124378383511958157803348069912908671798344091194951847187880841660196285551741738967929785577699540430550705582459304919193730270631985292336461861836013085416650148249240867101000669536707936891322123967764673262413782583564532979814028117379576895190535235254381584884533948225085413667184030224441714708899740190556250112750680700894136742965952928679871820567003772402703168948713897606725283912644408418358345287917062822485055357157644727530953118168454698341383845082608164098906577741250836714224063009605008009065444962856168976243177230119957271518358286852573576491246799449548074708912259874267704792901576856348931130100073914204568154526552666257342065233430750349401335326337012565082866263172179754749120961758059446070364907533950411006272906229492617938262260103479372305498818738468109
123, 1047, 3039, 5.783200906080755279143481813903136517206041981035308963916513176633654453119663173273005062752538806510661970161759367013813086915084765986858612973422663082113338495048008553498233062682710548487871656045471203509081234067580762356156866927529474751203279862566164582493331036402461209803993974361829861232066244870874713423193535097899330664505762999356499607547888976014091193140404786047713480788838407510736361824142068523981704650579098541956880200563379205267187559950181916790431314067469320615978587661131166727975273513175243345226482507270217993061306392541031277523251242084035154253767683936275490460595600898174851339162029204936538916111583324256826222763251441368468962157169117984358381387191723750245641332703512939632680489964919476674004288374011628111146460652310911843509685203597145081212893813203105360681178028393625722631759864636383771654946090062169962984143972101645278564376078848194464760523454157695407559717938061688675708155353397307239984519344688264560045048439875833824640815252910622274926381121874787959781403
124, 1048, 3039, 5.7832005474578394714033936689395263477396714468050718323517097789720049205545527097932121305456091026080982689986029250023282794532985191238131054341621680147381150158128766240200636932303797556541703267739374933563360542513821295862103926535619207385497251894926814170616123135605195025095023874977267209937107247437720956563250600698175987657132635598111249710270440545186251071400634454588744802914146588888933710024095943269441646577889661510425558836671602501878618675463913168543048857182175403695435961373886570853679398521641830913917379537991316176641249381270162513481095584184264722689208174319996780292825372395561084148097982419986277234222965602724674417056517342430627134756740147623155355640343353639233818667962854074786780650318413404941272275738575019517771023888623927601136201106071948195822034981998599295307119261547114916087246680350574089602340694797296996016801456343035538708694890234044469948550701956615306886070882060276857157141497934175023261838268673208721030469569846290672764433539639348853493626007934808064104238
125, 980, 2835, 5.78320020021930905447076146118625012931891487643604784474577298919644837530577677726028405838587874363204644536413561198448130793259836973728948969060895694211305310890298324946367731743501796086565799341431825241913304553474107375337798712939435309104189034463348551296034454460955813777236764392654012080127489665132383428537177448386810385742596597849942312809602337825436183336748328640336012665927458657736059177865429868772025284898854733636336465847771423037071205556910583259294456154132697759974955320824346284196193432814369868700573935989587629786368082075631009536391891564619638412305640947754368395435542216663804522139482266524342514034804015272356505145985428853879508911762095314521572792258788061261744490011008006413595234573999886364407464215073554728534481910504364064941325666799957648689617046596930867145296674575049802748379499165201781205412610003047847596588352408260910083594151214550138902816663598470410829207055415259161212714275758958224288795968224
126, 1048, 3039, 5.7831998639169811697955997275500277966059839506565178603994288763773774777826509474202785716766758595625276133515033980009783840971227513690299478094027628921787475553140507119467179127340821050739530798222155627665983275289503477886374289488247721403558660060616164074134146159827962487026982830003188595047710601830944823945547860212582973798768665643467764406763251497181212538982916349497712477857614105970800466441680013340854773259835203009372018955150105185925364930339276479024753902389914357193334401441283573477282663213463928166070752239653188749758269253469963915387274117322983871420075209680421021322832606373870476450706228134964776591602756466590504524982747518566373905197261807881602921616773855945495051462530216498536281094242095931203823645396088065769326082936106661418565554467519220471125529862200684930072556867723574380236512766994083981585444007818874574722237562902819895530628136602582214536102586923663695557360419495293231449104141410678113408551176835168529472366213372662655983988913520991182678404420421936961439012
127, 1050, 3039, 5.783199538123680412174552013868591251347340966166577927714109288865948496454353123015947808683615263481975822630015313718340718186402586528730255481541313029054831098688345991357534376253861870521045109763759861836341699401348684358639184519145758599085642093740979699113482800262647247340766501751810859222402557551496996640530558500914194143058847102502370821720661864187561228307535042633679221625356253143870787865999068223108000479131686848841315920328927579354572281261901799153278051887568573051675784981098392494903428082799697316475126441429970702058681848789202671751199158779983998038880621354213891297078209066963716867447541684330442716973737412757468323628368550280718766424982135805679616708878875869239353503309085042179029978773048480588476228923750752603011140522576045450991019718813547671606821181581794910162763965185223955560110330322512398819538315124121508319195932387114002939695718527887996597312639672000540075614408061650382879875095635683993003609202619854244943397273435837424163395823223452843317926690337913670509332404
128, 1048, 3039, 5.7831992224320989569852383201330147182143030034835056947222671939321011900959570801530339089471293730511656113529665889760104420984644156500509201096035303439715960708645981352941708144374645176518035367484042025441280533715452734707398961788129487598143446568172742581490540984533467030420006690842804849244375972617576497922275949757459554354103491567384202022418522240032075037775442565784120531526353564752834642951720833754405177446339331975016744251256066437488581185698656663212628597860327453198383366635519370426341998691742317277374931043851850139730067768628288982797617816275702133199040080949547736317557676130016710238603133622995145386459510570452981845493878102881863119699845785782267925629788406500615745149140977858387111568593299880530921984501847750915336855314045165386338084166176876726324507866397264863505718872269216247036276294138301459189518734646923748436782436399792681875505826075146220096265381287246011654702002395940133517335240215114773156265683409461730228892492464871039024688953614246785367708802239822044222482
129, 1048, 3039, 5.7831989164537268290154524542138613499803771005313024389390408021750618133048280195864219620971964451133753303512427255031181286302454029816740691636416824619761404484750535160403820670691097959068386434804605619401778700379827981607110402242647208828158756305029086926033303416430526952215551687217292079726848628819898775208483337728911621670069765263083869899590633349350654421978690346060353005008902656481238323771097480310002767021967707601811461742132469840288330870955425761305407180567751888102532207204975528171780784970669445739687747142915442040589456833119724406795600174072332130904354507174058989132651006113187251578735665601255618488738065348026380528595706320567108335637596185466530023971384871183089546798822395308920556955651718142894945172141516428602058270509891498623882270963292835599360158883256145999211213784088617437873932847178339639471995971709404009494168524953526105089429274850194903928781104877850323248582523403174265659990843840453153519479018694300472228610107189837060465407584211376038738584236781153496288062
130, 1048, 3039, 5.7831986198178474943226977182829074075018835059013116054108961734948644873484498772061698455630840241626293413630916256465643985529584447447781894213208913560875015986578739592539640789309207437528542187930278211231010345724282187509820879827976212264119872452534459416151992444380742065464321944529918311672965014272836635655082214183105192623380994723718371861251728400781391059370864842285739049095077497322291204681550587207368287129610483244705778149376295865041537602034783408590959291154998411808254682415040063342846783955551855620420533846563373632868632051017322448563444785669371546858766085880010680803479806865060051230140524346762277308654804865237095931453263983689914482575643906023168889305295745359647022276702074443174910233055837020867282863090334300806856710515963872119328683551594079632057426316009259090095343646658421486284184146671516635201073347913907696887912250951092512529648423404775058354154715052846089926588662282937447178706426554338067149480061329008243388926811078350949154818879649278390462013527659031009581399
131, 1049, 3039, 5.78319833217059432157646083936190003315068331928930290871292514340271298467517927297735917372226020513228918630760162802182983483773763108674372509060007111464118807844677045159742067300178397813440643994059628101559321413439373635323054801592325785065550861816679698169146699722118384724749827287011228704865607759389082051044720690126123316798482704451952715437720397876126896505374401543742858711609443051105471119548390775124874732113860676451528705450027209358148057963838253475819543090779851021538702505794698767298786717791584165077476203843603801893702080769103877750038654329907442474339059202695350693286375337217311396315779946234640720882862050083257707825212925928147546638214095571065995903137944162293403279933808633318288031157452148265526243206586656464529726692274119474134424029811792742839371347104760048628982287554362015048509472708382789864926636675196746216665811050720415592285213132612338252454928355909545334706019583216560596162274446282942557885841133096389919181987900775437690984223615027596205660931279875230545649119
132, 1049, 3039, 5.78319805317406379416540163107744553985210423271580457263016992698994692707905185643830046786509571995075070324483568518839514731169951363786241182372225686627866032453299182756138415801935991432418641306685049692467720493816504144033396420424540953753698282173366104680000155447142444525889983796222701352670153241106124257097649301609812328166607627255346428089271007431332513627999027996613397450802473237122944836990153842618853751121617154986756930626612466556515506357816984515181361318230324894368356365292633284222623473864014281282040251113229193194328719081121067513847413438324836009791891664437084468044091584721542145113848780469308925248985651539448286134360429849075265747461076336005808426435774362714043261359713255239231238129519247543442946815127980429599260051297892785021063189407123822787772422096685912412958337645660728874555790730659534075675238335678464692368545053704631159827223721096608819496007360105961529242160307129501008369720544914737423950874358575003987573308253710781440698117028592121818311135059973176722993308
133, 1049, 3039, 5.78319778250548166169739739742360902284256362599155132543128810747489878286530472728829058384487044003412213815403147142209988742759598506346706368879074384927506589948495935855244844064781886898399406803530377756217040371801333008532665354407057589784988063840396685064111324330046312197850248242410592059543104773200777824574206490499894251225573228477162727668813009910224040513256704194732947799612552176427520708334412639579406990821744194147793471024433133022210379742974027658827263072212722339742624428723454824378008909913269464011722490001848133917242537223549995636783990969620623193869696231094182292480154678273281328517183504763219925690254746810801308350246940359221971285315376651803960091977441575564622349352230955918215130590088257265238138358934633028232520601228119050759126493601015035654712278690315648815359203053184257484517673325999366551370046263494465591271139497789092538689860392499734767646716155731381234843885752862679700710167563902654879618438130295063320780239996017361561077900422563084383380214991403922038275215
134, 1049, 3039, 5.78319751985641850182496477772925610279421174062457378584307456696654203720331820108513129339647651221086385758166122777596674068927546775312827269843543867642610673471706914914549115650873917328925643313770299676766344873556305198609927540246988290582216733208118974175420428410726384474280444271312221896374038465105118841770657917517628550726040351676307792327358808923246308109337718282616877244939759036112630242536767620404984230391059403221728261640252059895181924106674672347267706895046333007950364084505078440024350583942563363248756112246448113790512355110695265819384349517271049855225944319074690426519180900059991874306276305144791173037518955410269533025071397146406588547386266716866230001040551780682536653790279960024902587884479840654739643702512791496163039789728459982856966635836722526783509214784055153790455837646721497775610765568046666369538528122030668669038823344802485630902386003857881339647876468007432491275296177034284331924539564422077405537791905969411401424283069743793374792111934156675648974175585654269307358549
135, 1049, 3039, 5.78319726493205142280133747938195184354472751162400487952664165544283721841289142283885214460758219032030276448843379690238246003641181509458767314330920477772480711470787971714296633375081993256570024515294689392215076828064584029453517419015312751518771528229758687633557147296723928329545748440123482465885385618585717249453851366240525226917607409591460378082162070532596414191934927396862052061211629287467929154981890620540885965261599176551592008110715074518086362901835974557582340747622197399082718563749046228301885990793964270936915166132061763985169713523689059274960681082087499898248044578548363909509325260754451142452846566311527498044339334055992173879214698626024921948954396328745586353201905495001683669968496424532720724082446539661760616782897322404108378630209586718031513591562771744251896269225268323423240033428930346288080372777109561683507390262686253579869792408481114123609569364416911053864026547278031606424677706998011936549300444764520655777619115132051222292303352580341444187788024219818140515233612444402766971656
136, 1050, 3039, 5.783197017450468875813125929970793135181216310333193219740785737069410797892399943466824963307049525420415816896463479182258038545812638996128293660876522479192078079340576903079815731565962042378559835745497488061873674891136989515528180179866218953302404142180557549198870827216977246796848335625584168883620112628711346267870348644112650055471422532398693379066556185229690765628490835873182607294054063026086355329536605759008346514685229484858668014990014617516641427291583773342906699325480585861387181762500994061225917803230284410715052761419481165322371344625608154004888199052274042119912453593933994802163838400206810403762437342094261283893574306955684141996778361353456594959578800234417434095828034342427214293022643414830045245054564927827014033967124095361515794424633588534052177257825640820413230570746015145820763155305613922811404173813578508032174855515523279254163113294048543279683523713476846073460360886006322223279106040117604217198316537265341047254924853868310089180165579244259283018480186310560709783147307940952617427135
137, 1050, 3039, 5.783196777142015765755379102248524859135607462907751220696666227326700112300887849084308354988469470289436158296918464920876891146243421447883562467901054844355978658185988761578543988198968187194595176909384938679131682012874713613642786995511882862335405257785578251213893464023829820928665012279940278011297957844795337114379340279066417481080583328513945177665523256623893799525274576629572414033068202354457866294656106149099168428351119644332832227566864743378157412024807665528014912129687306009303182743250145261225736650708547161020627524014612024035763730633740700128627188780763831051578597296157205654470821502591730695586288381950149796873171531528485892564009041474189415287522075273692094313631025599211446019821967702376611227988469515684042520990449468910433650462373962304016241207892728502721556699364940156464022119009252062623194314093753501482149542019253888267716681015559983946047977884095147300665987816100963403223573630924911223730620244800139689177885986884036590461851417600949621707038456602263840503193644690315972697964
138, 1050, 3039, 5.783196543748676251355969965179691633199779643683297279918565845887472597843073877792411062443944028242499992670794744276222734858557163654387597750356804259538509081023187129576141205981990066392707981797116864799749244702860983218618126106641087893418964605883419722326008605981769547025889075773545398448173003620708073015800876206258981125580122055171205709544213298428025426324566682336798460726220709358309279514279114616566022154182133800297996445101442314022863406614001100949484804018535667166554896459213597221566503025938199848923683418130572205456207680016092256936728719587846641065819807148634286203201706746434152498527494027195699521011123199608420698376829292462494491116239665746470260735023375052803078274068342748911249656671196452530295380901711175814634265301051269189321407626204278645602269139038392848802732119644808778730859508576990629738531269416998833133691925892141099550823915907590805798373622500859580293305116823128299854272889520658250781205822480737400347396946627398220802563308239305347382801541105326329015641608
139, 1050, 3039, 5.783196317023491811908038205937672952555925601271018410331822355754927088617676471939704621259106302215079870748075166315202702174645539414804371560359458539511889617596299804042889772839609446936608748819598630020380467804890650983774300701731539869720998369901525882572299359617231226376688904539147465719017796413981993407945599928780521697755136502525553720358390716091879534600461819382489595273311137044205324985775972122654292282877277397573605845766893344868630043783194419289310380865262257694727253681442545986865552677980821084411078261405060791952493857846222095786989034982847195682527902650384357698846303861029155924626400515860433238146773893653886670944376178234718280015506740485995090312244899317847664805452324530588675306511888107456804739903250858928107570341241897084386194976625540629485042432964986448815045431619550338760073297030550896904409280302822029244059945356735438872220914937807278931397035860137197569616313525303352867306162835580764467769952717246938457040439983754852121192680670071818981878582189490273350976631
140, 1050, 3039, 5.783196096730012329683931080515407261140116397836050440141400670446446267388262860324654197801522296296258074196390923102494749691066872686910814389599471501690365871427749127680998128222533934071604315878693994517076410062122722323080874399547871452916936474053004777011603601106005885038396921259602482454315125195572787653997869582841481820083418204590586592842752647352460514332884212508031856272211444197897781972110240411282283533859498094985339063422476428424523554078484648515964206286263881404590311982194923558410404855510405199483963904705007525539784562023899344173423835855652834137817019605718734540792470089426241353669319791362957388607239979206483952013557524739155953927900013146893716903618248940345792936021655603596248315989635342497663411586957078730973544563077402402244975395130978434384482392725674124398049592018862556981518859586922437917035957729216866798691032458365377386612759806078287906563116855123284195679285565159086746002757543378048719636888581897004763703035497519659281398857909897513562376447137908611731090799
141, 980, 2835, 5.78319588264177809561008708978643705366023341721152957420696390898587176862251116571000116664466843414409815098140498654860151420496035084287663854125627072928743907630830498765419567605159373388974773915178363473840379150723353420514880245201269784850712450891377426271095731957112944469073758045340827506149961754826746033652658795282072639273391463593896619588420920846395848892623671446900025772682476915227446696900293870166494209997409328415607671865408350024633815057765293610585084952420842771559293486832163304494792868403584957527905442784277379678992682073820660618333825927509957621523364807671803654732737839919248352242133455103551958321720391953575538120443027680930434640742027944206216124289677898001346191433636802985361157847771863538079693085171665334223343558021141262240776031093589908349817815713457859229453578501733777273928214980460059489313279599342186008093061889672796673747669670074456830886337513228252661189254639828473995954159040557620916087385263
142, 980, 2835, 5.78319567454183079209634447072860419375002513070197467702146971421416277788532919776493928495889293464945364781872873387686991647091685866560240953606729606834919784623986238354968771202601128095181183852789430691640681094596273459816958357913554187840496003662926078871615113209502631518510814226648099450664374010484070476231979589706746365893832715099914187938833045139169600451778716666035903538824383998144527729045708437626294140996280180678977111051576065499547688847560882124404218651861227688225036673396500144570169682254090871637427718813201659111796182838071663041313308692177317385934480168984584534539561620252015621718914852087044586365386723684434588783821132227412937309790699873061542397283754368483738878757513954623737108127398611379100075869573229773611578190612100873822662652466235712529920713498845090991777840603824001180532153672359599794150983800785590383050544198944939790089541352641573450184630396906843669520797761519411903195570395428400508067172091
143, 1049, 3039, 5.78319547222225164205115477742472589237090337921464284449511748897238870093227854571933459535678946416752578193906140377454243093583497293971413370186478350458339233999749166810149291907817864578480767432747782412462765293598520746868750327689536965957732193146513131813600798770511917779379879763395579513609109422978593523215483652791635147974321065535451289417580796958097548340988158611141602571626936531043207341361306014903413426788285921841834988440043354004343100933758762112020634871461183095940559046225974374398657516127236911473984472383560899288340437826545185034788759967616706984038030301407175918901277379964605059025402323149007108457686753697462720327211327124080902216340104762988110599611843693610563516693520480635046983544977953289914053577533630583968590927461626453630485889072039942618701709753526704309317274563821363496843009333214220654028107105690029266770313070020073839349050949779201807268008090820758637481800083059714453401929986876587188211769230889520229467523866063563022113246868904616300463650771975952501278971
144, 1049, 3039, 5.78319527548372503800099194550578547398296739626651133753972227496506040235858034712023288296827202146407922709101366390472155911228263006927213873406194519149488222324188797225794838616314349688680563271637394886320516865810491998230362253085684222249648948018793482393534289321861018314220059057320728234414421100731955723874288245956288617653187494203794948155866013853324016304432312915430555889587528111996007033318992649113503880975279073947585061670809608847239641301174047939216714537701288034320284316626908468058303313205712962973240186166720492384993415042497833324472869155991917457458208384421058030236100509619561346344399338080435615098769135817169071892952155029722550581403841311948829269356929035628749551399726923903527144633118630934916651434743807805354486023926957304727987156866065751353416288411604349682009749101492032268732924579624878352290089458455713560601176939824111541598090216209312409399749228280792508713148815326830818912354903399997966128999032082453605380167865258706309251457842947404174070204723591433902658875
145, 1050, 3039, 5.783195084135126080710376077178119900703268965184776668966317274698995319839076895491877576489048195879704056477888946566932642073532600269624457226698515603079246987893136560503727291727163505204641638329950786530688410158041074682817319976045710043086862353147786738079039187620117044578656201706828690776100404247940692817782552845290605686512315580067371823831560273358100619056501714765851767308838921306688583932551299095577624729838218310101337582461867701163353981272395460389276385263022468862761986983863412069644401676777892297953503234144535448815500894039848752117270164070244512407411076635508150455983248374256053682815445075045660937044000827872140466796691525297343859911677869100882896426033267680521630554804615652895722098182823765449982246031223626649217732821015137808310964188235041361207076638511522549173094329065282656383074122249972051817031022955939936609372687051339824458134475700538938665387467296554563318953841066555577033816855086086885224334407815386642625035458785419679858522876449455136533096464766165939928197679
146, 1050, 3039, 5.783194897993130563536383404875214594259743023232725859307920802096872441319245767767528601003301867294312903309867669176371885748803620060780737592080020129269018052292030890890398428213091104513581968145804465813744824114273137136315450367413389740642680576051863799659828625479999653416511523053129196201260215329646679456429006017487242292124006245209378150748868393739879822515038166877490890640859088749837883160367295461323044812796647818472570980698715635173753443699932325227846139036165939906672547355143831553481003101437787141131231695741479377840180347389306633005201251849604754829780422985596785583204344038522134538936095614450296464482547771617282027450456645651210284611288572941295087147536036067618186393504957348154833870455156560676762888493231804144505523815283710754032883244187809148905354469522169125734687808420691639102241029503172354747606216539613292786097500813902976767785063589183427603369622336335844559212831096813155800214004414963925263837740568819118539354508612625823578862120274295331463526719264150027307433635
147, 1051, 3039, 5.7831947168818460376488389106165087799453564413638605962680666780098985409767251907694971520692518759194581988990802577224644084523711216112858491627823777726783724056010122397427622325579110401808818566055440448237609835293722713289223237333211438509092290221945651274713423519948904013289598763703172710448615468753517856479301669508275455100339136297349016059809979402586956809894851325674543268560187606827544797002463277737939188075509384741613132798324212966067475873702975756395492063059312028297727129276269872138957404531396382894363002242758187228767248418812131612059680007753495651200374064917251380558688653883156193962669873461568432995981587467358730462259017622739693965832901040790953058511960204970683929957903011765565457076584515416407722951326544402059873491796710039249556274476615514236976500523627478998691465361767945043623269931867350772347519652683789853837207506085852480033214858697081457957960829528786686529520642993302371535051107470469681938890121041976420163098744253136527991358015542783357092218138957463012472002142
148, 802, 3038, 5.7831945406324626848440177107114630282591761698819934790466752261835885985119605628777280813703826303751660727301550181067066443091459672309130500702798349749220689154705311216135448484169169772168306192662139338129782902734233043798270595661896526159750614226897631773336239814072953551281967760969579804927529157119146493218393703104675474650584422352422973011602270079136074605635803311745882455058853023538082497914872555912424664968534256683761320715407136997713891516665283223812692167835974687500276201923154370548332391905844420225803075350322296207243364054052173340028359232215174517725682114995161610271478669694973473852004938475553057569120794980755071142996288521048169369373683322742260554692667781093433875972541984771963213153527739474363609136603665896012805419405422853517886886848386
149, 980, 2835, 5.78319436908292280955963368174530113406291235324826997452593169918494102061586809420390599744709939578904526712042389204535650182280824639045256740877499169569968682028289539523848142791460356420556981651636928240021758155543661175189900429490260668793932840899178941345052732942468001817352435884362195435014342236609201961811015060934286816610409308305985705896161768655577655536494749535338408158247848633463421411468684446282106768660927499148415063373561485498050795116572695545892805535391015247244711867231485883313764826912990662956563057932525398409038556800538033944651489971694835184303678047308833321907113007567180484021170173288021281834032820714526752686001008928632182476061266940316824007448973203019085633673728592111384466503045852988792866464656069525100552691999218916782733127954846069255281204713954624269263020641765157669084612970771438605720101887718143728304737292206054621559849789167685694548803446816922026699769584462298607731563729059986131220737789
150, 980, 2835, 5.78319420207760784039591066621089004886749594874286780923884175830698276080651411787831792365946271157783720153082287174985733471457856944169678768732724666373283216263259764361069160418652943199614877751956645470096258092070917377359523380206928036675148245344792194672803485233766587007743669161413138666624333152670981677281825031453172377059614928485143099459629326766788638863579438730810098040256964218456821499097464253646875333293381749016634285961448685869505488464761920221429260366776215042698550716838377434162080797258511898344312985096655588131766916505228735165633106663555753069363251115810177343547519155183581083522078696569011328619864071468476976587220730698953593064897687074576342531493825578557376114135690162003899528594196599265221598811838705506629283581829919859728162651259300943495556029926128346536954768869644454066008081313266111322028430453860949072963205408596954704946590426806039884696119813329787492911885038207461640504364317611368355148091406
151, 980, 2835, 5.78319403946704180444970875853746513923615672429479127268842607038873405207598005964178578395517639988206725547053992665559300572258214641737493355581052977074226770314258428059644791253072227092779468062535136671476837520832152346283422864623338788580742928798904464924771346053852650696921217135596117467454897213059593164188127796504196180365557990143503037219401338136133686031148217453596810928548514583302389877349245125823682112899911622512676874276943304410600940125382159622150054952925894401272309512228695698687737136266516885040116621773678400141198415645551109887212864340912114569406821271604427900814871620190342558252296215481562042995494430927275285061264631496323833104708501503678113323785992800396684116850021291598695529494276633039901848699446875028236225459712554484132226446873359936336710425234241031496239979825184583434279101984784386138875165648679110010055598946077440518235351491622597920162310974731606057461965027306058639401289387098417893908704576
152, 980, 2835, 5.78319388110761030552264195041788052746133045662476206718770640124468082925003760039131022233380444360074137917302750608056387353765503456237231337765320428812212465203197374140399252547424409583297327110992944150338889070453362871098725550197942988432782347403236660312710157757853393157117193888885441545680181411845616325656900227425165370308600713469255590836035875500455305834091918898385996049141493666117048370222134643306415628962323989804831183345754926233535402406129302880395786654615387802045646209135734083750125604412922836678167624425341659167714705190060434368776928146650303637644034822370156554018165189627409759037410285994364462719190833004375310473220220832327078072478346424492215568544169922244814205943257898713562423313151203664500972321065547885807061872135558575754311357400275633397524101761952666476795828217247691674534674695269207210330965123196044631375386041603910443768089415424571388522069729863959367806195941598468500973157909914827349210559828
153, 980, 2835, 5.78319372686129410017880033586592730168469166011122058662667659964571415756685785060413281739944877470769901800305338002531954264647979563974211442674563253724650071100326196766140238617443905142569272185952929650078345609222937324242056489840296674856144466422817038732624133642224189330818180406667061285839821802897706741548327204155425558661570554419799796484200516530778403780634839698002299796281571900732771146110873693759375296558182172082030626329671470000947546429740635867964343349959651995838066906679380767319355582744296276148348557938221897178338870262989006058139145898540586313232421538267068493109900528138584879480516954657619299248805535482993007479139211473866412673019555862405358843630161690944570386629720069492423083933902323475424698107325699909665406250765142180609911943141245699579246074293694749936190699699316078555552338427873060143367198938970429449709796862965358260114542377447984689049230826333206086682924742333021326205325620750852227319979456
154, 981, 2835, 5.783193576595416424077711796129586575824392001533495866452808034626518512280719201332701249161163057363763253199190753981039490468819181754234684073708604947297601198604570819633409068056813307051744330394977261140789102057037578316040471660939477580861717094272491946173631089207485797056851818365327760862536954300489397311167829928275417973449223933931894563174959546518574158038447689214358365795228704477136532590769797807983972973255995750635763565843797327234378127299278732569620969864747138763783984514638554425522198153461152017899111576288460551876572294581942814299378529556641945920352630834442125107822786796341034027312396049762089933992948187247723818353611478884806346638359812648537313085147615332736010100878033804842955646387576573777179182510546417830830911104725964360078392545945918234129230158561031884623785448516892790368247926474482170005581741531529160242386899271108430416713206848980389690331686253557767212350626547296374310458630742088153330608093547
155, 981, 2835, 5.783193430182403275336958926450437062726598757150423143335258579000408092413687333368924546205353649291283458902726209511224437173381387113372610150205688190833690737523996345591583345086313194915256836337259784545792658486484925223535030447097806720858193990988369252246170478823351197706951203350886630240495389960538755829581505306189885450980037578398861708970962153873680815910253071740296604045510445275087123097295418742848555171822855829989663137594341279839951074487734227702539230401670985448959713343754537648240116556511092215336426961378631765079112512399256882265856036952270601848656203843057089833533069991938479155506438790788016522925426302401411939114630964851772760094438244861474790674816088328316176087730640826583216208588249961893476005741061799840993227630355976158958717272910459815305240393823133740773927037779517142538762112991716858856865394270803136888207719204815363387032983629973622405531915399799856574079042549661853879480366143299876581066100897
156, 981, 2835, 5.783193287499555912201387453205361361007716413041986426353662576850923865946014831675991142435749489634059645769338518033907023630869602864024501550289623623212701018646992308425051955174780473440542890020840004621757448416109998707270139228061927628606198780645930072207253287041410265390177551818246252505926324343092758283060679809663520404316022417540527717635837153273882108517032205488700122047736207163498187953341923495999408542956842974481191936313471765556887196561295334602714149563461369723309835971037512879941930090421132949441129962564258610035900482526222380542397935405071544838418278988134281142785479329118030040548930749397142473397188542439643153599176270655288273215027877494685856127995301559612363204154956660539322703092699957885604014409037702963000557842567354296115853394632614765200416963310791150505804959014970889527521302801327778830311910309093839756114078716305333001269007734796261542459318327141515574374482297375560209143238967298630471572926144
157, 981, 2835, 5.783193148428834869301168530116731008082416656597363257189988480369259060929126761615916411718332265402788044655696802722172428734685812805772656759525238306396493073219022265355927441411947405455353918906902052823256434578196439314167278688990085117209740144175420931944781274631189032751311285532952368142465149922532394273012886125775191352440007675901740374820381101450644036063379407318357921411885841189724177537104319911979125823969056668947303698903057621026208937113698527371287652754051984173613589030899526324299080037117218060686041102533428546640471076027063185016602272935409045844591015259183183588814115590925844326719725132264312883107589388541974430620181730657472284494498710634927417131606172193481559291449431678339064509388870091414710184080936796828174284563302169793891588106417257793509354563662828919906861762957486630616863101616671182125179943363921591999799872381676454347468508770002933960031119942422480171442805284237956768654548947161488735345188662
158, 981, 2835, 5.783193012856654840534542226331585126414362444786267265404022065461070834608284168821863264848088045394529029648370813274073141408920795761303508961645938002864132177545954334552144838705536903244077231519508585570126901419669000720125108592984890142961731617733497098312260728980718069594771317707038833154118204127123328100525781251025030357191113931232681462180117873952265873180025504635682999772097780860519934396816535409546891003116077767374132119039997348471775446890271740357697822408790450165330039754500266952431143373378189136101427259446748070595373956989969007614126552169695290233796982623080936522403035191856904198564486538259280650355694171808734857874844563841845785729074574999445704601243330599159490313786362421405910440153378992388463163545220948665414527620222242922871047093437526855672188732884173529505718227847565727804704293326480962368072459324258826699875011927654259720031354000490282554719430148090167467053124819406813528837150290877888700327975977
159, 981, 2835, 5.783192880673689817356741224866849593612624569581339347501129906482797495316425434587014276121046572507480109230402021694816565757817205069418464961609271733589508916650316843709055311204827811469367674620932482371586184487998483637287920444630788895675566899313926766889957295422293504338114424375064797146208943340377671602824161269714961610793997307969892373498922270504525200724089268290812055100529886049916400581394359382162640577840374086119963405346888394518307309064754121779924451767268760812784459364421012803420550084241583101586336996869122791362529675769228728224485878512250657340066368475229269201674568893097235505620626619998965702467623194246550778928073085235311097581614211458673671577721256872233389097976846671428355048555736917229996258401314293092234458741847840922072100390546910123730088235916106848743846322842086556867177188846590398623415507542899752731086289214168216706007656834840743453818266143249258722697636731974258826630538653319605161727147776
160, 982, 2835, 5.7831927517746879092185502133235877316300611268729356583587991760157522900361062843935817067441010995206021029610522311888902297660891138221417547800796379467708892271848242420494442033483951218515696983809987384453066595112398638066248769316878511993856874084594539560174708838513661561542413554460526628494796347621761970673031008409121463818427541329157417877606582454601569929192126514500763245835097907329806016523268365886964903514999378147940137288627244286072526030491712011162589276598790839862393577751847071898891129734566742422468914323515072856612718355898625808277245703594936007926164042721392898354614441452570735483730962793473122826049444097850584501312843723620819486920836910243343652381246425102252399049073446911351785729947294232988437791020562475013948727133398462851869457405672509890835871803285942044969535505749148600779477071733334157839012055891475794502265219436060913792232115983880821087550780765094396006670962444968872441921273534816255053504420382
161, 982, 2835, 5.7831926260582953082823871255746829270916635042692303451695077785476215720571658390707938677505496962706168920978165402185143108964373785795180746062886784674032207902662300300705114029306122179360816071999087962254336964854478935500626988301690544789515260651839605055815460051135955040699135327365965210844507268310992037130855756659295195100966470317988943235989185825442595139410980815599070323223661364076087487768823179968839729318097661761332757649113104257290111458586870370465058816254330103423923123110962477568213026116324081231740025749544831240222382797900265411516154537517513987883912215516202826164741610167688644868619570938840968816113410423333428625681757689252659006776214871936743493368937847222595971373323783174063735778695319371607956126409641543773237976182545018764395729522837030633823999494603163823708227394944576158343672106553014164620038058016987647679103395431085115730673890825936602454779254624543647274178834198604124288887291757935396207021116028
162, 982, 2835, 5.7831925034268888935404431497846640652118818614457409149516422727748222840464669893192465109739872449934422290787134205245184760755544180587801653253229501195584165006010318693946324655554547732951701292683427124088760270992006058602831824837231607144168181590705544140026113688347021293387184368180030987394057570349807517275593689385416599588636660376257565887097977807836369817633167378454681604335297388919467232603320514525012787028139657058969756447104469802827320617952663749864478322145962903390616025060439710816349085625813241765655160171283377109018116518824245059654460935810630938198042400128958463584517330532566588007693282908106648218755915179100476886888639712315905823400937131189078805647736787308176120467845680739487979215343302426274358974633052065335903076656573140169600148373594667380276337026557836692566033847600727281302442236579470576970789496268045951106208256574610307598514212381282832444151874778633793770114154669161584435755654520128202356811417214
163, 981, 2835, 5.783192383786417000242995167336979480529942807273949179430785905782205570711304625184774457872073619348143369412682141846816954606963897898175971519705560153210254123730536298503594940486292220524898884548480305057585218883660006880215573345828691218528104270304071149349145116920755123500407747046973186340922094165952303793057939506460021830360404774928822358668219182043562767968574694351808737945363424415373302740978670267501572856424846065311431124977163758053442316115863032511178406959360373002555081514303186163590570152807698071106286942160363519179963530508946221409874293075125967337109027448671120809107131908438805427611030435526471920810192850877911572071633814632093851005406373207077462396430075209007512107158081069565950289658288715959667729989175185340278575953000238294776078564411191833048854016995826024050084870937589369798042046235272657502710119840531593741209071674161563357275704391654696572652509235832934451090367546822812250089249674476124470267502053
164, 981, 2835, 5.783192267046247909276449028247419411811934895870155100435843295256000181774248303030767086018292443392187167156157859710093022685681626588323006134290085242015385668954580961884948760408707412265945136257485348038063031215079664906303303926064006926229976652896743019040914459444574174666287444223250794710390497419489445749504101522123455867916256878374891733728163050573858133949285035846382824139624735296065315424714197634070442497717204700014862264085649380655475378490260180074622726275201019143897239689040764342467403096326984860040894648786315360609382240570849985725688786966148222665487979157054196214183272266359558174044427894763839602454938124854161713978622779346207057926994047365933494502498337453874472526938895070979230937068940732763777910801219542160056216878269749798641664684617471875743404685261938367104297924094453048140978442780516942077574366965651707158321093878830644872043994927695675859196457669475222732426865927527468523454870166823172189624136952
165, 981, 2835, 5.783192153119025637958323629760901486816267682283002659151288968921254375467440965131609818257907982089890895949604196961944616221603388096017931144579450122109384042166863611734309983777656998610195335670923991507961597314141009650055937846877605697123926351067555105647203035757219921149176592422626179395207126034070562433084042301336841382326001356373727319013633206003679911498955264197711521020397905971763634088980874827560275429326864618255545143053797433249879169444928274089308384367545234775098163774812546149337045020896679403326848534076743551439763052910544494664823630891600784063262149773904781808664586205383300004840909964247101399758761505268808678931209086582225933118715187030011173686670644630792876690234585835943407632839077669353291578326678380834442907168490124158999220949204996012031254230928328538888300039791422171172188208643882147771562282489485755203849285642812411017784015296181407177413652606342545393568739331370941219586122960150164277459723886
166, 981, 2835, 5.783192041920532638777036294188212610030896358702382021018579037074812715559945673944584965766258876256543109587887875188920461098975093132232785600881590196005422708214260131480564057525733064075352759545147032692724447304925134085351769301336921304375139843713653801032509016758922453397808193874757038552895196215777652663727152302995361167464345480457475120507224881567966050483947699389449825796403248866767231813461581069452647755184474340508330243760658382252115245603761357644738968160279453776063886717274431173532220541404740313012763093353756396579921894313577412478092625626813431320359582923193498147480934907845423641409176505668508594046651163028260981964895246145249012378052999034676656501824704698238926337615010145199834345383320553920232457718044653196866552695100077530032380768370173684392408539533537332148058899133297206463674206073472281039840275118784716677274782641868365821358789300847994705095800602925358546921793762647772159158608276423102929187703961
167, 981, 2835, 5.783191933369559036024207074485849572614784753016495789111634924759796572564998522322006326267763840563113661454078383562588756292989463704822654608909875431382158702727772375749175692972363030386724247277601078588501911269315254789362380468991145322643129952535892767909330118187615921322302265372443360367425688306267819010958767569609103611109940188763338278105922049798691235841745445828808760816174288137720038347559304540317367021963688244684896524370549168942953031285814002772304120195878034899346737901058712819360521088958459940994956191346577851323060967612708212188012951070084618047068268839592141440150059087707575920718353834714275633907351543616355183892083374844956267809700909001714503731046078240345059679404334025966261555870215787984602165556046491774376270170049599203958084331226998769882930642094305347306501101584805618744273377954459046615333838846223745569635862747075093240231843440129679038122704590990004447884741632895556755146392510515998072898945315
168, 981, 2835, 5.783191827387778052162763245837317894756664180239298941346445293144730378726476112172999469407947865924616419930878355521719709094778584141993146471098317921817578642243159685463772042898197150548551903946043615074085238672563248861169371730309431250345957084276421194818484030557934209985786107803283501024918074793101932665745304401514204127800956219309523786522723080551004617257244635263413851592026573655913319083998503503439257562345718906389614791460651577425944080151228791892733178493105568076926173516219391604338100719020338621290155058169782800478481168552789850262143284841926236117223534636822408154610026675956237796275021025308283891211682526018938205828233272968050473282791187712565924791023868353868025054359819371609429043229288074013180533637202650882584574998181952028094983891550914684215216440634771630444457132149122384470078916133562092427146606469272775124827101336380185097278941485461945172625341950846191679280389295528386766274472132459449315889595476
169, 981, 2835, 5.783191723899627296252986937149871846534707664175732800861955798187481300470558278360024226571486678337051757361985471120998422787480474611234799810733616031627208917731043182941539932378510221188761018877273168774075258362134980443449719911314560043536683131112831019511589936842934239440620293552632482583064344886280677318477346957492443756428177884135080359519062752966653554372654549138455368936209370988032542469807349149760845289155447253872347733462241053648551451611597203366548320349145653088389672571475543505214086557667686367783248309359497064469098027771628850151528999729583362232785064049553505835565115259043243959190463080655781742755254743622102690852223252953528445655299237904589330873411945675051416631095817660783144159032350435054437446804897758272229363461428372036076292917799898274314630002152057615905592470978644524954946650867783008783110381996701449991968708249602160616940864502978825593636512696724142005335537721405513143135521272791274382589322462
170, 981, 2835, 5.783191622832195605920221155932643173758053809899932623605271615412870215369417399550296221620569689207980146569221482118225367016224352685564864773638428564346965580487754628088236988070170251609404525053947914254430395004631739676631338738294491217106194974755657385775419614124796173394538434224327428350331258888982120912546908912478335377648147500249841455745676025474750496834937143615072774973186495902836887187994407876994229202006804817012635316514701213740569018235032345185569493607396864474234471035390346823011035423638619547804345054895285232331138817265898963689488777832122270193804877978648598061666348776503932051530582865347967368377550672936602370603563929206949061107881197918955284978399470649416959336226519805065723336451783943874648442064110602778999256183085130583142731944818973414341363404293448222533673237119571199640054124920069461054937373023385347760170306366667496227198732177212177565662535596013111528504496474578846606793833130474645288199796481
171, 981, 2835, 5.783191524115115152284131568332971999937044416303741270145584996809247702884268287895804618596352718620609290790223807934672425620491968860260277149974500465220571738459383805882041937429177215048971431034494335274587344137366646577161146574655093722127272492643269446414468179473936934451886446579453268781260286659205574760284770322681631114526700699236916432452002784057377247783313103327340480351580775441613793855232943745072949045991976190256104554041454818650034179991226280115810349621545516801941101541218382155190806164055441361724012884867910693608013913585796844942389837985608473312560781425840196265823763165170083203134675305022471096579745399168084061953718347555353460289695301961161590844613481580177179643520242722995807361016938455247546454931689006528542326041805970301920472642217902480429173155242407103431991580916287935714697148458467041248298870097805128845155674036989108767474962959718891804554937493991050891004689810652955365213440460460182136391049351
172, 981, 2835, 5.783191427680458534065207166298673217666578392058445885201821084324954037020520244451675482092095122571354665210470360384206613350612938528229628440993392731446593338192129329714817294432640403520210307850075503999553185860437177387036026032686694948589255833842030955745668224003543885233376232436533139463900057149750058703926432120542352600111010886994621789478107076017914513668130628466497034640144640111799334884945077260968730618396428671371209805845525385409554001257068618312015208305062791281967763828693170334461538173375880106912061348392479404498224498722619231215089001008147827946642963382186332725687057974207974331492024387260506142829824920044302134112365887238737795951695567776064635907633716260065768150304097350203400610558572905509999595716071496156834241982689570753067845379150621986085624195823387738106805534212968861199721438131551644958824277764210862979789302503785259158335060053844461881897207659260311715853398459793893421539226158877900743520884497
173, 981, 2835, 5.783191333462640602818216459513364309330213166073396847628357062541034282390241331171948075420133918127512885096678231172327257288935197637552578643609845051135366553803859205637097058700414808268284318975825885969962065076719570568164501818479978971810809708834615434377974733299548826228649843033173287880549396847962426297208201863533764673295441823367738005178642331064625153342459187582738450260302235738979936430838995948517684766724510422007488358541095337009188260058042855469321380856466933622291917459559264774427591508280514410535251718664941587148837875538144070130671393984133128398929911697113601547069019075405150010037260850833723438493650704016837541797928791482711191680583692819313003312475122701592552568988992942963425397903830730400847257354104163733875961133275973475333465871567647166386529803642442514792141149586436995752373557442563778135756465970666588333886685389521399200714972849082999689709952958023683298068408486092471407008643749180713200984250365
174, 981, 2835, 5.783191241398324775987419319491543831660567347744888802208470957508057530885917105035057917527225107888937627122982687144374168191454228618898074723245862504198780065463265919841411446990507799263185987587368716126478027140321586563101556785742433937003742431281152002038047737703383109586969174023611413228862370502259486175203228777744210075578285923610950577740036312453075643811124492260640306946381775777434823845640386126794624419392864921830649062381680513605093159579002938198776655638274611851653811419711592102152692607956704199498597301895659275215681222146010670375346447021397510907771683678407463318696437352086773645179022320429186073081165066126548442589550541542239625875639045543209370030647090766981717724710062454181256251623108722018608719471065035044407415624245450027579179255072387426739715878935810675811065861917678962013659131636893594483085513495603246485557336822645536962415088973926305203695111777146849309610117620109362779337401434400677740943305554
175, 981, 2835, 5.783191151426333608301893165910208219142653945588359147158890379177653044684945701802765101839561186864239782622696844739103869975194541820032833431347076866154594612707215096811456999100157486795694745712289778330416582562933766058875936711936152987117122433315862404260136379415403470498670697234792837957393668953462856504681742491304933901138968200493521522493828380234473790485769200114755300542294855983369632595077544594370849307848962933577330876333690877428081554224690607863441925017832244933353443736850616159159418600237161194473863739433457835641593086769593628844076962524742214504576347682843987445141174069749288221619914397926396954925053926217603537304895261901224262645168727264544339355041433450151152052414209893494201719547481415537252617114470438917507356041825432411413427260702213306086379482178561650678121112172471722601325014146988695811669780881144540958214654022488473440623307822438794754227648008598341659731838712219125579780860542655378732087027197
176, 981, 2835, 5.783191063487563404993839039250975977382893665175058694392225056932863905376314480885540742716540063860666191301680595282171357384537888955998182939480692996762651689517546790496146245533711006902484028900809969826482251139693834172717331882922326708890420330500350706691318023884834027120988123960211193805621287742886565300083748742606234619090210673470061425658809907914095539325388856485807569369715912722494766261369865489475248755419368925833610034874392820034289585841165764688895579192846009682950988401787310437429287683127457853955863377075416429116904214476244765502294774602060605214877248714587701641964032741432923651268542268345914426808612271484410025493921657237976615709299491419381518432748970502958474913213797733326879052166922730091732948309165943526878603534592110944720988034312120565497527623113922387216361577425595787012701257890122428483103966493209809201315805244045108149675818175215250252240594647287282175222386169043292049519672322299734192967830542
177, 983, 2835, 5.78319097752490267248609904912324717250647810651135751732997848432643769960023580615388700441361442110291923216880808767699059531203317427435356763974527507837025213572472000083526680875718362274816845366576932758043066041572700423107877818619543780978059941301426119476073418834384370865319040674256870326869324869562687174897547067865503346307255002021618916896521435763652489565193982588572230867146102584086033983887439214268554240950596620402565316637976641301572120786866524845920430269478272914199551223744885059039912925394680097169495470411236670528178086315731914635382366427900665414013873317184096812054920041159864240387799749257256472185327015439903408003939877071527363368376245591793919618838920505131128856528940122190552826607874332700805516585364083540978215004392498997388292774460457281644829168378167538089224452211969731997184853681647702068004854861944280020982482471441258903310524890708066770595075783861474986804422471116761327907413172716085192688215310858
178, 983, 2835, 5.78319089348315421361104692417634728146559457498509347241959561847724732216426649149598452721036988124644718580967211841377369138229351087142480351283988591185924632677128874332470657181086143503884080764611396265269506554162338860833014660771197594927239343905594712633994056885360953905082569147956081929743704998004118724019009460226472303909977383964516997483876763012256656270345010875097901400017933286075405581554506575326136671289725744696038815118565976154070556424258969949617980460907492152614857482145090930706302951076261926643781294516990495593707259588771426855730114625434099861009095038444730465979302809586281954629483234192502256219117764765473741267251549935870712604992788540277458270896248408830237438658927136821030076833221043448337690147236109708950862739714421997233091098083412719915648582827719109803930992767853136363859602171363833048094705810277502457051358088009180509152411145437212401622785428831964133869660086146252739076494776502626707912669929167
179, 983, 2835, 5.78319081130896068514133460225741658814123060578299025002028708363876004274211342926091685016900511478054181990214399153781434543046376511231483642930218371640568829406977758813670169648660890697030365617921663267576545856838216717549002503846467518080661059076375538214353392981541288345457066064118974328946221784791198695299118010666020229904600615542840012403346973723623141990495544521570620095479302755206774836494840471054951585246985850254421452240734443968800127913301277339956725267132626998429010841034079340221740939241941033770857900753751623333750098165160872638962249366119734121942018227267636940878100012608485141647943911496676495537313221634468357124017512380471131943376427722626245403989643861795008883156703719846436634472817471050801597842043103842621267745278195576304747384733166284890879550513803937406291086931382097494168298056103475409880944785348481358737791453986543241611984361775619365296036033890395132927259942796447082867758834833257527264189509228
180, 982, 2835, 5.7831907309507334454799381384820674620527231737296026337165397499155269863623671953041168153256538530192588150400032065055198595581896566724667505496830775721154585356257213362895189980078364325354514489671967220061890209524028274618997830015423281506738441633963991982656574250599000396684458428464740182462313625658296034576278590910992040207868622982872822494636147103441881322524060339440456718238971364067154828482395562223830602410951803411221429172111612796013058991466400517053569312893170070461543239978785160896392263879423440230222696430177056092373070477765646318015853798394990321611160376718597144128646780601647468887144163386937566760573423952590975780324871011971433697453698791865070101676264045919938156838639644070387415327665583826759265677228452196751736979493188684760139739254000144360367246777880851098055911720354933491520821293622739709925006280951041240615416363018103361252620885892360194364380737536957607505836509784327057526784958811943666821747539456
181, 982, 2835, 5.7831906523585845298154905470340333952064990207530767232422333924153697345308885782114382213504243927698604279691943456579858385641370904029816196226605237777767505034979534206576470123570505625467927034948832688132346443171951046782376366468859641005804813112333070490204362052309783313336091316335955773662869985365960840302447315048526798163474917279187695685783907797338987988189134118343870322893365468572629529671082977872968832673914288895993016496063316326077474166957594455390946723599913771631006938865672237439517620786910613952605170161875571140490609838233082168981326410087996607023388686784083386114309988793326475141604157061898525066067380017315194332136107531990085820797686496075868082003496766636869518037446682709736056013124345352153431876811567868147586754280167844769538584276289728517577735973816789659397850549115178063947746288442501057201246105001091489185558356131235941911062108163923560583688478953903565539932354346669075379459346099218089539874568228
182, 981, 2835, 5.783190575484261598938911822341668531691514187965920942904473018246209135483765190518070613405874916340829790875957090204131664278611245371253945655307201456508593738005596955028079312285731953900730525860000512422110998675740658386799356681895027839723566343750684688433606489304579318203122016827083118192340551953641230524541633240378471558387135855678150763435601772976663249886736603793844175578689026150661330256725071247916931571214110412488049457753450728424012856935219794343163411740622813797924730721747996731004016537597761792537371214803975200079111476735757761205672638625486376381404257890601207182973593862522642760280090801102806015410748937088698255546220988873320914184024395037763727310519068514810963498147731745213247436349583228381436469180180228371672252588142277461274324364572950856015197393944643543313932506715552778414908890318671504505342228639984334581192671516828949737179016899550166118586760879630813636823208289596002219369420104177589321732633207
183, 981, 2835, 5.783190500281085716275923116642586607674468787705410802671967421244439400776973092664830087034037683386322305562459195460046868615148515691327302266060665608424758637080957786469282093814047191647804703619040078471812049569414408417292410695670502030175952066141471617922273127656097636344102002348173567233340182094863622309198817622764133783645271638968774388335235831182335430178003034836138371355522602387864619617000472204973439858841290072065478421276901243215690089226335460540490506158049361673793528108923703383634912425689785251315546339377539112716755909720856815110894985284986825850290699883329097120215262452037824477560095332006130348091748988776098190725774123573766501826737700333498520122044931167256006004413717125838506529765344226176263739967441950453533389213908073267773595222116085269447016802039288209882061944307091874286659200048530147493918263131264913187073682210884551230115233515039106281881166468716478274098433435401002310291724298338991371090971602
184, 980, 2835, 5.78319042670389181555163349089482624341058371417471537591665485215011155050715973096481275266074563665716743491177406977376115806186149694024137699782212477305222728252268189689943538340535894893136304470802139183717157883449256021414874110662685649168551936770351630588699703403111761947645756558724665296051181125810655178512725970433440355035068039460619500220401384960568805437663452136022965858767583247538395994125540354889804399812642686883766236264987012145182915009576598317299820689543490480581649042119554000879475248693937609865918676318036459158039987537880171580789525988038646350669717481627036457596386694271860831835826060131261663141944451647288117300450293295629578317683946415650848423462782310146110497368160030605589599397170580837790507246155092391026787832915767736801896191487367288095808695658595800894149008893306982322382806099276855044271608325252094931140794264676632319622791167371504923980546459203381423715913664950741296172414608931954848007278065
185, 981, 2835, 5.783190354708971728900075289574852806216598031572871355564629218993139081788594131413555296518815707084447447804693162504720461243739188114591696491436629326537739397579077198668686657609936311746191116934983178987709838914776975097673763408534944587132757215056309727690157440281228930964524498465057573733712918513709329963277791622631816296615896649132965199558178155439979699523905256439999182735018454997067612688137719968851297874631874064452150803038572943409799293224539269164617938243421169502562483755379254675453197179932516962597296069085696729291961615923754624449452598735604591789901967542537645459628652945934379877940814982139064811782585046983561590357874306556241234665241662174276814633344827848289276970508600985866027567296620296492165320091453341520482820536821002020689935385998636387341912750385564406578213769661023366365872213295799899655134006997281497009156512112094788540536747788399556133410979337773087832674975064304039271939149253129607315125387772
186, 981, 2835, 5.78319028425401965219317073336890868347812986815238210555690321756733451187280475553069086060365743021432598933738591707178817506180559304734106662666616802650275883668466484028879450840606928037403366116939515041001187497229631904282985645411203595692570914376176897275858346404622241937577588959441330840768351539594285576910054270584343591844457905252121457818686986781152172842868196180316635075752092329986321166605291531068073294142128506948615099919172811951987562597245104991304020738703773724805023086149929757820854832658072547370001212792873555259434630357177829233014125665687198400651215898864954786143627441441530057486303762143564386966187849954823601683574402445044914766136140355060152402035948308464391246556994860657294418711550033776431643798147761721372116213513052288615753189539482709001116607672937665650946367693820635853291894401852920406423316310957852377200183247065227385981740906540571975784574195491897060048798031676045527122787872902223881423467736
187, 981, 2835, 5.783190215298079930917907688611742877611704264211894603681535887206204853442592637191080837381379984924021398260878663945385013847255801609541361834815656888685897508317043094631194386418636317122921173908895640047944684344348137655060417196299774317679304809600088704331918979817787648523048847445731688067178226978320512478545634690405241845422020080451623899095711073352469446585079345173813099112188226119511918461627296596384489977907921644812098904749925641471126547993643376379187938143560191269515778917138209064797517361160001315215175080624677831819773537992748695396059673567150846576463972274526795738048288025099351468999822470898496747964360832829009696703464458556917467466448288585432239621317973841378849603632205374888021927981110561299648716813469925992701368886463779918579689538603260441084744558179709823648120619435915418825054858738636002484228189748137263290644979519535258927875935583486494114997751259885456009619961240886154042786168021774812578849591142
188, 981, 2835, 5.783190147801497056103346658264869164123195349495931164860894892484427122381920352538195982462528873724006304145956248710759504894186569680491554540488208737707684234667768213759751859532535702795840531924364964132789478499322107809619751176189923273987410745770409384066263934758015147646579581860916475222152412112125813401799278193949378129447552368632854983823809514617769544100322296470285498098767822307837676244851100441151720490713815629681288477383418834064752492731305219586043093223877443310474897555672746701493926801874425397878049371465277553211803482756534093553577428014687530998307732839713104049942457953450660577954749342953852271639628679580946042549112993019826106205015351946308827416567406818455908209377489073430850771009908586347294044155239613900533290902159204733334920172741184062059014839750140900862583366387803878998857734789178016774727368635153065176334560175090718787946390343744858566383607583509234828545475007022104497642930964909605367473318025
189, 981, 2835, 5.783190081725867765614564465142963584319003499343917862666505482822561474447143140867216240223274295250738700271498423020687350709799307937231857950790530729120290936253105441342003742993684420104156349358149061471208992843296027597098366485040029085361175187678159487107652638201786837219576064030375570794909738150620852785636218063282552046333431229707095864515698167434757322190942191855743722887853790373695041467351111059767847024238350888634771610599510053427421462461039950937257607164021870441156938242432477752412105756652897030216046755681099760244190939180280282062202805864347537451737058915091664801500879706811503794748656684385898555485730812604016328452626912138555376344204079536471506117111555853443638897300197582997925973160050863881471986675216806111210855424064384577476288548959074928984478323922777105062746710182134423719494214681507439631818482365729322324525747754144833164722723518381174470504129926016542599999186741412933894657194003061835944233990977
190, 982, 2835, 5.7831900170339951516112138814028058368698547143090669838983135117715833503636047368771535408775563065118162404532867127297927006475792695854770353679044976266506455211605215067845012600833167720076964578152951519328434747979855346770110580192756763532594763090630661795550989733649489816225180076729604820018252942406858158875724190414778298284872103593486227403433264437634636701958905098111670082904193549595149835807248931681749596418103221426726382773743563298828142042394611094574163372433041367746862868500580460603614511180446127306856163452830638729878383679220731438814583866076831624065681448910299280983160327559909908015478876373903077144147449369799448213535714077380833566883591529709105473436571008276397700254274483353987548642507762738011536205714232872966261906714805588689050836959262457796358806340539393684054836192271703645906154071638021012859656665428140353635994983498835556648630260089074413779461623966291021957010937241491108909224451025307224567367553966
191, 982, 2835, 5.7831899536898446801349735635831609828289287506178536462962843719036117347402530264988522889071665077954334248377309281162171611959322997435345657702899154794680799278248919079282039062411007353205097575310357261288344134841608982788389978734255134009635630423237424314341195108893671535244355219896608485462244349552519726193964835910949105283692523368053746731042053050619987669992584999604799855077016982783778997041233460686336035614062545483068553771439194415836333492880147267749494329443370455645571557245613653998852557911004503091250732632262004836908623403467907531769009357868855431668889765356896071478850206959226358554844895298845689003399568004417793642969543998299614406935182716239793359149641238971100370178369555721856912413430054319891946747232306852457014473331031820779893892494948227857684519188499236534122819273180802644705582754692372329291548061701817719309143014319730161897582843758489199414484082332691846159647016946607814868073585237949059163784323869
192, 982, 2835, 5.7831898916585020336623002492255467006747080288828917650825490559469542433211294862190107266958208267246107374499567408650491814302046093575314072466223669317436017159460489401111649638367597835110338435442667729860461199074254365708756166423924326071038652794662165588200406842323219861920453898737967449039601791673565163994560948810909630610521668930550435281047186261594944347097083861904452598261026151035249435310843798069616776324336047685259526399686201110641989495448924684216009590799031026437016396981427203602764033071660355134793032175105138006482858404000420478847767462265631844733408243928848308703771914653230206909400623993360140256128042236027855390279365631981500513999118784110796020363440972863131343108420704770428309360748160947919698410866482239242554740542313162534353241994578114138255635477712579414359054877484859584065779765977260313107037395490423360703700546654807151834848754212780875694567028525732434236199680762339589070644331319508891482832154904
193, 982, 2835, 5.7831898309061326920547883668159339201133791788779876509804303962149516314268099249849469997875930725713498801524358823098039580921877887020286004074910127616382392767392947035140942388003457440443170636121330941957651840156526071997395137326256889537184508837857274071089215485557150766106356749086681715373693703642864909196194677601536016109038873419109259238862873924851540414627356460827613842729908240689709869040326292021158051453961910728042143418481918382553634952564815027003158014785246724162426650604089726034432586719945541496484859879556194143435456143983139962409592283509909004850960524311923074071783075349872675909202837879336512848583551205229023212172121086666544419645287779627208772528606967322785097418585814954641680006305814783045663139254409279621732020535680476711018881735145895573247082347522093579044723603770527353157704272370383363346209949905769111133647593437111156966018692753047110084138163672675124740228161207817999867027155543193887581017987932
194, 982, 2835, 5.7831897713999431716760899588036814823191975264837369992721855632410383883148726386926475107151695978649189666881191644199267107285746112552012043220111429318923562420567754364528837972214794929633923423588981076722989862636342982293359578108958964369259047347621308743752419409486218968505882657637534936267675093874804613744978990054057634885951610145486781317523564237412429383921053359042915701289616346782095762813327358957786535064941682493892285440401875299504398527912478559943798715684791413403764651855142291960317133798754637822701599809736869495694978828981555416969788922899680135730840920488740145072684091694403716750698122539121634764352830343056471643318954155088898304601547228545564877459662236332726329200680866617594143842678036337685068779806821372403936913010509196934856064396207342652037201553169499062019684831563663626042453578807049774082199651417368130361926604124744301695104145448613174700165101007187245155989009455731958465530479310118996995434031702
195, 982, 2835, 5.7831897131081438465376216383033496476660985253038825677427099186013828140691977326389869442578817111263805746205137511478670068238249409486862421457984050889418328184863321047495112758300108666359720585828518914137168446006348395492308553536915481026040687414692517866692000042095472332295348288678436351211023729458763949017099588832784266187498699989230788263356942142670915714792899779688129874630879919955972637918825267034636811865052509562805883121517594983263810070953774944162352913158063562971909591484140048224118455153240514161195781110465746926163751896431526726050972123843185923626284409171519423602694596112170248416721820783827398918361901388713101812767881081597926852412768852769810465467311277993171750557380241628460314627885738407531976395986834052092784329170383313444284933039148617813887494861078338094784841618288684319605970239860429459163892312457713384624367952080431127054080906516913752930390300475759353145190086933834630686740185477488690048227307935
196, 982, 2835, 5.7831896559999132792000093999992978073281723260929010842465697080562649715933285091404984798258025694340070774311780239543462153120211440151459221661968174210023227377404853673619753507165162529120697164823060392086111289541588885745649972573393328747362676085893211626013404884418243844331636509711427044682306296250599517929735667591080219786680631214784860261757532748558490292853951036679010046101400324747662568824937713115828608144408542555766784130695766755860766311058711504386272825352374714336216656866523551987771755302242969370026019297937883521524536205574394200940864411994065693801054933496683526533324730685964615036364490649592936683721832154386861630770832857405829362330278729568799884628745418273525348026844797659155712437776296312265197420221510406498772721755613794215137772264477572213095293110260940821364705548518852847532731953721251982063062614264999638541871138622665651101589958449484104513211486330744025712345602218848357239862208130230376167130907684
197, 982, 2835, 5.783189600045363992807247425903799034837613118098414503920848992032162988623314602593164286063245197813526074260262978039132748898515279204751584861055828437238096536443388913671992803394381137738054944611181289382263037451878355417778847320434649211605397413143482632326365128023331802496723549217564211607633184790680325657145883146570675511987712439099143229237095021335241388399305607076733270948297688176571218552259539257725499350472467484190288054121225865757534655513943213043881751933001917327696209586493668024791576422073249586071723338921946454173115681045895609900869209674129997430899822297901827765641858113035561570038541440827621256164633395335453157600926542412031530087874905513423194035166893379245328309604489249026866549722005488050636245007196050472133414236753013893192676593491405171469837129518511986742211327900359793594251440831945551722364971574985895091551914414226048836844852539285580269010969818210482683059947478702156589664881163384223811952940447
198, 982, 2835, 5.7831895452155096190788197109130063982837801657835657118296341682691121232829043715223848657335100034418805979602982902267999834506025801641643576227629026509465797293343211909537668748770227796442018279764750068993884333060249569509559424795452489408077101194619012438861606256853343955602053695310794738290260305334007800576880327987753472863076807520431463660535603985400443449558481758233552694824473616434952650236965124111503602981752945399876848772303073923643481789021804295609563033505106687142026098186230535386740239418792021174236367893537480537114966810400998819976662180741908565735002538406465888954252715008367309201559783617157359399560417770910660362861081846630351054690533749103602764695013652790886873833869494627293232481249099447410117406866916518606619809003907643738385038637130837034562288317550471223909226292763507959692974126556661487796659122758483254692041201730682559122487782756598154777735157197930147879864623676821506097529342984588134004768773246
199, 982, 2835, 5.7831894914822333603436580613225911157464088851077409126849448089383103456772423923551069501515459045595259488941981140518875850635338178222394465164998970818465329131427585729347396890789086526989288399499541763198334347816176655211364324817018818425169229355066896594064109393144062347013329758246863986213341742048463661416089816755441964790972627268583081052133034041645207404016630073867416343034624747646189062659435691636066197457364924966790720117143727325731332747763551614536141022769991550221206262285653744758889688090820037486978145537095765267068328227692941315108834410628410846508560201257912794224800956530076630531985408210330512002597123536233354540467354016395650910717589849753828252632425181438949719326280693520702341454458790793493394182804318917980123547030416723169658898950400752614216789264125960155889768142590735501239580978117615925058371497905069535087745738089835720379567577028904649038820147476613138583996621643733191780959641541502333455493250239
200, 982, 2835, 5.7831894388182577067801086140733980442846727760417048574563728990944280049962733420162140661742841495850125860577049520125181472878064638325641204367062714409776132835449900746995283391482616274828452142924386052512961222396700309098584162790813493669308764850938044637266353386114477169107928657607926027968290798369394077795941765957268100739582507051689929056647545256009807541199117017933472994286853522666876303337225268610520904234459170936589659677612290573701739439591801200345770678683274395598657173892330953098406692105367144508895472126163344939720439459382896690327173773146374875134937179673099259899056253490326699704674870752480602103127647528697753698308295738018387147654052514945749855842216734666470870997349739975599871747401045462181605537443157768599796658863439895932267485697992631075930774095843838134787810780948277853545694145745526173627570051427054075698168024056581083798050164524052072759265938438167652730936763903415785996916699211442079257211060824
201, 982, 2835, 5.7831893871971153529386447057614115355844969670838938894110504919410713653133408262482015550645659191200074497120992283227345472966264871437479367723990421348216666494946097485220841529049838231433274643834250955011225555026810175614145124204987862366378119354915217605894373853366627182433653891959764503547010884171126903534562635262370990320778716074297114620198868939769983940278794294652068626381375122621204462965982475433604787132427382135617498829615905843278797984691699906061438685865438822183828406468385134094616283616786341137202689823715040449068482001881649202723980573781866774588385586964691031255770132832915870791852606885397034569091768579374701116488327121268239960185559832672061297591385055031687580901657250239341367735555057834653521481414662886861190129174998585943308594519962487046786233494983274697401462531996499480130460803955497657207849971797286613044650544451982801230569654281585906884499077245719347908746785559985248242412482160377807556579684661
202, 982, 2835, 5.7831893365931212603788115527014728811832544188629524868113487516447918931715710839686286390732726264507366013683737842305446421967906825998563728125135930064148104479887272014248143873199852805177351931309090535123456635792651492065883303029455479720836538052361900208629236765567944094471184093373418116188163519510343938588011482984269086670831489853331209033309179710562910096105970913652702560620148239109746859840003779622103829709748523616790416402450675259446656365164099373445567676107420676820064407839331739113680077341661860941839074932277963797441321534472704272544767737556677817926996653600821741175752842741325684068201364509964756583232908875574552891670110399316994256067194997084142477817798116524398616992460290910760540496643343052074661277706587783486966092632631226109682937153028230686893762035847421505645457815622638604448597729547635326022821249814747594672549668965129277026142933514919662785458867154584339172714909472854295310414226139898139127266919003
203, 937, 3038, 5.7831892869813458158581008468473179505792382761774392187091032574043171303806925589098830285779587857730890462890534785486621572883788439815948496012030222082759851241482078197272862355910213624666881627375663453236405268524544594140574660767343480854915114655657962586659213152476821607605585808648167135360606484706470939515014878370110986345974240798359710132474959093887861821476892836936334348060790584135901196071994557338460115818588396888227527132365425809398394562521514969075956782211430941200162198939795975210851020846939762448002627422435117897393209141524395450490096378438737728353569305243124769448879647442823311938759694673012129901007374630869813446491454602437079052075328550353093233407880793189414722371193960654218182621570418769715150245579333031431168115916400206571133230779180013861577619062644773153532773512281874970045110575363180202240997123140652027611877867731004086507732931145001165081170507308046361085
204, 982, 2835, 5.783189238337589036976825429115706571016388206252866245607712009773501671511762048463962593925185699895946666636381315257458599584677870284494139202639952342650937607010325480151783039564908130472549386521288974413950741091597443896671092116935981172915574576971686720441802792195001487082888308419025652296403375241018429120772227152406687981968259053189422767295754590761288696582123049320204526795124829640310610332857608309596196813203863775989492074291318188757995582251446979414844656064588978010349994971755296336507516001512705753179663315234839198635484260125144736465974521630153459646978215244243430680868640943843023635772526947259306803374479352843065624328678519792021603793894153380755610079300488650380899980211272769536836268084218873337332559878156060843364071891194642061743849982454076939967019826188579299683117257098900872503005743236657014895853110743537129339332457251301088111717320730288884930664555593478471788709054660011921571595001062906239666006458387
205, 982, 2835, 5.783189190638355779517741419552222038659241968881879576180205726004836388950010214339778836618955600408950227631933515004883465131304378124517083469921952611548780030803092772577678556252404658007636423582855716937388498774339615492597010226800704282117074629761562349305638409034566737596598271288611265935672805623472552140555076321847769222975281097189646444596364193922280231821106066730352571974470295228296554396700699926543368639089632294725743751044192511627495010404440582285752651452744531049269997471986448122948043452779296859754671204137147608889114429954110713161471238191641371445760867099997582955563627591664248041763743870535140542690323019252807946706784598963322136705783121778226027090631160416975186482496339620669107005589973581000908504210035077676185104031635988703614694544503103467258496174467262412448865969912839988520648674291627663877182847923318777259870550554231780010666111896610665411916819723460154411526441278880681217444568075153252286583996621
206, 983, 2835, 5.78318914386083190292978176216135470659113335063203599077093535579060879695047001575558997008641829826215916576267790431224578199793093164918981871775973356461144894070695474958024874066441372067567372463239189816679991159235139954428439041271416702633373182542004424845680413339173323506039749146317675549576679352196896690323461232492258106736544211521946477453766851541423431544279812315291172817337833474760919885400846710459879092273272196491911428865855663795916799062358083660086179129968697853627309000010106933060837438283362330184390172941355875511369025548104984871908522152947708418214123562727201332047926164895622543829755260304305046913777113558615302642989130478516434648955003053165502578652396990281870429959352440693322110367195383830249576547691808161851313471634647683322967310069506441905801438267824773338982818991626412894892911629376579463324003319132012167141161768187358107172621353833522359324514131911062732441835133476653684023997840517287139506431038122
207, 937, 3038, 5.7831890979828613524989781616300094431346229071362799566216578829637371605469332652930221983817598219499597072982382638680514802106805330578425107250212012657669643567619609235532330189763272668532302582825444705831766242002747338710169423312501725028350877951637449318200644784624322331027393090475871291921848945039793693989272740655475229324278071698148558031712082752364040102680184202974197995433082773636170459049803159322326025732424278933106590681686703857490294714778542007427423427965455829270832790157760122405372910739763876528690198991123674060095397956036296695853519591510808211193188631666221324558041204294712535081440567901932431488742362828082746063695055807639144187612933824712944515466006158891171609345810162920303175056126303401569861733739978707704252820430770645322398005904402655836977624046971694345126378488863297773509753375556038687076992926131907182093159342621238668274038711853769167350753353016062652252
208, 983, 2835, 5.78318905298292411873316977011281143911678777492416851832519080182072280949095755067299043961050249268430012336083522271354893519006358301482254609042256443535834243073110728135130173130000763497755839806045357879417317504750513208020365298667124355879571200582269159490036274192566373639680382985356017802080582127171594595484428255235618042582992306073090029793652966933933296061117293120879361091332485198163991224771567163572692879794991969103987874198459821657941769240362542407410004344460745381715537564683592129831712220279891550609546104307962039662157105592506105780549303006742698673936819579406631647329643817529618314855342262447307602580995319917235391972002911452751074947288542881136183328655763656252774116409676371567371754446610374076548086489758094083670098602071132925954510739800627534643531222586846711218083708854671412128260378203134694214414364891022797885999757279270315297243208220009824778863922612857330485721500313373003901355449025081850821449421329803
209, 983, 2835, 5.78318900884011503636672316134967782713556343684954498719679414534913899442522661068568113517117277947765872539031599078584327123538485734535117138191550861447170490695054622694699284054714366732921512520858313452986508573302925494085009789478609567866032183840931480242885089552197008844937676923931952461597301834341978446390690570686105762107279553351355072640791588430732490704110399340806772702284749122277164209141815241773789130782229118930180028943979334988072889742371515744525648951571542111440877104509285155458577655622734474348579649809561642968678023621667083403481916889533407343926352460683212080942090194897319526026126637760723097012837781972471057153249567129028654045298826421001129160272513313776465901255877820794076845318557124688311121871321725159250767286110335797553527098275874184737584897739576890535780106970078102503064977424901376872324556704209603164825031942681696879565690003047994973711304874074234685578279571468557004295309366942662500481503497309
210, 983, 2835, 5.78318896553412338717312762594505403971515333266035314062603268206524524698718022600442646880705288023248729596269350676548975241347179449583992922916322524487209847990219436870522685195939549223729825743182945122096187228654675215242468649727694986140195773505465845537238445894829196954043166045916288760629782670390345307913956389118280938887001733947157373224951480822657511552138042890031719670894230575006968908874634709522561872038055883678497171708822177387363385153382005003713755385091349646443008224620268201107488963008890024110063574260736641954858143976259454813704720735339567601799782489953077372478347512710352552484368521777756848609058787894004833321394203909835043321111174573072660544040538270530166995389791308270216792271572698717242490432054421493343601887710158495297564776908304904256866637692468719828110346637299305686286536152726375610984937119693866098219302772378805566432027771239789514587253695257313373563492961540430618034051329814063985006956005278
211, 983, 2835, 5.78318892304521327246252885377496074207467655672581691359125060035499885645021824011302986459350762173906370526551683075285659382264703955469433599655144484396041699778398630979058914662954859609617241461782021636778654943671674179259715029316679046135061586311375127991188908683804377358598008742359934709044602495993317491541983755756792495333213418728774719514405577567409524332532025907318399019170456470779137438075230672899938429122159525141744488122324375450803987502166904055169243946930092301015033108654043045443102171631863854648239192942148969042274874738404243008401689568060271217102839363078147283214508212143860632651129349842519115144384676889165906734013775661123246319672097600615685192105868659455880685060636582266482708047962706643539321980459808302486047069082051101219640117198663001580897170172384540915374724643882036235618254621813976331261478334413299039875068859299116273087874238440807836739774420519975605606050710475218839836187976154921663662755969451
212, 983, 2835, 5.78318888135420472274323036643318727525854985538345367202505693353654434315704826022515760930410190211909018500711848627310683726764977813723841705473280916329012421237675023660146472356301115040003074815552680252149443431467181085749942228627675451120976772400012581907273087173092211736326628851318885042945196479026011352069254849786173231985659986637622310280862965823123387105209086296834267137391015653899733972416991027322518320205263541391182592734787293128675718076977567835301803333249786582041502682831614040517623636241995535410702833556492232600487718022791620691212438435773801954695964449747762544167800370589830902950758682130717133470765694055876359748563560636362430779399149408393754482304766784727166043796186074408912535663709743463560600633521521347500128180268056329527693209543015771589783492936907068119666319044821355756772643690120744477255912973946402418659061562608063579861018980017020656305227923482558967793736508675073305102213595094942032982487893937
213, 983, 2835, 5.78318884044245551354581700798781383206634458101873911837878948854482222147786192865293361664811591745781654215724372837721967249538561117935376299067706957525168418492761498679060525149152778206702154421434381786041604217725329831480287986041435029830188405274882393152970503376112041851987843559244111198078657723620956763562078295581428366658678329229230735651398679789869891437097698910424924508902986197895975305969132772030132707220386962322852636798018875184760656253823315044931396108555695769287667736368226347970192748230577888268234435972365865425490701937432257182393870721010832955496005198873450188282282448811621325310839260869945541565203622004491272790539799225925581194906302508228015669778856611695812556137463759638381353154994940959260847772718287044805369925471944935418020637814463221694463274723885877129438627286705158129588030420227381813118480152005094830898241600583826997617255898007468894854264337877937083333884472380568930192701677831287824789615133594
214, 937, 3038, 5.7831888002918436578504340325253754511137974368112751524065825240071903631284816882496914212530705393683657374500140985244039891771298244215067212038922179838281626296466240210966903518059297188500334585626073318466214347788155140177997058061363080792857318358832842797360796701563782472672872992991295518158103831982320715416000023173541988892249717319932823423379800347755384594236940313521081312565319779615171316290051515181261374862886483715908791284646789084554721905390756540517340815995760822295720639596117011165520825390810870013949028326298805400472129904353962208670929588612080685484355103929439923564907169458902337754840434391060274297580237110807321555550351432836594351280952575982638413366192092156607343988943668037726210336901441629397430917532166893742281603718734270360759598768465859410608830282652454509396346393032946280456234277775295158044860198488674290837551002004963564713134984193900125968717533161372230137
215, 983, 2835, 5.78318876088475054692620789932916153717712049074212462168560551217610285688591721402521305523177348875982043302462172118868766961528083391816509624558684791854310216124503119772449329458688219688709848954004690029157926603986886546911086845283569075197176291515220549410462118797886543399866101311766948275485675868373840370279524941965267440175198527654218306957132400868668642384258342029488463526700670852422480348520432802883897090709752150405182700861178071823369244950391245522118156426891329139764919362898342441025827431403530746112703359067318364559621409880829861779241482233086047321117077369572617292413285608464771678176538008450433178990317437128245175377866080965828942396812993772828380846398445344963412305017491372007640965794343506814195119613844551128928096880618817603321578728559868219058180086598386161893605614541113503119974438525577532003179507191183518414686893577466304092109907892838331840491599454510415774418004546971152571080177168036626617300350682444
216, 983, 2835, 5.78318872220404471269088112240402694996558299204150014549898937609394438240234457423750134972176356954348098747511229558349817330628433716591552792494092410471940446936570242659649533327594580930254907903619383495317907586220087289373268709045284460383653536963176816182925045929304412437674813107132921474562038913621758583096213006449679393933718299630332557030400143108092582555606454947639820772783016662022531834229428026161259387287602264423755247797948697033164954080333832748890284724458047182547348341488225199389122938593357495835363796797849930226567679662996170297603936262119356567345369606808067924917760010859845265445334348831494539893017307332232579723556756707249539898456900880032105039507306839477291808347479193443870858240759930461609770130017024102797291698928437347805203299564144121991124874463032280359017695389840609166514978952525865377282644404465512835237403255045968237212968754790135702368953860032295412118550860468449543143716661212455633079808771313
217, 983, 2835, 5.7831886842330661859322716212153730135869111907939690348916724035369668576721355937352479441068051668181499275016370493343525735647748437707690985750100676870945471732105858963505890248509073587051176585026051458103970454370017977081593303837455388851145616703362970231378645852541267444066740468571597073796908960140089054167457537203003034034249175989371652982469204026790415281868912709180908594013998173239727688978545459291828277331630409458030125306672880305108094212925859522534634415949990430705867220095270283838155835662059474161772744418199901694461883255816700316496288844547464850535140326262635437183222524447456161570854235400064149374600174930681085800817221782998995333454385485000453860017174223226506004225985804110965428367932267387103585452094636350237806049539337544932205664630056862017923808264806819404124479532267515745955318480770753161873631308380454756976623966525500452206346812702425832605790490555045330912828309988105929798500147371062080915070588102
218, 983, 2835, 5.78318864695561142590474854164947259857644053413290428130744234377956301004091008542959719929159000089397905696205967457234210295082015281032623750258425121924679108116366439858736798523060129343289298509228052524239181739602779099930865726898872493686396268551617693472903376716478852331877613464846139967615927728532778325686871395260686520459545871656383000678971829752960939597906937811381585361335478488470185328326604800541204012162807140709207032301226025702650179915102942720680452349504110015809054265713261220676062018407285464940789154495716754676558296973994346041769464310296955939504624404391834129010071951909591891421650592910145641291545337607636669273960763669868166586477729151933802753320130551979368910299437437075470425836163037324394483024445367129584302416121841161658770894328674240595838550356091264866819766616543567349234170647928840414210054495017268303824741808325313195118884073945954696641312733393723621374363020530943313088330674292204929971276900635
219, 984, 2835, 5.78318861035591879792692079712723346805353650381825050045540711675040341794706287123969439190555025808772234395218410284655434880057611868640971001555312543153549550978218998762104712085847810739632270009318094431004295905514448017107435549190783552992712114274523449179491160632807565900869533718687518440194223902115866920607578378265375621168593659387090896196007229496097241558232878510551053609516702593100903317534322213651663996737338777003690358774236489503402768374473490471816632344574300158930415655673142830417890247837871146591498793983764260804927719912717340386099043255880433680062893496027091876952196833549270413822043795466786241424163888263696398203773537357571266884241577053969237981579213547856867738988793369578846315939307795401748523955771546115380602317249723953290923055273089617602906345081180135054341219641730254964937764228799310214690354567448500637213696427614774963330505419156538646736791572081551421038558570428005075177598357098034119826874126067
220, 984, 2835, 5.783188574418654576664342178780925954919154576305526784450784121367411073132969184889173052168407393502055542106573608396591308301931883055333653467881598625494853663651873395467094349497549940157895305900208083347023411656601251403979396920738113971676936281690845470686899468269458322278341240905645073229592924955274674156459527658089848467587818265545879682896093611257875857723035343701520877314948842508698618669788679675729673465519145316372659750249164377497336660157005995165615304395246067260311502688495757335826233075536095876727515476116530002932744168390419526616046561247180059012315345879906468843539286908253495405958293835691250135306310682324335297505247129029082857537866991586221527700712989763172376913092447005758071782421192557516338296058649447542715047594745528449274805279834415638527192389441162103505442440009273311330395341605929460241452380725368962382778382912052545015995947026999999342163508560918279184831611087941404381848432481781219485495926767997
221, 937, 3038, 5.7831885391288994537862421174259034234273428108436130182797454927510909199202893437733434792444080745352358720400727442837494875167685019395034583799198142083221348029513235631382992832269458429768372542244527394836830399497856490135087530513357277581167810798044537423884364871616512270830337848614089891701411281396327347813453063904045314786920993550775562106554292945461525342290170353509680962182215230745103554397807096924466243469661559443615373390884257301964571364741466127239000896853136981277812112358627500976186130637415139032851069173978851536873605052256611215975128452544611458519540398260921106841944167948375575892210509145814583979654371802096239613431709487781439724244185994886880183539857379183864171033097350932714686901045717937448470353504468948447929445272983768900685237784280191156244464046268869211786081520348215858730416952695553402730200020642543934716462869930653652179089513703422529335445935590138105924
222, 984, 2835, 5.783188504472135529640913814971263107481518685091010449108636956743293169034362364632469301478061038671884659923365743905550074120162367718770813574784877861136854269070264461648012783308325269661191266246649118535422250737923115938356298807018612697967731915585476730837222332427846173228125840721550268616463215270692796634425422409337726683281091430613582779968630955506189723834161427635926606905445149022353940117654240711421445766512110718599105742407494163688540886531335352156944924882230121116204587099282660318489577870946186819861446950661926249611067732554298988830565421720276712898224416416340664459602165679953340115312272557705064090246749762748947443857204745160930754311156386175451017277599943452522325549174941426018767324864849124307235587912709178450339020155752913631194913635237710232635055704437082020377770779530296505851850524164186900887726360175624677660742300626310290059769902794434057051327598774781014743035760324708851510816604288605880308027990389298
223, 984, 2835, 5.783188470434233769503087623625432410775231833526304997450725542857079003898119723484126926266448917548367753085561098220807519231871811954433769851135307990352130056088256195897396852693924938178247930947004820012064482015909361345874992547633063774203223987037367032307880026486904669194458494617122802894242302606602289977372262555780448747846801727510715821364348175061440316090832675848626520062421593984225535325912839650995892898111882391733328275881568169406517957432318743245653642749390198308584162302516216630186971989402912494898504016747055953255021793309955379938030287755642449009113825271399339958086015421926759613609006753088166974846985959640617194334130997890069080247518159039991520815798950697123818142242886089884045450368084542998205354631190034967864511604302583561679590853383770238627709670293980994342941655015974173012390288084515489398951090415371920146930063941684243744890120632332785168513838974824971151078529259700019381844913103972959263612169111807
224, 937, 3038, 5.7831884370014419058108899027162112113569587633393154237522720862532424028328698774337932027970577232695690256757495596882593341221495015676198080112742273490349896443101564689520424355269131325983878977077128753338578268221985884936311981598531437642201631859774746492222047775562227516425370661442200004499304719369416857886814893267982996849115951061143471726925811840577946556347212244450047725912503355690466069298142610948143037728854473126961217084380482391645682279882622737896191343520896056076841639058767198642889862405226770007930300250903389858435484246577840987092885758371442132743593469903045054732684885060737730141556256480474733192977356817414502340560329553506881211022025368404495963180539133440639070536036448485285498700980930604153125580297008367122138603861443775866473995925654725937286236024520997564729651837328269884378218595303515883840179940690747008416858645845771615101346000919875367456967379355677873799
225, 984, 2835, 5.783188404160372768632194836370051474109654730861977219329023442849871130264977794817346523525859832274649676437820123146574789210705343253621428580302379371112730525890428232768330268570656284204829523997849863653554414098914193366888870962956012503068225344570918425151176553593409326942080648241070367373973181777249962604852411507012036956908602200969571125512544496983453632311883443649850647249805911077903060459565145204810000094778087228552096110869165313889796404396525916682645691825566448296101687006502763595562580310098223647228533236026225550839746844030595711937389984731949486498761763886673427690581083175330799956717124011285858782382995773340788110619166001818229499419973133705423851723348507931584206703730472637144373167601715144765160722002285668952110581119125298264956362945646956671610609418717874507675853586622738521744361481904818713452076408338702222549795746266374791620681933543168486021934136990047663862103746669574994567599833027139014091186188207552
226, 985, 2835, 5.7831883718979930273825424860417697066174035128694439837257300643464860122290245423674492099183516375413731787712904270935587030868049441359093135797152425318424135497127733534792931390641957408795379871424454745698961666997989692340756143408223093476691961670762822700469514788871514175304045296648120341502266865755438439755395608974615509094464932281008175263129372201528081225829827125726680110537266008150789233645116072286404133812801372877236071060396655025060122515522916805807378380636744548370075290053540788891320352713022806441796700739026963244832191199351659051414750131710758119885153099481104243025254145557386727583550729564775307722844931964667551167791307434716851196353472078997319174145642415408644572725648683135538190667424202208629620897904991309377525234711558743914940959757110697722291828407737791859989950500582657642070585467117012577314103555704200457589894599682667465451949890161901975807673895537929805847264263445824773692035733891444239860848107789611
227, 985, 2835, 5.7831883402016123275614175333024084092876404158284154748458248040405499120029318191371291770875198690996476730465162195785122481924879782283171039195722187760965836903643720823271589559593549349405240111881719138868935934298805992833787753491657048005454410959239768809123036870951235350341422651271442724282596030307994655595871363443875654076705446542833384519572695370445532728532470839068800001477926434234099981242820585589312490090512276166224509711490492577855541083721081736927620260887646443530961045597518133616914403361599204544788246549089955690389778614522577332101488066365942643099326909575704178541970840302575915736663794572953745097921127581301315646389026818091775015452499186302869207623629020744520381924287747589605465955825403074908293070367480495939455390043063269198160990565914442806984691491367804488730442890027716776798140982000525725702968638696505590026030189997983786597455967030962994145949709020537516305503282462808654508878849439183668873323107288957
228, 985, 2835, 5.7831883090588728069825375623134555391803026323522840028702590037694401694360428248941084145597580498784698078382902270473987765533012721069093236645050359524465513635789900223963840764611164622746291337765702439188892911211941350942136756937522697058858279162551991389870166246590704211174117456053215125128230567632874378721278695987273840725359006781011526209598459494851096457918940969301060841197661089734671406451320170600705888327079483713094151880412623846711280657688453022211947658851328602223748143104357894468051932734022889588322805969539310237749248497692969929844363912621573329420315084454571977235751309382663927147051335376669164740053236350231381098699471093447173239123897034335335837837311979564106502371821527428186568996601023678803685631756280859219849445421474616462895921125873102177897157150883589231628830329081539884714151472381940943345002292474797983521772754960428050864036820763770016404422785605586032152098122332481333064025005567967714508687710085658
229, 985, 2835, 5.7831882784577389766487533736990455888533366286431115620746063413617463125580752615390164507739715890591647548224101483469881464701486750260410246927777894688454730589418455019070243103116199329863531715134136859447961874645506737559966217141785609286054110923182924512618948048906086679147851038018588858606523430658230969104368744647040308562380260790926437975289838131063533853871826675282081256188772144324280855859612893140495627851020910303068126112720062443075389822779343901864044640371483432747682250061829105268031474023748196745533328174946424973494081725276009952534163959830099062498564588320728950600441600126948383336434059937405499171985768160202446556511461875619736942901751010067165613189820567246287921248478952216256440593878792730346394014609458303161046634753146582711476318426207142456060955888026835891333935349426527196839389174370143093944278037732573334299265549269067409515512785664386071476203321430480953901774782475399033057318217687684751897299957691361
230, 985, 2835, 5.7831882483864879520649777361515894269839374559343812622839251975017999331715920373982888717794344721766360473949448943362553128186842405518748573976917603192343880151643288409424869775921315857343644206138060351316940405300260884308656861962451535601401463069763727575083035822303372682030940993605914395648405913073347557704717355082857446016879341468835178056753465438064217269876734118786302185465399162168187898698018318455644116265766338655856048488984170704753746571374909001688252558981432587326521498187991963946430891240912157057657615289521668389066785629303982199588915748572609595042936977861206172539163510434825208020621696334569506684291281762061941509033429356503967772120252667216780915206869753240902104793794469256329893265747420536953398325467305458840357803223449587308831362199683411418048162346725238061012245503709349135119506596351862270705533088248998417206404988108844821298943703267892784766835089994886568073100118929383693676707096730379053227905249249287
231, 985, 2835, 5.7831882188337000213948955182566731644262827141828261257585368893158015448107337587450254994184619973427519800191745282000329894426779655100420168576994588774093622516073246233266778264166644165273933647228517807313984874437771266316792236555692907894129008769618758192929395834961801505897043836223529126382381542072448748270408257078995677634589615181799285638633993619903873712490668713817134739676076959532931010451918825045736927376438654430857928955707702736281761676836572196144725099791166372037710098206746117260977568952074667829880835278920107774917249135852255613313409899335526022086187328740968222880558653547957246783829878761061546747329477648288955675970929096628732362012509254290320886436765387719847825193192158754117459194543812310665226564807421123716843871464485003767588548424559231508998241659314875614686293820529887656402504776657486199112712747882797123668310570015893457614684760451322597014552028109801179320202401322395905874472953836783806598229600375829
232, 985, 2835, 5.7831881897882495374506369037580450689480495350267667077791397553538466686705562097635665074747088070911058867445964225998355090871914017095425572755015537072111535347314056288260210725624544586253832382371859814159635381753892987936407149913122219333470836869742355080414975283788460343024016673609758968150077605311920362071588158863391939225876368022834747373891812757399379260744272661628086495450149872499063097507644138944093107561377634121528243353796686169157753244904645562352500782264090271156624376771323768080040337982692811567494530567546753381640569974598637084379661829682835341649914961772203955611869447456178308388174280313524673449347686733646003540183752573333816531111861547534481343222838161917614376830572750175166088119387013055666481070938605172519728086449576482732998054756870859265204979816214752117513462276306235726390553361444486553699834172423003605174756969050298606998628581144724527013169291993347172879278716540460500583303029995748587317389804189437
233, 985, 2835, 5.783188161239296121060598784460588083011845422134532524415578104315516514812323691906694773930102726291987346976635298186883971922327782418486266332132668307611012586843972580047631156140707554379213882095331840498320612115381455859662122986850783943802422041965154640528136913136424796139866561041488451055100822377960572171790132185355180095135407056687553598590072873340871067879580185538522337091494306298390446165045685351981316757132497796152878469643833939071704283723621096070349228669661281198171134498090938520161453429690674087600400040640132544660297557168423411214340319044271506220271708233373495818261517413298784856619438380959758999997966999832187514824481431837607418758814691104369976205293506528044016112214218815212221588945645954082134082795114936958538057547939766805963923343162260195649782312481386535252579169494710104815270642242198583123763097425607324073641167259978004120532603360462075042004266524569963442721904917364608293434466191758157448930809364281
234, 938, 3038, 5.78318813317627616389057784901128314357393608283646238657703949863164043239900511196011577835914469433110778826692451077263332732032275433821566557678875206716939333709762004464939235327482661975522561010001626916101800110036086365137321523696063002181607397821948865508301725247275321921842699234809469459564120468940020031758266066198342529081457058924000563137885391674582669568336523058538760326279517664702324471599839186702648577244020948331615155081574778196196966858883749036907578601067490285350681392877896232851348024676010923883186796525128031559210392490302063483573929163204171754304598249392415513404589075039495119416117315882138005283583507160633250222899996755893210107979309190863199884089676959130073002813780707017484618482119951584308740758629616325411832101647309065193927524445345185413082961068498678114724768155722745633221534078724990763020769343019137310890746330811306427074187871415871572900626990102769050933
235, 986, 2835, 5.783188105588894619298655607307934418749227618545274306884819869899649823552529843201986604839913311086000078175478851525030430751239681925741140654462101857294570747471341335276143185207242346444520959667262369027579088177475810203481825081219349239454214733324949399110424768543759474002770576295812002146668234924565741308853624128905272058858960433011442842183520002101218317112325181715572677056593647502640729089548644680560367898819917358973174617624398915006989756886359063127423588277884358317797960861479543673034143858088499088302989996345543827830657499867383506691617666693860284943667498230724121160977314181738716949527391467786580783514100780172090715806658366673268747545211513048698372433144224351761864096669904442846208048158767666200748438945467238446543895489056823266957168052105926882333606790331425538273168620620500100439970521908836864871227743513606103198428092216590573814055612269206069537635801538710575867438362441960441231969046794507608113432508796274
236, 985, 2835, 5.7831880784671170702861012917957474091631299950429423035480348609463270386588093523161237857888202569825731643789990959770739416412979942872011502868974550066893433007128616292222815795531132362431394582057890184671136283424300905732901511454970902020075154675354218692624805346244329550698957602309484044498803215406686503336385669069878563200086856730020538075649263768089905654106422977321516110218340585778447378905020045077659637432442338887238189920336882465578168836086926771502897170680985036076426951856661402497568522394441081913395487792734960826349847279979168068174490594684701297163919143584332889293087070289872428587720747942152427993034693350420092094425048912349876323662361366883079671951834433104251974855811005238711788673793046359982967219096968514227750269239191921037350242973055352523114016359690998943612900428877141144465496563121687930210834704472661743566240486132092169584088420579819935603478263539803164237711225923075863561827016127681428179323024589252
237, 939, 3038, 5.783188051801162064066115628468715576120491845431742534722825412332544508071538650334342458327392505527583584699717122983932860419130479327608376870403000249805765912982009420052382757356106718040346404529771369963665494748002945671288300601314468777553753940851114408127189077146410508115618868339735367664586376655989946310531024629947114237610475716283775835489244234020826162884691597863426549078352548346752883680821037474578273488978450341217692306898528025821773536357347941838519538860212702177906961210314669342957888508419353221293451179803551465341494313384020152285679597160156663309165387912735766618651110423981474750828236285512916060304303975559207357346777501480850231047530245442597966333828328357737872198699429247258398835804725903644661387202255442681034413207431505644487448419578041053827341684898558217900282662697008737139755321879585542901849365891713195390469828300256230713367712300987383307630131876203398925286
238, 984, 2835, 5.78318802558149370321064493099429362014142183620552918124223277577820867816920063521454048110559634957993599984791167321621492551271229216668495685140003109250780267557559852348617204730503799165884706426459722921216017325207146098292595913537031960801788989479839028827427587834970881780971676442417363254836447894676595141402463922884576231825878038594521269684830897802902551502123666649723799878385660283444763326568058154954971380721052998840989324117783229619984842239135561203969933291955275708956616115632208472398784663696333047205726332325179326841418738950456064316731526787832488228829932100368999789215803778169137838190087678485592981852826117272808947380557353635107092804883530940902571621441064056603930803347108966122478640454411970580427168472648700018852493124986883327226799460801892779068779996215645868436700596230729213998274195273028419282746936613353502728205097582474974854735381713714658232205364311891655576603013354082107409061564480727938845866976009802
239, 984, 2835, 5.783187999798814483753808340333765065215270372213739313955260294949870511986508725242281862832622323086882333455648445834707820037533831927226604467344138162597109541045610514695262909748260648134829906718106721423816053493053096907586446420792014199062014985864874684205968580727695036727502653297777163785224586016947107490050249965288455380363822440001059729840100674063889576741842349087178808864162190136668578344707897693484927512348977107393092201434169241419083426058378380746202330246104875381311159768682143603697478879012608795351825872606213793944850385375357887790993972519325232317827510533897124669414465600174672480645998600900303987461847694465993996191390276588675568683742618995004860236607905805440186252939712788260699652302923103243140574951966037015725058334520511521587080663030340374611895888467335420297271545911104919174428619758931013200629282555022884386853352677601130371427611714752875249810229118368282756956466340934278160455759063781393938429144153673
240, 984, 2835, 5.783187974444058371029701767032777358383883107782117665343959469120696132797996207785110207332614584850905234314670635975815615499567803697632827196215051522996308328890523406954506755867613682688898024198369737116075267553234934418146560059126324807412733586046443826643716967140281319505872479849178391198346011324598096436742230384798921722544079490444022892485790442124993242685331470771489673179722093182849099287974233564051634380724254291961203857745625814662753542715362584630208829267599182201903687917343622525606467582272703377090575881724335166855509521871924141590873072937045252057055905868420398739956247958560552088739798510864331048361064847767287065424155070213289132887553452514226994747082346835153646462745214340555104824517486636079095044244330458352938129603528844403708456795037566939364567070492293237338754829673859294238086654920120875207498032406772708234940817338689392345956059933110699072797170411976165724044715345431078078896014282504555911286239241197
241, 984, 2835, 5.783187949508384104403416909525702430921419292783253241225431697991952381029479300870999211762974590554878751153803015864916380814867728455567231275278509310303443977205631803624867216004978792337272665907041282857293779673223174022759984083741498789122505343799239575065950921556932028351888982912797315728596788132258106793982815301953411479293980199506204468518497201684737965415981404502415060180498220743827759187898036334416478227937966615726285215679059498811984063020806432175613436195442509509457789102563000176724004120265449366667647264671232567593734666168013988711473710854649370869517895278006424742923099138749864744466822726877560571542589848512142432394632366007780128761061307606993060774449593455191276761034811471876966703594632900226248299882674828463306031271149085440150284229459553327823013714260125912768769986574713973083043008337504576781037552768830647332998241408034643025697216232666808438021290857931202929975140645894233506166267219676283679446378890535
242, 984, 2835, 5.783187924983168722417938689024477640549078790884797630643495448341575741915416369957487764236352109723027839169224177842208963548902473323414815756261584850919062870266893172951357183398204006153227335009954080161655700795275599168286525323707185165519843460995503205274408398921854321840806374199994745942355220368720948705702609223002735362645498831431967885390005388850379844138831031044406086179863136340376738406682905963685805785463446853788340572682608414453011248746176106269834529720512378400866348559013333528928025036842397713010980223641187741247939753857482271033377087691864966118423224377216221898417876563539205863798038302745647249059346088628878129527252496152681279735481174377179698786729858226941392431545947748078781160921103789244533076361120801299856149164434341831027551801394647756752587913436082453010540976957576302099772455319172532313868169563297575603305264755022987833653005269830595897748545437950511850580390293009540176627687329598408811273578803114
243, 984, 2835, 5.783187900860001300227007889527485906473293509788155910320624003108813749765013842993764798522944040178127156310473914907527199533924491155344251005592251172357487785049551306504581195475181322037694043109685129699945073168193489457271206537406206705854109995759163625466432489069246916789228993197721249256922784243482646706528818379681879108995565648678072460137714157734004489833331708193223940298890404094132759564327090892623400601777924646354609495938654310454186888622099522468563823772697205848379192472088114110713898517930647619523799400332781905172272978196826311588964846785919171528802574398060410307090613504553745923631790675493924809585985707403766477226172409198441031668105277815319262902106165087611757938498455038352354264860221941577632625558303262456295098519246773166511297237641358805182436007581985328580772187881679681280213491947196046046646238545500215671480094782135434890449555207726267796590737506007457384757964431186601324238970901400072126041610885647
244, 984, 2835, 5.783187877130676891515861037772609921506687744655356822276153116939575469530242145419324947400633737709353107496171878956246377989705084505182991394386254865960712467605833826348644941171620172063928081877422045326179781378668105858432888271839277353210801348520969700646972014166020804022370580691341633290105458874727090462675365727548146815758284088849044740275694462826338901720877444467514027044800585523729369599360362461951445172502050063778918104799362364589005829266527746563491327236082366933949148622307077319325473894688754897193106107600097189465059643634537305079964497682882872518234038052154476664966773813217682808499374226053497828489333959111113553516687848646532532199312555486079626380878721040974044278181738288585707705129857632567431587551416883987106502140831837150870578614657027610475699073122157082507132588834109189402751279056187638320997555123113767452468050355891936859151158134737868120757227778760619275528657215666926737226570403558730219834460089028
245, 984, 2835, 5.783187853787190667428747469647558816426069244094988183636086832714952450558703065423990697024196256038531446701152082559836326691698879960371085966756130005965499276416602050352036804109606530185057219889162812212873952058304889987685190019708018213509491992717847928528953547678515865185231135590335450717641092747005682540090184275787407412055450229199043465070496403003153933327762147095080857281975774809374403197786546602377777336609087497095740976563742749854877906244101574767653043009939616192427396132878235117535429532034668831192360848138861430952763692736033181516769027111687650652051768478211412634891233742257652409120374117067560876650680677274368683962104491491260820149100243782281611669025931841957395156961736567560657971496481908724873820989256652031252510355759008263016817841834715233723210943782288132439944531825422246187757848601352696305224708827954446081048401010214019115785958581171660474521163976698197356736076815396767986440512794732851221326313490621
246, 938, 3038, 5.78318783082173224532499492925598712880945274773407018709733172070741731215190481020725986201972450770103544571651904923057728367319090624980965141944734168841626564384384529717409017589315291499800882937273856374047839424664407039007047573498370548548321000045714027537731808668273858774848829585593852573511094838042553015208713651156511219816527011077349743126613188494358707345566816353861722650971838153513731014638772166268139362048653984405031014864284169378380621463068271560956741261977686955150307989893256096512167049982255924082795971630294261945744189780898521751581889036767789573753063824835780389677391432635036335526241879579473958818388901393319291010970487168747173953700932558909355663756832548089710244377718537382484228039774348634913430070885832174150373495942784989463047621707374517775021711976728301846553004831876491770780320214826328546411625345003440963668493010395335709572989608077476270242298985685494595636
247, 983, 2835, 5.78318780822668020047483297314235553306213776768324975866148323786095737174120535724451355055409158478148333016933224647628023844622892929868502450157210082605672137790143226204334923692521191545585740425747560312746626486966172241967488254129816945940017276715253503571479603902522742542609464658401899425057548902234905526585093353282615047684509009238117047894572856140960833553825909283538426500634608327301665627006284399728867484937660735609529934403598111210571346937444881411969956000356516650356594288476387474558513919711583490402470682689146002163466595688517912913212406497202383722211299189554346207243656442624214369737684415610635946316590366071202995019203730194434689161472359480392294564048005181574334015074882380969565748336906993737570488655133162881670719837394056582867154204409283851391145759246976884964477598134307448867418044382053406286479689489625006708189880821805314932076993261346935207215226845769775429734945907961371866112674331448990159681067730237
248, 983, 2835, 5.78318778599459675408283528408724900134866778417058472051446918551432649123233196246615985859291040712793963608819923982542170974957825548238027540774251983232939844300087872869364520996199605793677554446192388111630541012216776038709849363233578786092912658459947423577036754336868619775398259366071520047636960844557253180265698159203513442604239807198339429240215623402004847464839297958206758149015685673489922316937004434016350085774552980111947522490131524734666787628799476685302609975632490539476575814710528506017982223099705438706682634310197828879109754749137454397960107091151582191264688460284893697206719720115010312660460635111366399369429575216733181158141661308497037187406300158609844131422912665776620914461804704128814736654053917906882582210170933751702517928825841818518212393571513815516753710935925430585511681092166869252398405459597974820871507031871988691903466097529792677767827421553131383235821878401216503700623749004603063558079028724980127344919526266
249, 983, 2835, 5.78318776411822263129132145262619744684059801806868354865193046648798837877074315299244060984524724059060238184609465569819370547424714323064103135112606195979082314873974056861644970474539602574434933174421285723052995981472013164792206170124178473838708035074296135270637233984067443275359525584110856875632126650599116993169691443572112582140624659178101397440470585178637003327392312602928488844274865338234073441583715051185795359537475829483958465016654742023771150507143678683888640840869593681306169564745794071422369373264841187747106593897318408198634587589070424046101034775946408150112350337227962541052577487550123221079338051288725334626112801182192484166842948693427485088665666425542756767950564979973640989833037115791171576704487140714383994143545817471065721929009888557129378303246367004059157081320432342521457343242519109848570486176837237816463644591873123267941599856807968078576829149594365680391986029855029930855229507107316051673776909542041146254397105059
250, 983, 2835, 5.78318774259047208306894779103843333333552371021941545052621299611828426160859814495971636383516832939818746280963273359908236684224403549924009081215624348527301963565226725170729293190328378701998830499337872085818473369418119147778581621560093136699641298041391149438143337992595442227449620272606782547913619733956624759579656469975920664019295342759926319425624191953257873713962923170110361168987418748362866845914830928226216902249918704063091024975840707853366701871568314304158267796859910888155260323910356890289459899013055745811490943966874856972944815015130881158667490632766598857023535279982864845906773855077966239220968230537100870964893170794753900491077075803519640098119079049705742868329439768961879436036487384426892752398492202889877283995355663253435030508650918888066741596501806916827530284925425946189769291408046886452836091177272517065078125616996133101350224125414453818686545072013550062239610950749842768061451573981532245609698187193171068636831517057
251, 983, 2835, 5.78318772140442806613156721560123550933589124353706216249755277142978262249675838197319391309404359332829932859425180626891267348569220986914090542290515687642227603240691950545673195843788940484826571629042784627842414537711672360192540590928947311342293238085640875872641989229362481090190664804054903820950926624848975619776248424895351278191811109175513825543828489381793878602466621394921921042788029156900113827625723632638993767470514221816187729336679972234053503424678391438626092681770572235642048053168587912398583185241159055760765308600209296542240580857053985244893661727058115371552054993537407970186165642763035724301862381496789441452107021053178216469331363668702713103034068835790563572201561350398848426623632145641974032827379006485081587219582029494103964714031706563359569491795254507295040188180753160242618177549579643993083876807291039274032787422858551100780079553227744488978960014538248356398374275389761001022273642239207396591337434784219152789432633503
252, 983, 2835, 5.78318770055333757527377372170351233365461278449336377674227953707199838676563363099007187238656919194814287010190961783796655041840389421151529444455820068825135983724565024034015992840263598016923580934854961793447624550574180658316166051485034135263915356341498930731940748801130700984702903544322159878958668558340097680492152994560093275366458382557566296551371313841850703511769602944190610985349191642561614415510297474091104551916151429627928408917807159366628938916598523370606598811543010897933067334669106729139263414784916574527464037944853024864419027312571330044257486766786019539430541139737209882805110738735778768121923802437221542855001435265012549101551501149616284960518957242205650758641926060350200484165148400578634273278010216161574369426607738916955576767972782148865293194358618229108978446611451410827631198561478918595081394440460035676117080614201783200465953201338825780787887376946250301697524058413876987482403465056133064836295658421901208325151833871
253, 983, 2835, 5.783187680030607122710864240952407178602301741149560770276683154837916489542071893718080884700224828530733092318704977421130503770472589332053032749782325407151963603173783445774659272784478004795219286432769686979437615068031739934945912702449484413895745749653114903325256294282521956792623130470648577513470987592172076326480836976888154850259197007035739329333646406141982130029916779064032274976462876432174490618198206633161220127180763564092788374401497859171568759107650318376789121150207638826170746107727551610325602879060216296804868786159892572696134276129236991630182520726088095139011436555407258213012308101764662000912456111707506321418030252001336701663463841022192677591272307478121826630447989256049046378646149787336470575663351004286782442363406924737874802432057125065231668025082029228312375921218897573771568447777617374154756036459231006937498023822843848900353190753918920607390887103104290680951193873132074762281320402415240465241200353411211331454842779
254, 982, 2835, 5.783187659829798359242721143454803309659243141701745266893569857954976866234437283129084727198198477834208295459376602414319378955228903559450911511754983127237694216739841334086369248805366415768411915570550512507320739410488675117229165015447241755731622910519147289105850925667375348476716406573380393325190846351538739708188365785458075819757526670765304679186872757703162951612130438259069934667208961458860514825616831544418640399884028064159590224486379864379062297956431768506029330672959634341389540799219688727366152250042203379660560912323320620262589152112428047151727410970544377991637925954706494399541714451973269232485917148009271933931012690391806200898814724961927236637097619478230253916355603583098132821805893583666264319389831045469208043555674126037506510452767741492404101885136423623493323644083172812049886770998378593802865694750685472296096076817356482658281822474413262413284258139739757262260959018446410432653830570418575935166392738735995751369136471
255, 981, 2835, 5.783187639944623832253789826429089432481452586379451018760734529424571811922236056522872456115846278180295989272717913538000995614006502137128979540516344385341568503195936482120613079352262670219051357077847741443882734234630254496643633537535067692310530642276287626153035662237216618819185599937809428011321307551789115036699273238519770109119214784972795034159375643549513482780625334463290943250051162271508143767007473679801780463840992010554457508905597164814733461926454205498324346928701124832587692796415678813021529093125977542825671904803489025831243202262948240923076696985592207081677818503690760847409906058299415417885914876977422332280430484254777630147810123622534894566887525925173959861365297577806138759922691534164782278218492333754495612607935633223134697274528480202749887362333244832520507717421916122807214851851587965308614866612598330983933694977624109529683361879733880325813414182586082042331353649621942690660330684450722562233871076758367290771152807
256, 982, 2835, 5.7831876203689428757573225713224222382683897403670882626562672817265950882078782445205980243126543101186078048710020136473241387921485384952401663672000086073758704129612925278671657663131056041568702843008678917813077900571750310677011699560384676845165639566044320701716810537168351361441205096558085879784830514557889394842878456583584902573341097356797308647732417324250386063719557757182699826006567164954051783281754764641528761147473700567014750924848027531946665405807905947739551678563184694979060871731944203284191526022592125182135449044830736708554695023781462014475422742842810204978857114367622597392255403444673158965743224303806243695472053602435214270088718271020740315688712020084948760703142149030031210048411389451147858758495009553759430537685768954810920518753073912761823055833432636684548853995745056966147340102924681930320514887678682207761783332916229470133234245257040751362607095953305016903398490788321125100125402549448150959706288757879796982372912252
257, 938, 3038, 5.78318760109675762787778560773682180516450305862590939321580191080507198101010467324500924608827643148268943104166279096710262372002450594294091329543000481638297356664045333002390215274656964879842393419624695026477577357449689101233085504294937324938411962576485478653434162626411086458164703860137300693455263418008011785157535137539264584558761381853144908083253394271199152712729412178779498068559114490558748616639741875357919861210160372950162789488288181970833733303821336004926946991937238239183669408212187379238863751669222253247635630763270790926163067739311057508351529620547240101547381703812258255523541280529838859767886443572347725206984613340978731357285591436992622667227790632916920726105547554559761918625749248140848575495227255530316551885879657402415895927158202741343094169448396367184633904144531546983772135966840934273651893311395193697121841879557633749967730321641705390371793953206056333512044243045554000789
258, 983, 2835, 5.78318758212220917134316429581235119005944100779352043560189928109100028761865408257581051576703799160904341517432740937445703484433119254973662696826066880589293844715863412790479877693943460321419676785551433157011889837110245581888466100910260553042656006656033486460911781621522441236721151043772616304211211535104988762147685260301988827058589922465059475883659792828278969868882385904600965482843185391576888464596229763214698566471296947561431338826691859381540025270861646920573304374797633100329906507895482137153549668965465478996422589088338584298010017076625355405401988050276434362661248841892669114037938034964010156557560448670647227746797695779332479271703612782504052573880088956584457659250289773839349698395301434336188382959489638242732825862508565329295298060369637771666291644293074875071207246539748260332940768293159139772379988250834929465755959274646718834333985025446932209863263294840861521035811833173903619201463227188738742456695135193903501192790384411
259, 983, 2835, 5.78318756343957379272921557178447998546505399102145628289078969939484430308225290837362924336632266051513357683891739822653311776383794043501075911849556005635568256450631288601384134367123497486593878616201792709123348730242361163873329345073838213464899172636015187855773605565550115277544279814671369798090547228267891533331708707724147880945423810097382319752050665144141188600030281538142570737402262546889845638232511758966348563027182273241501477170605577489796636804403654389311590629314464734167550321295791479029534721438369144229110416997306399248324145877165674399859933783599099902522965010042189346689633818402358636850805809864011816158045636638037417563933552220770772008423504988182844959947014035944249990049848049692774251888731164893895784088033809050508909195831227557223920697890354220984257379175156387645602959568598074426479159035485177074629411611666936769877968061740717881737730671061236384377421835674400976998173551790748656873372258274966011389022352361
260, 983, 2835, 5.78318754504325935636085320482085096338581937779747028813432058306927934312825983469308081496045913064820940206385431403236377163804922300114774374134642878598699054027063412646890331457586996538850402455183935254921633051261322318807911482547767374760990282027714565773526854455284971858200698571548449947341721999018137452664145341161788221834908475948282488867233814767687824778024996403110195995260798595498697895915304422284824591308010379784865427802287821419051768923736963540144937637504908206148583591284177466413400942084174757344441034717069068463465845350197993349274596261805015298522087223185557639961231943258787903342411481916769214756145960148652789837100908101982572301422554280556693688983742530831145977951231847546584031920902365327049008416089268091668998234124218066589332228521188783548773610596609872069301995098464905499600541661003300898166368889081147507778030448875532389032898431937504813573810747202938350166820005844517559389463267520872215054286862495
261, 983, 2835, 5.78318752692780178893213873448781656721098706956316869116338098778099784969052794876545810632185783460104114176342352134045462963703638679000061013095019650615219213652404764016384985849541628020766391628105167694609160661321142069500354405107009618707382840369952443119406605968764744764535113513277802817223065492723125367111094150147130367505599586830874475492962937234958200642189464027770443340846258628183623428552575186981945411973442029525443600050676710411567330088393174246032760010887509538873582691656009996670459825067326859794355795032360548441775682598064932014748526974693680170850844696554760807497535050318556884789328160150335395288149002857161145507575935886589545616295016343505848245711317776066347792259532881458414738659554614233811075878091234569563863934709966601507884126080782471566518877978039513072596728731836048361641538854202220426063588153177680596308334249906244745200532351263204025087205797767782833648097055321298044104314619722939923097513289085
262, 983, 2835, 5.78318750908786167105610169537740457255884339034251046198648027582615198855559913339886198023886223875497230023580842456291287601838492813292622499031783071184437450186928744029495592545144691552050314588426774366611663012994358567318020277833988306064096035298647260151898335991843347664814797431352784300773113765528743453395654648097408204453927439486367252428545272202876221627414995959729935626382906582314914997266228306845570925208645150147264811704602321318944182521041228762022867431420337008294680687953315038008928881974572220412254110740075829476810206765083877670290070723470951948814568980331229727566775368112894010358366340454503151191650264222821616467087481713657902402045981492524066166816223286633874801943311620208881057640962109534030899435331262845727401854434310401686689083213211307159930509674072889929602713750605704909357183696255604830934930878544569906141532587630421150599245647773138614506398762846063707105681411704719543745473833783985781273642068716
263, 984, 2835, 5.783187491518220932099123998849730790739173867393987271237007137044279619867987499605146937823291847032463033025315071176399786295724431511733981860832947584357688004197191120765810574245933695796133568955479772045512922931956731539749486109036480646545096396430139546541751124663478644943037925966327329648611919390715512608503721563032792187606725619622280386438765237140838395393230645829794001714882277524912553493512686142898344928045871964822994685162458551665751473115270708407210702496997185352316866114975887169218685133962628927364212216141834770795901801568579703079097328186818146956427761542103266193954014368722994990518408153574737877635180972885483782726260760262060601766187290667994127521673746971665381404842905685823384922302068677453891179694943679746422549246003503220193855979064626368205444068708113995242798181765395478010298433941122443866857849741280141383176852090808009018935324835635785779236181460707822316629508633747074485658606658676881086322431665961
264, 984, 2835, 5.78318747421377964479217766697092173572677413262237985943207570144677331856036304660930702286268618866403569991484504913849639810280036599103824848612832214853160640769821784315901696535797793230629554336191245256227915132580215346828648571548878264803627466800615140619060856903675331296054488862665459847220339871632397618540016452275828647531687250197369137682121186352098377298673613999609139689937151242565309092534359155149474815309578830679667480825370528217483357847616944366660318989325068473547463740773162375332865050754402561797172944089094560460583868387370648873087118347025170058529669521108359902612532255305750584966328052708290564065901906599771707974783380909462805087365394856385112186625018926776007359087014906342911141472762948270781860321117542029693024211987810276956464292935838183210107382695674046929327074888036140891135546580976982402037973946427426440125780175492942462022362151453738528714041693073531469914538895251060533972075087790548251445802718394
265, 984, 2835, 5.783187457169552916243071228233667303224302049058616088186405203543048396010673144686675273093113920973826396283896215633134872618076514040624777189607793194263724049826153513054128682488212339058205559122316930733975109010139302702635007077599579823707094757970178590002998311280010160441357138863590369543130655506207704616319874868403970987647721911387234527142705017868238566333433847468714887864494935592314926479880997079688897488904166180367852486331775636167804315465739714965997538050323545515558002581905352986145650340438258711716983276762436280905196774517513024689745749954284313196993848344506711000714107194858143378835691583883240318545693385515154857454898402585505397954733493467854750956149712612017203909625710935963352196001374235836623214899852639496647495104528188364585275973755980502553472904807864116282957692794808933347145433152236655771064587067006231478836152244380079774136072560657807370919458614932197801356005985615173998991071655119168457534352762008
266, 985, 2835, 5.7831874403806678721002936324266189117892916663428575444025458891703192600203109283820422642613377356838644060041066265393649924472096477153059419604390885425420270531980591013123936088429869642493956283023960573866241948094816738640264970651544542154834099017397270288515509786476193649526758944605783028616482230934446699945254466998831449429716636733305939077362403885684207065402761393147209264565558668778076996025040628766374779294799812956360216973161552651635307717757198981809423787421372725428683457208426978027836493704872935024141099568064669057253669305408585336599047525646453344925355201400291351613465261433749865540845173087589290652131061255597923117726923236742820387033061109112654354778940933502018482796625245383519326555010657211192379485595781058058998848632135698155186561380855983645401769784680760011541340403089870118829077677633068308272840257438705067880280386173096463155052220331684148006676337480812273878071867908539211060773201641807726354491229292609
267, 984, 2835, 5.783187423842360730740288766632336583245277297965166645914542517973285232409350885160889182534116824622462177494447631519464159715590283889611525830195734652021592534928670690637385858474482252099612106126221762840845183997465119649618323722183066456698432227293562228394602300798645811902209477535651366973620966417512054712037362742340031844289446766036041340414376880080240296362412953174943684017691815503541128065179667944380548700995867281771514700167826226959091224573930077792744259254941162926472702602086173832688679760959233319309254564919694415704837398231435649109472874542399194618201401175698328841225666015751744177584350251487129881897225999876846766543175759371608152803497715000791813507047951137258485818339717659922442733906784007588390765803236941930215691930045743987339149558448681541234563683627357202857510143743386899377246695063139228807723408655433467147066252976356573636671023348283590361911650887156337132505391116977022866942497290205600779051083499469
268, 984, 2835, 5.783187407549973964466280044369374921862954742297108405455958166649091007046934217153364938609439029667879523971209254879863659780127409079413657912060892174498971473416724966700295190241388063763132862378973995786978705409252059677937567491897991639857638048545951953242688140515219451596220747137348557885164112427854096540090622861603292595987843663623638488297514681659679765526465471638670911049376071603349500968177639963799161503337154775786782734993725662074506450773759090925024087112405789458387687282244506201811327750536280905627281190571594015553605029090145677603370818678795556784640444827828729160824133664014960328516820335531379947935499584310426824077315386014816969105651739786519617987589919354864106797161874717898217893094232537371458670357165311612984620639549353476902822816727415723831092507804897475084228876735430292831357549777935143088594676758091380066982825409381101019321811921220423494737641706526162728102591118801697144831963622148662179195919691294
269, 983, 2835, 5.78318739149895354481831343846738281820289256638763234649173674665683805111234415203851275473323149270095797578721400621811376701018176499925892330061548377574606978230659107303158028669196817295129702187322966577983827481224783386150328245664698928872398694125604026761318540697106142560962477399030434127654493905442757429578495750445971230062944404804707825654815332223902979534685658046468033395795152143905273785471275189610289391176865698975044131876878818112601740690895159251343300913180092266006080941795717721283129162852435361266342322929368187169831633817388800640962044049536965649349642313950674770425286561815472570970323587276887189922247256348779869149443074088167980869159302547138681814125138686196494823561148893049082613751337038177340503232719902537052775597814078997147292762991103264261876670072346556881981773614145658651585571576498727641657608111897148017563150409012607892056376458507701527379866212257687951269417237882808080301986982081536581011287782186
270, 983, 2835, 5.78318737568484626920120850878279262112290009903812373322192309475157090377007416611477586344166104868209852725073012013505286126153814461958299387497687599221874105038407509558977004578100410119735501231593203739290788155462096772397500454309380539225652541874946376655065122765566255316226315381679380937093682780011973015159756849260886525815649689659301414487431762671614353763967895475368384452605299217425508045164204249966813629821151830093637642737228848167260562530289073980167030878952391025529857085254742232255455875350711200071641600259979551781844901697117126701779626021650736943467241337947261280954555932802259118976068182944349202018287478966290527244513787240631894320899439380199823876239923704921702956238094646918793556025439088816241297985137963881647602435500982771854568379638043806574289003152015753649343320345529191294813567400513480988740531776963826656129505457235894426969205553272952420373030449049637796697988978683431037826438864361207965285433495897
271, 983, 2835, 5.78318736010329716613980018604290582129031162879531482228452202336555584466577863915137736315077374216741454576278784466306270763103989223093131634300953849088380107417291522031125904859401113086698812734706317188577677457771467262959034436230778389654707671147809147374024924049733214052648763504984144168560084139658248060754245363857628604292938085562948403987386191168069303431333130715864467765517123434599765210276710901793751801644513274382374094912987592516211104424359514461093451128741406471711655500232139528292727318980353750460528344695340867133726372845545637442128484248672474149198382237099064217086984745540767771961427511376708589851595747972349588003466308284201871770282145427487150945862090738471318590101970023320964348911036582504420978258667533935623510124216482477963116391067898678919231355864772293076666116998655158043065961327024609732536629703829467793638069664943679428876413794860285653545836504953367150002004926075576668121998912488763562492874072945
272, 982, 2835, 5.7831873447500469765694095490970979972331596639326320508134085111914954928678654024834276624299489659420407388588585075283047747349324026709822742797479036981884311014723383274039151057551320072554620131015001888277864540417680763921134501029304504655220126489294865551560359895544032092517026038709961675510731645971704193938588237501552883484657386537697261812673041208588552358491815702700190711473779509379808909857346579762460093940517406645382530678422004078501907827008621670745690471555636034361594548474498089067477565591091516358416820170285635606038709173932657232154264689593785045958520780384347218743527161258415141333030424462295144482567880262180416113171153562660830934563385038326501118477145430497591277762457264076031415029882902036379973492879611750907726398369247879906252992860839912856563706143413608904884839016877571113436056423186982792611478262434591535865058103048628616289995110243723114485055744208646657329177934736441345294928063949458750459289416363
273, 982, 2835, 5.783187329620929708664080785217827297825605247513174759333922886167671702969273689213373251037322576022724623009619865227658214554863615897007870417747506770294932403109446817137528970085889518135793463356819621623662317971097042827221945778979041333238863251030338248603598832255214173683479637488209186502090161265031082416162251082247236493444543185561606429328690085490458448299331345613204200359963765713489196454964669165217716625369255556806270281934185731376915437196281406827716170910783219627257188561047946650436331345094273305909539524176521965459119248424691378386292460831781850149952783376733105358038052560460645740308597353359997667270673944535775661360028888115928956500947818865172221980569881082889797516860315240897737846121040374319470786970196540312670299097217039951142148892295804749862152207240904744459983597273063957005431135630955785881282746123993646258670561223758027040138037246951140292287436722323010135811940794591035186026547464897244279992388351
274, 983, 2835, 5.78318731471187026379593659627956787735245304034058503025565340492873431372728237414430528154870713639530504864255636541066677635539142417788137701228252255242800245282929827936829043951013667151558631092349559886661254241787858032315807237692781821352343463495705985436979770281614127640336914166981644493789838492683680913615158422481256776664875763275051261870811165508731621800546859684150827354084819168199174352352447997465104130445071313106005131762620100935892491548894601205146414957379108031510479347788784863817968053284358386856321408893953205287040457889209033237490032698289735214919764903287426312086159999105770508589864263039149406954850918066053455931289173350652922420619245600739941984887997076896646005614468086502625851960657558706535772614522891156979918836823259697045483317194082598191646623907875018334373289626754395152598385993844051421547385265910194537177678650141974743722609010004931008871077758633361059526730442709568145097582889091501846918698482508
275, 983, 2835, 5.78318730001888213130620002048736801242382749340997692577839974564485948721158294815251912611862898009684235522907941377024540065263263724996396899830922528186490388649044580351166447197618867676774475972503466832805095739609163486009510277771624425500760972038644862983591011281238870241924217953182506696768450246884558122856161418391507994328528309865884474072379245500068887164443148700875335267805407193804376099158706242628679538714434477949485926297848287696889439763780318752398808894886272432481214133472074690275596864598008537712174668601161485647174799649617532621230859700529088247100128528339124271864195866914587403149537093282703137393084419628728993451288693827659009981475022703858236008699346706653001550469681550820011805327647588088276531576852160060272598347394068296377147363418716346547535738007396020116767995107790677373272165314296952057299811364652275987152330133065119122338982404357435111600130954293224931283915159659258912561686539123442025249853231542
276, 983, 2835, 5.78318728553806514985216377202713804218665771913985922584034380366828735075865798038680117357487077653342348791888694400805132202123137409124470459688414133045048471909667901091237418017520745236570542711358482901016907798550019680656000879451510782891231763966046100375045818586271921915014454051489310396023378172230076083357648848397502807158420258736833918541896568337660308436848131500271376400533707029027336893907824733646595412874218954346633478621305092961856776192876743929151281606749469559644405192499759696298533049553592161896164152546343354087371471271132782121112621999238711846530024788480088957641121408446999305100737497376261691029473812064612685642358543523307148030242973870517118297749316553766329053210822525253733555163224387915132164295234986753439356548635254243950340161011396332477028435710882450700536065590442363311021844975715430433532211110315765385149825829942109244458195501598261748798025944396649161723369027028040703063744094870608182705398960456
277, 983, 2835, 5.783187271265603333174808219927228586248956419111249959665617428612795120834519059552425813367372986836452608001470906513860443514639021009150640548044517790566257032853642146053616753030634088864700669874156875219537449462452954778649898857304134813295164012026851646065853463259302367134529950457921563413139351869011797119506622213962005748275140492098974845172978445168304280978076003933520800284428723963927193251966289367154664836608098500416090932507504699018278204303501043516844642439019952594752073735721439907876521788367946863164602744774604193519712289839021862560200108138538223923223360532755902840683600920021242584883898034626188348859067698646074633589375916547785021299190694396830983051096431876862938595995366951341534579293436640226993792822039541182169513177517201211086310088311575990629194473898005626047929113923105353926084702760340579166507469066231282604686632511328382616259392282693789741002097409371088110239687177280635529421323553339188280401014802
278, 983, 2835, 5.78318725719776275820901852897398090049790987701177932200153659206878402238661797456236751834453267101386353709582436595681174533902178989430231020715607271733805227571483619483266465451782640681985362507083416323645988184924672430306938481483081974904112072172064828455822519577470661850715687188930734359384418093016117864494606996714021085435013632245125836197020421267729633526166175335427816601609813975862328766385091423144451531891332965449319709488412079561382470897220012934714573643385280331144477179045269930772074200935898807743717910887379189845983845619428063057877302734844822958225769856304925754085667778583893018049496328017960178837826306924021671407076773620617537700480466141780353535503703529309562327280707411581040262156286799699324221730043170070672483137901695605212957410986006362695687854408489866091587956142659875766118934557864986205525401983385738473799905938373196803524564823224950545060065383977889701598089461997464184485779261875424200123112240596
279, 983, 2835, 5.78318724333088951353256615037833039404683031560355956387556351033638079847147346316433945512956723541965617277090828563580708012227660960624209265348031717368833392314275735701155461350763974940757562732542040524335997796733178506396038551921936519251228189565651358197268795801411018162894289022535503915800218883166180108822314153134558824129387358332267820250449958254400086849117803239900422838149558938553016412588836535218794201285505025165596367698183438476893158175491450539917195594376711588506976980951451036390847922589317643490024559834330476896870379062143525603267333093513944892838625383869991602132172755979276854793449395687377344942359560940444591021068724144016336629577029272759971001460638178300223943755307052400014946221630916415698874963953197991364169453393555140808217740590876361217581110972749315946121656911551231090077840238725455640297975106752734053560194948074332809241942987075837333799865819435163085224388192362743036772263631212978328064415410775
280, 939, 3038, 5.783187229661407706221329372561324193294147587165887854956583047937809555664336527860976884415902416435940695123484940175813539428279940104127583024180823215905899976926295710927885484584535078652570214979829474072449834573051681441596221614642351452737012181618160056972604715487331413933003655235116055840127034937653937400718405342995990904877889378694961631645389664019049917446532310745773538124326394475584543763930334713570002936081855706603407980041851351589742765555228577668389803283305896578395869707533168389514275779903312363506525845030740521115763110401398887754535193309843369613219386379679427592416556499336444158092561087490724866926244074274863830870285430507825112079217880771964295946908213980308652864407156427443120370253836840472281819617171538907637133273777520008592720235896909744032893465930239390233014167832638785275278433662680355263980188868451114762606193434786111330230859677700302096959146491575494696392
281, 983, 2835, 5.78318721618581752524675564334906075998865190154106387702683110028413862709913653990902296428959700527148741800262851342316322912240278932570046603333126897542218276342548540322576691593799821365866032343848695887499572308170416514840768556236504919182741168256716172615050705996076708500523107470592342852034298387927080313512999988082735000090329497514669143347184233188261836380287371787947812720943864342550369322299519964805888015351999295835914024565748263629451891028580756413909559949143314677810877182307973675084116451928787691057576430462924247253892652195646074196958959698433225232915091971227128199571517035805574062294906131602261303456814337829113420466866128604404909224466340484120998936554962762956696954240397469828333952329877843798000303394762647421200364811723783649638768794298021630905521762623330353392943270489632298332575901495859286858005647935593484323164464182885960953455792888104451784446842635697684299440993106395902836232671393254369882387901008738
282, 983, 2835, 5.78318720290069335961743279592839286316394690124064411989500830527841799205557163756380525835744054439874876454886062352475396342075642930318269005433444476720985745496554260326848748853847186871521438489175736032408354471476456393277546419905382818767357697654639152532441177435805122425138172993853172558273705573893048288963721669240375899146234138180008661805949036320714768541544910603588786220282493161365300137274755140644498043225661806249806268298615926583473242752040824577227331904355305579264781260103751220145001287863323934685727357331309725276603504986213396803318330120675119173731015443459688626791974799097203063252691353682688284530801505980579527659448859063053439449075026814749413602403750272838100978622661006120069417051957602241041720696347015096930961278389959565766276894061079308976054291165967514102328365461471568303157396421291814944267456120436247380063605918914986058872714809720686396882070881292955261698025008535313090778101190107315316378311596599
283, 983, 2835, 5.783187189802681969529949695372742585639329466343860381155715747357519613945446974503119192373812967674555487882089344637357876313820842824723708671214458541802849189131154770712237782730055988483560729059402833738038280929346000812766339764539148230221766819849812037226215906037062985835931798799199828506042852291069142361121179713648359162140475101871540337256500334933709005733618945705734796479957052899624214531731310105050571711203484611795820839648040935110299328630624698210592639494612620173381130934187438809526453288772431305109535731607509347501275413251975326679696293227336930719226446684720102701713741218312895574613123735014824410304301904236932061312348729201554243147360663048675461328031172429666777699629619048677463367704378186055279888611717523525053628057788389509348350506108224802144279079665950374428715118630065137323092037929645729734104781658377303628573085933901341246249212641832809240655893228003222909010362055355938254046512517976520638816819742
284, 983, 2835, 5.78318717688850070885509658022369007701763122961134874549544652963495036065264383631423313931952412377471337378355520768332030988417462292574484778522234703039498413829110365454388929696221933048465540567798245016684780206173846383491379421124692448156739578568800645365205858086947165207280191238871033351859698232280071834075569148233904913686413666653731631565151778763790803917484116824782009097084503889068138421657012430205036978774390153349453756173679984325867407140716961715966470609637789164890046863165602907766015888812057662627944927930242450876669679622650084470989610665175588473757545618503506919770764684548428084380468660780985428437597982981400139306341359791077174683395605995227882044925812114322508396484139472573091229054733310147611628088573601301430439680792672511164040826880364527218606788928168640555642817139722415567629211641713842615084318830920255150950454785718976353978553310134092441190663050032251895923887999966396600939169748651935787807453207365
285, 983, 2835, 5.78318716415493579734398403217317100768796130888250831719239750875423196897320639515856231696544678901130589133552617135341494549425124610369413406564916884800252598178649029507457644582856629478972417339810440164713624759515166148832225975213338808083169515401659023241192547361768070866910670717490496896776861513587329478018795210938850352184420034427374587198236784382301633905527733567536433637028281935263821965848924449352789502864141392999815378241675133557340689795568847691363782027736267325693449541158661607811220846881791943939693496850210083661431362385466395317563221886284888249400363161717110406517100270574425754065789818847703801052436112228632954864381050258910669951245309811051483392836141436988276468965855827624606855579820691632374791717401819301529592152068505642880241409072036856250387268742268274499988717656093409788750935518308840644415414564432281882746611448962323281313513306859953641017966955907158577342131295942429723054136637835283687638308023406
286, 983, 2835, 5.78318715159884064099494494998956253786244932580526163449351156910555831149095942157207058608464400040460275340187176181437572947727023476209924330457882352782133813564118140701456443961451509356178788913964987551013904052240273012173559286474303002541372708672536531179177249223108235737944149129196857046571105377460143918202839546883883185216664588816289826461389382490290102012571792892376582018793210060264980356646084649249590184718524254879842345998739519333635024293920939825684921976429977856941456451372820382539682150558646603808945143604835458925720639925232777204949873395044058677137928364131455455074796993979234971981843076058595044119832891896183859702041019044877025920196806097593522362904789993537630494470157577319550140010820450618831592849566421352563758353069603881445259438463132902799199187042469989862531589572184709789686258544287310306558680657640126524476528038008730214842969289013712781368243628322281772775179381429387555098812013199320049292742346396
287, 983, 2835, 5.78318713921713419907621959686209452232476767957441856818295391684336672015794543515667647212993350647362550221094316243745150148753533047077052155663810567255489562193001708365665234183278853317637068020540017666798812578728562912844036573946931467250775760621360635446343708660944163568808570545820216332499860134101616767881281435054633568362275675068067236175213515556045262350197803379284415863078809545700614378396427075517720967138579487523934409866590035829231916770545894717338828779506948874050120112620947301715664781561804504368892017279288078916233833634416731806495808345908583430615720226253393241359356813952808545589841441190925022778513824013527179497528420917762829175047667587795777913444358977086721883915459143919985391732267360688131426728399862817046447021245877287136431974229393025177172785756720638779108573433015809802389613818204633999784542794958125310774063544052974449628533436349791949419127568693570428641887672146054863564064660640930304084980102279
288, 983, 2835, 5.78318712700679939635149899446093987944476628459870312089579869385892323454928224991856288527122486335416310725829448526256427905919644632834393380734615593899306929820626390111916334743511419273786429882784666357414312815891973187692843510027093630738607281640947107982372364034602675912069610996644632692313379076849328271906964706920976300016275740385754174288601122805330447760084659179372861412484857286053283987327788231466804308921432642474498762194702803906522179106188494150388195050279831482129507120905198784555366238454984478275674195154017003186332511867316720468068221844913624013439198727066369066409059742997330059860216773349163519020692206805128747357398012528969271167193565633346153780876877369099462839642016422470230613107909945471663449425758235615901681039311065740069992882337170281147038647054474089719171655191965504997728168597145363687656656123006801021125979189518963372664194650041799830667654559914214955902110485755138264823823274787201269128796554215
289, 983, 2835, 5.78318711496488157910550191210807344165158499545418980391275837878225382727337541391029636634001081439008369013462058098839261960672622326716999687057310417024628205422244062068406378791236787080125984359580048644459171612874555488650586410031144446445504265581773262224087317148793232323960856783732264810128185845584840090732864538695836667511746083729872908227770067776120367257899123876995156878076679089066697729601762652243192864412697286493184903503202330462077767227507017072511460624913707613427902430290662625874399296414410271298997123586878896988960118934226490131371100659313635285200962546022876742962848877549987099060983110305026648619772975046457015076280013526168575382495974967935033268271326509139663629219840705680655884037178802922105378187132289343599975309678677361999429555387210506252727801161178622294488274400350399621613523180788623623927726699249352663116254387589010229116191721814024268523115031305066392302567337331992258558039172320844709629661597301
290, 983, 2835, 5.78318710308848701361496689663048870258491056450916973459238433078112169403140076845685295126419144853004891566125248324529861028159533893086697426958647993815658756694740891386602579751875302307858393347308148564283147969065016892495988675291636978994838243765769354441124684652632035716090106966036593273680862903205698979418347363594012289449780353448812504797253411310816038463976492093535888272555534772874766574735571409511429986247887117041188958649050640837914883890323838457013307906781699461373059140745032600708027894342867698396664938983424523322162592834546915127830568201327268387042618154750346442394335604374388500717095666447066623950063024621197406691677856457332202830293802808960696941949022497944719238876719421321843229847973227362540597142096588024449162911397758675446427267708835371280684037230450777416526857605301034207865893047499764973075793577037878124387358027186942686698719014322509780018703139021771480024697278344861035417521061992627121997429832319
291, 983, 2835, 5.78318709137478142575683103265603790529805525754369584950118305823083028489969637163777091431644176203170204805026794888144783675091100424789124637019355240815440280342485375832667182156080375666874715171326071066182252153087722247414318477279366268765055197627397208355477989453371088072523742808745465291747711002328994676618734086156393038793986926585434057795488471705554841590592172012727348881443166442031086995419869945151666219007705132580972450494180799019771552681281493098751923109748137061473039132156944195498353146303455759843771911128949346568510068479572839696002738979051576072705097935948460073465070866071480272909193536204292959786973973551174540538176178624784812992915562938626170525067742954728261297409362274857079280430066510990443367115332552687463825134610099435792379060824268623384260170914843778493760228955174856800464903937853728391593943679758947779901412215233989038610306979963162435626968340821944310674247428479300470083773760830765195285539592672
292, 983, 2835, 5.78318707982098858049001578633612403150429273838546718787730256816916030578050127577802493496732447418350637458108679388638824351721679775612004580581274627766966925440836931474878884738547365770395660597204459241811972405994317492932169686946725122356934050609287896753005681085539542080214723199064875489113304693960465378593405174992578449522476391944832828204220785928831492255496228748567769203862465323832309046467147740917168352092565691739893247080019200619856327740928018595362926647171838404411837746558109862657790980863811939495976928533020687997417879963950225821698295318186583313557853836732915765783064673009023559361737514747617651951513457722696003329961380323439394347527158496581103917722852738410290969927443545369326405275054866096305602530704904401921437330809429661957178413971177611087226683420902530915455434540738686368425014830778748704553379924718074140976666070626999236776529870608446096888002138757456367011546958089947211311485108143280110396276741317
293, 983, 2835, 5.78318706842438889999021845127216965994305894948119415868018353140537273056731176064689862715130576844606493884907911374571063877682851047042523876045892514458933271912454664970276591049562478014683623948277362050428011741129405816034564965408450297558011496807684691043850307290597508959515236446194882497701985339626290257186959614850990462020330250637713753646752996773283072911556836619252773281640542508678391700181687130116714248251240835797409568587776987285489413015642174900987582167999971145055056089523681179770191637161087213286998738898853434841827042654317439901655605485757779907840588281763122919029704555781156580747569322398616910745409505136074238803412319579308825635586764626291298700708717018830472211296757698398257225922281839166698505457209252892933690787457992131138248940230779516042109495302812001946650938574080515129967035957742641852398241054327042346095368894527317901060623322773754074432405209409262112727085565853272817417433783278944259405190459759
294, 983, 2835, 5.78318705718231811925848333488845778629768179631238659783932632697792656370104317271960820087243030711005932214186144174859254675912727852077033459575261430623085744268529271596628149621673195522138768928383514084175120137160427414832695435559355928543765749694319669344122807259869547036960915220829966781972386766221587129743524387618013598640998846780529562818130870173049751916202401834187398091073363515997006388512064765879695124897310096967996370511878852361729629419358960396654139135309842739599315047880748449780002039154123665235050322352382441684369379379535559212008673728194461724688881859871619445666477449750510672842432650228343474548908656397804712831298241906011828261323734281321571162077708057645014387780293582003138256387073023323725110198205851724494077756388569528814153383648337322324649218627339831305652017272583962859148438863415481603743827402464183852855169109906736615446263279495417719396229345365794877786397690815978868114981866610751532071912762307
295, 983, 2835, 5.7831870460921659780641648634597917764576580093852815491515941919018250458004811235950270816662636522086804702528207129320003279374868679419326663163066729683552072982290126887615941384774098380309130928657465629625065162866200822099273200417939344770058911069002669569068398450279021868648032873672705826951863966999040715197286865694947878762107124341759369175723037618326926334109726085769915205478200818471344812921307248910042106147543836661048728431321180373042244488375436875825652000360121245777256896912355788788742444434668619393334342088241559704569353262936632786041557618336306070329461093747933435404879678437129969801292216359390775655593092067919891955176115427306893815338882230455534038542116761848416787785003159658821472707316678962449023157363785687973113408277600568623872776435107587710276107365718719791385854535346153888841561894534544327030459876404868745695216946076368265081256592403457793889022986354468826747572350764632797075328472884030126183998363153
296, 983, 2835, 5.78318703515137494812125736768854499706940982159951213582138147337286296213069243193483310298882177583760669459900941329643442386259729405283199923731385103423063587925325671975661841632583429992457568340202146327715901942109702805125413302314625603387282918717408828870887037832356544770975898519850666512431333303682418200849822835035449289818331222723610623655929706935577966475415425980561156678770485228183426419783863385742697466873664082155787258696850616508373299441612967912894519391032598523377717316054247455678655155182093343991834213740092463094279153201354981895820974018573063143963464710500534938271575242168306571341583460622158561481236303847579277531747834255138479376099456201430543895214640689586353188389314805092644566565793924946036160842575100810366692548623279414392360369069837445495091206251669542501757821557603790943437061379761145844688747453140398144275935281093676353631616791894939866740864450355572619386285088103030550129591371160913988200746300213
297, 983, 2835, 5.783187024357438994434012851334411155943021389503667310877340536404244031131866851643373833985278530152853048243370578703824920052687916191119147825099951205573795331671893212375682128320029131456866713874570242259477389327761329893075044301442570931221187018598788061706254685463473183013716966845769220997328364960646175071492236851605322039788233795118414352130281806652681399694763298074472042882151518924576662551749517580561354429989008663418661650358610192417063068799185249060901537904762529251767980354647529290479904439978933801507772919879844391044474725876642095646354807026022641481348223880175183105031637308915298508931988008176195581323887726927083260656071235277258499506803058708519837284151814616681159350732184834952914229388698448885179954861538295826178433610377696642212632806696716101086056309555937361462867789437324831350712012274610093338279153938071145789669091482436069628372440766654738003315953279955601252059021957917627133168617034478647541677909211
298, 983, 2835, 5.7831870137079023697833553730038463727275394485397270059571257635695902935769619970790717753710450399175727643359612481525091960666621792686029752753086857873581207184012811003801386805416733104983634776838904052257190037627684814532315161161941990420577940457745729819048979377483423741168679304831548063972967015300454287764196915483943942152775973653784896976847530754401468885920071614155841692610066228197778409828771769286561502944455641486505908935147560565747301043037817895184805996044894341414600983034490525543841725436546945760655527611439865912265387360000424593868189125301056771753146883149997637338924916777963991204862787106865351644182073238287995185013348010991188924563725597133979593194249193727748593135315045670191152555638761331538334505275601516761570327499566948578169869030395304604568976096136491776260011763449924857764027001930221006501898658218361454807971828812600339012669136491333039858566575984164829903712121143994601753965973295877579659221134409
299, 983, 2835, 5.78318700320035844135988315329059029430260533540372029186909244595497409711743948220597783549829444847664736448818058545571919431132617172941324379739296941125684375713500712994043198592423422410480325019572415697633356610753351718345636584400866381732463898220284908602405676895964009484597847086677468997261342337134516468374310567819089491095240330970541922228413703016815392734019718974238595746222725644484211099462841185266184845866031617246341357670759345250380998905889126482953423477069353843760276739673740702969010700606014996367557008468003681898607316789116198223893001602460130432552811520108096189664723658187651468319937102456598585883497095519147255574282281785716114869764670074251120626003953636722796677453065932454323198023657219773859403577329106793321058329144999023045597335329634211260439200121102497890420846928811968465072954279347357921721312177752857119772937655685798220133943528684810123726370018620026395869911308131665151021319655470822647764041108893
300, 984, 2835, 5.783186992832448548582279175459460541515944339080117098148198420761126649833536605297802121438462925929817755062411984474774959369470449790016671566091943997587974373995623315088470272260860603390720667097948831335272611287277271685612888472648499479223034358736872085653562787421241675571696417267997682408920233251993074204763807612131808720085584383498025057204255510335766106966580341163646776870622035789657262589393638577679270908435030639343625995556213941835249867393543288060749587673425768699256349135570414172174740737469534526467953625613973153880697843052141681945298431101038438094229619838894401980718765714265409723526572144956911994637989132934803552679591419895742242713701994987813277589033733973183301353198315700100482553605213424066639977406511920248216646721025595440080285496001631703695206119076981596587238305975292276280973645683054155857459778348357342257874352587955414605960865655109069664445694314773913786768015640169361118270924033951683144969310454241
301, 984, 2835, 5.783186982601860891171777658016137724749868395238397010406831791563055618358475384041754815361800583779882926384125054147106133674978905156838828221553177749963671512294539827358474125716223593731478938691297962048900678733723678250236132130699928700942694650376351268242388906960326955460192418253616384397754657428342587092433263565038827514426098551969210062307992596293364204758447026783389149722103884226535112844714193518140503288513520665869848052492958577518408889643731877181193512072994585267850166071968489237520385565102940377322230712630580719565081217444851753769218195993172198970822098761371149759454394567364838094782227953732233526222294844339773581955005827104182814818869211591676874653870405716660163856662748435948480150134145872704393883273551438916758322187632605645101139719774461993684056221308386033711433617756861835052028047436528221628152685859648242212855702679984417586754839348259789520604778460180764082571838799721926164426960884655725049365639447838
302, 984, 2835, 5.783186972506329446584004986296127068198311962868424130553481580977595040601021947508150057859292249996418736708748958842215532425784752741733992406682752105221363837173314494030236332346893449595268651003105035442236981316444376450663446615319532931362757166365148809804449629320627581453443073141961390410201481076291942237734202708286070843481815826816998333667692716952809501685617888654184845716389275440985790778110926859358653355958930377585083175245504114024690592291147918479398926607422967820194101314351255803907511563934268593133892314913481103566599500666615385056234070004522891053080737277324492186998207922378534678262137269901872278210244467787952292667739771228235440543600252846074383215017742433156977656860501318847095743659099948753824467354260821733246424638020095209814590830053877563065004786699488422383767986119524196143996351049925461958340163378895547402662633596525062329900281337188918536719671504581128185523865676927090695632321341230517129048597994592
303, 984, 2835, 5.783186962543632915929075104738178044011651228443407535244087860492433184727018938810459592242093447208076394591195981162281229721070740058846283855014124920353358091109007654512733810501030504995386131543518917789069496793981333915799352438471838582859130950567095645670746099280307671287484920510469934721091280301895260877742202302701559365805339157292613351292642657775980184182380293052681764442288416131488484844024701925007697409908818991412096494110097161184049701230952856097204927132060039762124569477031242005221709303652182348745369588822215873657315748729936605582814112736354777686264288835207222544340719632529642461677186611230844893222069653500820441600057983003182089805185793018789634121988997509746802975195594106137509113428822278285097210809025986793806986626488435123335049251023983132954413475005474812758494928437005691211723949748309185184148717517164269516134203099686522072275555074695205632781534683147150381890021527552405680841154202534058145041565834769
304, 984, 2835, 5.783186952711593697539314655011821694511741475024742809063432830051756706412325231629428696744507377784036656011685677406592487731861014547461810483458175465342623002357190452925155471760948060941968581002668477730391249785822723596730258126338877478387038191038903012529974171815583465360381650550999916383995520257003511967077617636795109558322433497519142496486926026156608726748398127218521798280390179016124926851775228961069480944696791142863058979847995480768474464767605563806965667922871685033369761842905743315555782355611579277416800432672772654977767740854977309935343081447736178218250966839839316621605216649644108719765725732524356918890825884378593887163137882094336411514528462609038552631631409067001262993489053664976338556535729088910068142177948327453532838021558827639367503584242389049014865776343215448881727136713577889632557580310998790782388303562713219699012232500888809631636485316132504818483329913270898075123653464528678572739253738413450386789734411067
305, 984, 2835, 5.783186943008076887371464105938411184295525767460570952054980068370386004263514957214094599655900407565570691186553024592475916880172654924921651496420254856530488411156019921772321132084244155070130388442378304672078362385236617966376058528421753425603418202050776956065343323401688779760450351549574747794635594220061071684930205380935443962938739707248758794018150413026268572815408363594944182043336708786489601170198196391776171890356389812422017948157074519999114869206504867636753510312712225644931011896167589339700335077886164703293925832450853480562108715688909053487112808148457250388202953030469693571936943849702881651805912112584360869019244418636673037556766886539882190961332696420488377785288796056225298045845159318603841672642706051543193918328515092664871092248444219447167071722336071053669020857859585935722272636316075613064444734956077010998863022879320982794382456737534446327518397200508784497206255029860246839652203523650182955318794338532139999274242739834
306, 984, 2835, 5.783186933430989305456687797123842954533976780135983489354431082514707924928998892064972535998199380285812674285897133324734677158733961353573243745374817170635154371424079749450794618330464125405237548803500483370676841029395515953268578076324386918146414809887022098352735388762838800841331861325841270313456524050440760641088339617586869300820203014913471248029695163866016948873653292328463173372218644362050157606827835144860870598172683140480024924649733946197830855327034421554545599661673883553034948324807448000300345722330120861429873865672768293379221209907256632037590890080689878289262732113565663561303913128732977882711481345827331193273842713496274958048639171859218779282784160489266432204932353731596997111001125392191981631979500716563650909337748634445637787349750635069632560492276003711510638870117092536568274542140083584277089407810221387601568801454719141743884805756352154030837939601701421781155385912975736206905553365875905485646086663145454911687488974948
307, 984, 2835, 5.783186923978278547637266557472142752966605965443575729188011087806623357429718801586505470756253528930648113607044116427597392419760038769753995297268678466391233980563969966137286179524382054721383879172450073117673340890558920217554304660024785809442440530921408919541510901626567130683871614141054387068822005740414487025909205416671033786560871769738892424228049454334794414266495503287180953001091643180847068931405887787340043673023971842777411739544599994404487357308177725936433775572080596456261741405179439133344249173694145602857305992579999529828022497511630392053823700190700506520478292267043036103283590454582179760626899933363025638218067909602802359427369844776196388013171069520485943883928041748728166573581430197915461685867117828211765349099288291450966359325390755391797475915566694831994960184202364797851554868157202237089703539531737110304891466444160210194162028701376022285075694270849598999442354840658047684526748445877284530058724520665273845376554065953
308, 984, 2835, 5.783186914647932061853478097017512234468687940085493180700235327551869909364365188871460992124484352726845423748511628746532419171977524911372860272685744799591238751876497445626294665095121586876502122482541757311584432832421522356516744016249818836059070334059500083131027518554327053502655355118516435406021532868538016142409546209248192793839063549271868297913274406937504499697473469805688606378896936074187887873962322358119635107428936982107282782589322781857155516693380244110242348608503299725295233762724847848533100999442097606994435046551152716783949180265768033835584801969662426969910590815623341945567207287733881569520824930407350853974171800192302459419129086783662555238216363667443472451863062196532268630392548623144615925814663512395052468462634408131667554776455965974031793863857942595185568695082754283619786857256198467742316779628201628821381277613770431226239834808392381833366756535511045768772880207932810112589738708533403697802107467216026704730212583169
309, 984, 2835, 5.783186905437976248267927900083523907563041815198351918635998862039895780920116450385438694920212714624290114172879673148181542340072710327759506882233703571518298860313793767124634219136593391572226304632984583868230689240652639210211706521375885142844562637968659699515533888589315045084893948373235176697330839388601166010549540104214797347874790075844633251629349521437404472528914772838121462372030340885070662136158380546419710268529665132226272626879953679014573177753429134531774283923614612190996718590150629081986023600674671590836473656107953364888601813446681362781919568086292814103261656353029172555979185065218838683304226109672027878747218006028482757797652594179321391623272532321786635752873785550157352453688487329666760976608983071155567272339260817878155603334355522596287694197890954160484740612773944074089648868401684624966167307939872540516708898274060894495090890589512521933998372041076908954770889401971454158227889914229431717271847497590439537928272824303
310, 984, 2835, 5.783186896346475582537510592821355046421347341249639501378655705957499055568233007191218383029184993502486101804272126685748046640250526591387988514930957041765427462539946241108355312272538226130135222995701887442441084532372243588795586341667405136169271782009537338624131778447629650704785080230565253111660330358155472889781977213993964107054630998240417825318517414175234053685210461210902396313632491607181490141330489258041819692691359595096689825355291865706434285762343058162675877929111010579844130175860051111270865363310309112685335270217247238103981695028187550436285755352177848499325208528574928304154472064579448032881297425282867659593305875201731667666111520935907950440277316981511243382585170403354772577255367535343229780615686839286271360165322620138626116931399535083667369260244536270332802701676724857270835577106698185783322625698407551572447682744101206986640216754585880850138355468383260760159509237929795763180504323967249636704044955655021317210571533358
311, 984, 2835, 5.783186887371531761565291036758137130394106054764767672737668558263641002933552227064051312173359260249292533455429753664855705393670242272328769074125411353916144900821265615434375667250568894432364837791716116171536099591763803804366292527817797205192468345385018644123355270445064652097966867576125436828989996846508170293929295807430172409954952915907086937565912068746126137125952571149673470957950337358994606656776017955713754203642641951154429988651144146248135153057548303665051004030788077350563589434537558568866205181217277282288173050819061599065592565057852280697930679507735696248994953662343172748934941279657188216438394619165064955718127905907266075316610761438564798000718628457694570282769348450026331624637962360833261382464522471613355431305493177366200521589473124640520027138702384582453676587972881395069035847797954914637560958201403866683536158786899495789580915947741853472589572351594981266406121780590809052920858588793946860211309601921864824593681161497
312, 984, 2835, 5.783186878511282871085926687906903290004208588940563752115444941050936889980546579837590834677368504951708256084377249264587497259276826838264131429744881434041758858475596605704514984179046937719129788490809657798634834568289222500390904253679418758413237127948558300538420452533640835440522280278216679889964106992377921422481950365302641905346640890667963543563455624996895610422016165528818621719146457949513470211737920577895645960268830609793793236113599936942487955806850222540111498030430960098882573668056197010306719877899421747320395059962103429090709137768362074510655221610403932059005893763610188711142421318041665209065985543207120957882370749081638939859510649414160819336225472811055071859768016466909230751822144346596305715441660866293286663963417320233932028314286325967674282662798032562153196709918113866122147147156139197723200218486846600155281057096022333153664488799593488750935067685158851883271214874906470941293257404566452564021530617938718540072416502802
313, 984, 2835, 5.783186869763902574458837751642586991321549708040428306382889722838574753092172353955342013027093475180324433714556574530542973644214962658767951777318082439595405872368144678494639128017998269140661241639426168147219462690437595155932836980294821597858927988328914013023365768687663466616533856469141521907061370870802187860340230416172104424315974066284722234690918759614315119111518827866216721635792544681229722649466992036115556685581751930987634329775343776073662637878877857645883928645682030686437577892269674515886233967926027499328192354727785186426285458037045009964756181219989827442210414066518382419391199342778741789705093568347428169980194082793510714318609274619109416832777796409970702800809268886452142146760361826517342481094142775234649855161274078595394316520605271796584375461532442085264700336141763156744379249081330116210506875043763835802419769696616190590122354453180227509492378600569861251337203200307479367468802057285443257250255975301139573829545261932
314, 984, 2835, 5.783186861127599322063197824906566503036828160186239989534466775475669007122390680931775889370303197497595128347599215833957754297952663084595954091415501388809073898566979134830708020756880904075425682546523859930254632896870210929811032047650763619941068672985871943516081263686778752902687383535028282099366442857629097216740235046134006823779937922299498116231735753498170665538984757133561704530564658136655118640911590675229750868764718117075331907084870873819690468199036845243593835620191727951557002740444314059603832324937825350729301191938087273398234030406432736810269986825499209586184240530091368086914183975775975117530158372903660486762306091781265654787822399942453414486512324846792202181397166162040668410494064871401369737621530731784530358437728555666914575928617017026122918558052254572988716311234276234968107937875114535083266417634507979563229120541970255204793997258443300492027708048673222820788376693913817953728725662862508272805238965096328498081589344389
315, 984, 2835, 5.78318685260061558070799234620867545625590969084369776365378439401744799618157151995904883159653643786335100897269289403784514115872612309752291681577074525006964275531160529351463575086388679519615411277525631342915072346137797845542714038745350543429834285362459967468304524368457637631934050765954798451218503425081370892106069879374371410538622652179940158797415074313146159822936252902781467993827091990880717849829491404821879438709922198435242670510664198312330923640955071255063804329117280062888312467672330926064873176880290289842318725476799585444308222752509879738878189887254200730023855374547570031997162188550362160825631608781613097307936723873687252984614227439707179948642707865305386287594016700247518033754095392433224804601503539849954324422510506302583932339135889871925852491477836467361124232982430384179290329073150521044042070842816870646561461889563813891373640322208987767800801849149871913653080539604022885981068109717736801737839928160886288190745576628
316, 984, 2835, 5.783186844181227082488901447785321326583535321093425721165190670046982762121491240563714827001656858586186473395530863006445062335489287378332002744375918888892200609108239857791584015555556307572337721942029268728317779882549026435989001641956328255233948122697001717176364110861732586673112793281367927981016593683928811468531283494490580556317358043042164244166984113980805496182331829524190495667806979229198538696654042516400748050027360670901932145627813425653039861286626426044796144474358944284556141322187523705421128909509126523697288738286300116060770356127368429028785559783791467798925457470881697565123927696806410667981957230210999982205456578461278032860094319313460437640120389060661880122374126297879403982592201378857227005895022686479046813529392365043339712953270426800209229601985062050445825798264487685160171143817879130476620264134863008106478506007932346978281713035072164745279883962958108500398959403236012188267830215218015125219837197645258036011312546544
317, 984, 2835, 5.783186835867742092541632830453058761442931083506970752518831070938000270824167521902519182575333953695204344914540763507932631842435334842232591891788761393648651185869253598658655942965282026107577345577225718596064305758068933150906884279372299532524899914828324943597544972789559779424401313288671666891855869680622192329163546423725435558973029577090632046812592245477980572432921045873944287160154490352796553308094705354056894312291115898536159800748107688564134635847259859619101608890377836329264510014890028559002651256783511734725510066965760898308448356294304563097546887614987975557829597126981543887888525447677440662968484628068320637402926116422728403880541505198031931928428788746272213074179935972562194724316309465016960782085723980778731238488852124673092448559421848271791164809020649836522071047208761529580875418136172761667582683104664422312514081380776309780706610350900868531523224625700492113108565146974567826647771038584976340727851783958503065557136022833
318, 984, 2835, 5.78318682765850069515858314431304695325658448956969602499499007692468269631200563010307779273556432115440813593167038832477254554681908310555473571521753497516370348756341211517632726777092277881133344846445136736324759394354665508335694546800131993037698598772938625693954140007089338804040088257182910355835209492725447845870171849278146729208017814473503393009416890155740286765973862035902008048229395045114550984461936896273615403585643634697893673475960301043151388697680824645684858831320244210215344318175547114122072997623762849109792883135435735798645524564176693346134303902620927072241058387663170083947531666542372140586564742288968372758298541657925816303657979851600670359878808659419391641946390786141557947312651779352179234797941261935653961656376777667146791696596457008717078517228719719959141624412669614139960636414647753063337862252094136094999482500267284848338225234105064669158402077408336821198253884087337901806606972638803461351237447947589526257323747658
319, 984, 2835, 5.78318681955187409775236616325691858732893144154189361832548261300156605324972563879224025234543789620742271577409921905130752282250225615621384045090562020711292888047925580737202706446870794042272471385334540073778324285499253089458741265209614154767570934260157273048147578001258701679045978630028614364345793971447153004244113071593307759537326493669116620504768322028900679567193008729736566833398466543666464676898044269236982211009687655820975717347150376582038716518288191452075111242793694027307598330415093924422336899835840280320964486773827118564120490168163196368038549894966393390084994910517771405929783721035280690766156798076629267900526871132084730653021894337234472910230746817976705735628754237548406983215582152724500224034696270674158314758560695518136928522320301317159147775467186062795356095329608450056160749499514987302914285985978967306662429434514079485460490062958897182351649628709316717213584308989001732215285796685057039642357540587823759533757999665
320, 984, 2835, 5.783186811546263952165834958212460335299180152693392235813613881519048697718549217201069333835799809073988931914210801175846651526361569934149344879076371400895525729511239010227517351674746514728140168709100645438116557602937608490853918820335777491507817068738557067305817678192593071269336715309351231680376022462796886629152254388561473449500941507023602143161838036999792589804815605261328128317480074035192426551637323965259551822372500070030410455954674218822919955573449719606540217334729726787725964376383652002026815017034845641888823480136011370744592810030341684554566153579806925190184014862496991219602951274413592855758209904443717600597017262625053884890025480268742721419261684151948367847869137921218946634271926408281119618057808297220868812232424021082402733549181955060262087481981502196647495679447393575100700463223967505126435175912097402588981268191403047336956064127534611979171667477662988717380659000941254324911846498310990397352620317206530902697609612173
321, 984, 2835, 5.783186803640101692843764578215168610574345189411978178126738357778404611477929579981189292591736064305221947232159133579849842179605034565441729846120724797187771710690512149364559524581669704807443453665649828012501573987379665262222724477326155415316188461178682907245959961021806417088846352834325501269286368496895317537213648110821085801705965385169795165210513889621619105113840895560075076358843626413074490654514606036642786907980884773076228310355100230245576176514477290246728802469349054708601704021606053018805951243954289288719643946834304293837170132324136728911718365585442874266362772577294667072398461161142382344197591637252479320406935921126371544038195003534246409389325900602559590849856972365967986201961271783434349768022266957739714773719002903823473418496566528895619092164680615508971088903639379373293087500223813158376557918260332913708366737137125512991698742073488397289492712801382132258900668630252352852554849198644652647294852685814149398188558266266
322, 984, 2835, 5.783186795831847891396371858413343136847487770314201176589731199366297696786517153036685816068133638819868165545871355880297406022693037677223983521074462878897545869353567481184183381179412558475942485598411869324798442917673244936939432720497686796549959328482115051778382674208967754192490015567652673217835736345713723898319462256987396121068764187596073611174555212143205991220852654994181139529856185112412441888137953662115017407426524372431999599239330392360039211690218544042624872503365515570916379727199911459431198587899635606079848676069932956246942268195433159512820718449411931517482406670673491195914104590827226085163283573308388108977689010667438588279732367349455393245894292406890657138547666718195137307541207240593155855759550844850532971775856310640156770119615653428797200568366658978943644923319898438664220164541088542349823874888838242332015150860074987888602041519272961005210906488487863434422391750374415713952321811328465695994715733960934896134206665435
323, 984, 2835, 5.783186788119991627099349489469075667534060553534387226178825830643530236965208814648622757079857183564460377528943796116996606302446785110575644180068065381948804827184467872636458619043654371409181770624598630144525748727904170420541130535041432995465580660000004321696504928511740035445669890248217942719505144711593438319883708409705399566067303294391135186767107693200056266576435022216097334623036200539687837155009512310268178343776954212026013358665388383467788597097843867493180566575562266270317991444784977444430576405983581381411824445523318881880916049440634961933296776987634720707320077847758152171380212052128122377219809675426099245406568402752600719001302030846261599886767270181893837877711583670247092658077841642676626792062341823819052705760895238929615437602847318013780692835378827713245468699618564242333924635769648142685926552321408642417822307825373559157189005241099678630155513671525060268233362338045952190809322739484321963132899979472583716316630356594
324, 984, 2835, 5.783186780503049872889101218999788872198704653869926679171157610580984602999876096221992275518849948002234378485643658051641890936637190098568053520677679754489169340495191475235077726025672572580859909560667995363853436172031452254414194863122472701818332137212419772278645587030516581347905212159010893035616410513600189782464447239173599033823274010995539109385831782427007878184573771334274490252858627843963862165188510637659793288181882634171497322006667728459293074410259205292128141272460483487136558754295093653670623243644279680751662960378495985245987553368980153604178826514581249773897911183746978903115977853346345862617262106781679439942939569347905797951561631172919803825924615367859595266729169822533780146137448717767048316982645930576753909351659905820706460137001145918202284214596869323721646061743908904429364958807837912040218284827942809357584372333734378110504946455965337269961274013281453268857011550586211252523121057761963721522256746674488227639062867634
325, 984, 2835, 5.783186772979566896425402077911306490020362954777635422009363645598818936348428499935444553543028719032167377923570219277196287002285841572619335617413500384181751588454293968564421917721348173094869949951756300010514691294370460446224297676709007939306108728532791582442349415122670553383628731235888243648308591168943899054462388725702378252705022102866374413537181883560457535758648512635406077947782895336936373566998148134384687748550110180135400839850943964414654104869364481777470318296405730133812831862483326018205533267584028003153621602697452753911805818678975544602205779892316356950726714020631741920056270752224587732341965097960175316387664451316467147782036836264026814769953191580731493288089601346037201104837499529640243685271636327097212066495515041576915529686389302807777331910016000426818344776892300419738820422440496864657919350221279696900540653796601310550171483851600844599231008061438060798315407764338306758536476745321398836209023318178264464019645526325
326, 984, 2835, 5.783186765548113675806789179724398665911943241252722679541698363318916066602940011539169937565297799835696868610840740137876852802089915487720985222233204369368167755422311365597945239573982630771895420861414106211294174165554199867803065266404852353189883099340942450295235519715101547336304937968530214868298072404150698848703692560997818132401664121793111867626731225701430325190186408695666217160159151771957186023382130852342796624753108578645718156086923163078063240658568553048333930642286083786334940545507472041097850490608613472920817488603953352023880609838197290998235726568202685265111939882881600524462689229231600609566970963288702676588279766501575208309075370829096592460769491147926031963774876723540532596796562806428332472562310472419308737973661722121516812717956771967036172549743210814798368503990448839841938082716406367426671697806913435742778697617371582230693409914229602549340946279326215033950616167933849226188492485162324695330943386877709904040279661885
327, 984, 2835, 5.783186758207287329536631588790423628474604294673671933422235822478748926580379279825690850686886809677514722430664677812822234557750166265792168771102448569975685273098579865579582806622739603825939695751324788679421957641425684119430072547765193247913237016465622248728016253627477100716341558648349457797319255959182933432221460232174463675169678815074388192305293993445780685443594916988825100148914422773342908377781652628503604833279787997321922303436829909367449312761957845502480895219521022706604504407982214849937399438442609362856360842085214621861079654467523519624700947253016375821008581383364147182707190117559431260094044750241254073680956733301981490974865253050984016435308359916678572640800374972806801381316507988008327723208577710839842960219016303880885416512016476214964122983233562559401670586113192881310804198014666881597333917584329479737012513701838264498014508670217915140942866894724021287988798350307106344130952600386733522792333886118043448020128405293
328, 984, 2835, 5.783186750955710560350047994859372692196946140146092817732064804366392083630962621736969411449868882230226960609317407661981042854399733341449179512137717404494013931408671450849956798080491447863113106818418509415917571913217995327504809707192040808739645138664801530066288628022957694975755020061606828194905955868932650768337338679084773400281348576421633862196826800261037379963188676373770859459631471141983665305011599534931787412245966839595374412169939253457239371312450325194725617419534505383793456608078869644581256687642183886722253132599159437488709909489305002770672017320856938275075667564449093933741812139017023923115663361126606512581669865653995846834083520291122914182002528201746757405910422194520446110410652708648132120467522239591905637698454613716653556827723736862907869378612284887980005865706941840583225729439858339685741109678762603445678715787891019758658062782601528135379218960155164108699376118293220714618664652543196737570352162463908113484251129685
329, 984, 2835, 5.783186743792031112523653837695796317899775652971695612691501649408805257366593873266952463257172594430812302608598950972895745275567142944533323537612379543127711784078455225998542482615465922006865515295352395200477093896472820615281675973278761698695422342574095821434276902318265435080416086579135051681005864618491601738845985234697182268925447286409804643975719649409666559740293866179459394814966905926083623597818453196327353274781247641777222910219638962203374168107393700398311389624951871562015234294946511354262613973717834441731239378026716852168867020567130001731508087878470816428994806750190025233475609027253985676770876341637563380539699985415124507562068776285303694940654558077600041143748589930933681434941788555740733352416320854363605648645287324132865446786279681669704386903258371400489385424399074475546396609728062880445496120069432718787637164924163032291579947857121094063263956949671417263333671508666892671031004734786535514239573569201750512964995174852
330, 984, 2835, 5.783186736714921242301539863544865768967974866203509512839146383565172249965751299975596671555360650103232191691472432687475057205419752859440337039253692681489459064454723584120121705819436966562355118056543658320181180633063814343329152622326357941223950019391903759468893415870433037204414088431900651208873523284193437722765664617173655696783329915233808183744687303936172803325354377988399413925435291710863728931982435040294841925722171736186707745080308606507521630864337720674632516882873537444208561270848454645100147432333268741258390000571524473026571161105347052649391283190707677178109303314366567002252379126342355000789484118681864160875280059057170248339165049207870086881001632226685392705851870008098233133911181953086216933721592645639141292457348855113851884258851888727523506534273207214967588751054673789265698577826738887710137914120505934491352238772173762420061572994340433236861521344759359825310782101004874351475676411399684981753925758362651770454681378715
331, 984, 2835, 5.783186729723077201081926054217919963837904417257306530547228062174451376277825695503701840240948868005919667723398907955938074744275388469387542654563091607197215147365619045090028060437913841134436588341468608178039635265259098958987693602926538136185134523092497239996510135246143957101665114041412610530547836715022482230693716866564967583773216580204630210051384078451047328990892173367969060443788496432900372502813742143125488908811892746344311002918370628981026029645262058003639355566879941447168022898311688872447465886831760463698352356005777662794881933643690593343869169421298603869983797712990634611202219218661506979037105949137437223316633506495220784990532178342940784802117751676756730824716864855199213999054998707329904882806981011257214991483166687026783109639046192126331305499541056682034984134248619226118154819099114714091047669712657608057078691154453109530996590914885847650402933675515085469786838323490107288561556721273923997638634683183795838132148178137
332, 984, 2835, 5.783186722815218731019612084464867293059920649594035869130604675429686484586424898996106851027680030576598672409964292419370725417238819220378874078254880238535988359109135980312818512746232352288174759476289859340352690330515910246651245665937456042679651430657246115350868276083364320908284513716648488727717515191510088906937817032081933022155556050163488204486489604470507778098679578120886778237169421523405611129216306778826024345339698578986021163637302871799101400317596480230735051714586191900097756956064000329174814060521501791359131741336650456472195841830623704826469824381448867188568510052950304510836543142860922333871115021103465474505081135490125958021260080803445183363734749870701604711647296877373246117615264922947609822753606947808915707051177898579271453717583154977984801862852708380498518346641029386388958476318352690851031316695746723974192509367872228955662064931238223207162356844125932022046697788603858445267020328419586075519202317644605959845884695853
333, 984, 2835, 5.783186715990088572709671038502847642127720553863857246922862615197271772919302624244922039903557410715070961878379487211260195185728356306991974097443941351958622084362958894420095270114530546452940677433658185569212456898467094692408966553463734287370242910255899383376644677829093091772597423963711356259151944679867180325435571609015934902112300378652712929046915550076362629472314534990031547358012822844951364294683739284522845942172516000211679746116521698639028872093537985112667184923175058330025013320642827303812521530722526715617147022451876540913583718493709543600458037606470263951338426063428824018970990126005065496867476530237031581960523697599204658704946063006995681148413279067759043441674411472812143979676403351621192895856816561887976406316351280216611399497663699060663163965703534949574310556582732720594872503977822942867766090722761189021146634571332309281461221854431215903419576207749325942784199713610052932406056701609710906562337005740288986264404089256
334, 985, 2835, 5.7831867092464519846278196479301986595360164677705235819941395136175212845102780751130161574819155172018670566526408974398270896160921747087733382621345566411474494627408681147875029621694887751495376252530890971883453142550331247300954436961829814049406066211029172566192090044889684788408983900932040997761218800545914618881784194482538468627525039366932254801811204521626395574786167817179264096449540819975721693728426160279250957080094197569292111859549228818122745766150630394230570259988873151259766499201405050392469333667117056347538259466646407074977879307130995562993851356162457407080076480561822542101090549517907312394511068327129492921950269897874557684524884333778830330836115278278755588975837638030862558972960675184305552154318782673744958602373754897396708426834148056283262036327159371524569744944654803847345872771782671274059634733931325270409594709519171221143281064072160766607995642728009381835833555600620726950490550594576502713407006110574396874729302082073
335, 985, 2835, 5.7831867025830962740125579092940410641487035904399229427680815351066968230819671496428491856360049301966645947216389781479072493727027894944540418642433345982943541914644724538255330781722864690052430882949612779578771613832320348765475902414869858206547613956312165910701083778922803104579437433763572662479995862062687594392111752821482663820714125038430117084199660577191358254967500847152828831608443609406036262665303727146681786092177552640920492610072776582442410617285502018904023046940844148103134951329753535038035330130987657121143936791571160584585205258812481266852707074696480241893504507569572728401135056360830114779147306560256436500614863554681818195631017605232385786916822478038217685174675675382211960306309982466389566228804843143143912319697416507505734359381899265137089029936853162373537379232342095011579952054309059531655803245252009717567568724095425479765672924622552481869645451201660671450188324936998148872340004258793896208869603253380021545626313032195
336, 985, 2835, 5.7831866959988303388835152417340463166118701140190068123988724238269303190421569097390673081782870900864242106176338103642830847220736185927570505833696030274479900540944408030456235039570551947592753128760202494515964736222581233255270588081770809210586037008104373032496611561507510798340839060186291747945257525572599379291374606531399688118722678189643736589854446832772044869158508171551030406734091871940992421156108861138696760659152711872284797251256424364355987889599670332336087101644710883787431527688934129899182768073688432249955568298867994479365280605501330352997440555589134433847857728034765596985353119869298028977879893331588499195779886760754550833138732780881406426208689518708977731497064317015732928132270823298325488622496546763392284928149796865618677533526569507876966365801487024222867957354780636359814042861398732351063005530212698857992383651452682178623366548456493918531797804075072036542134649880195255278599049677022363171806672371667491340727516650041
337, 985, 2835, 5.7831866894924842208994805470892909913916348184196539064170010238828659516214616819709683086066960579463548217756513026543714731848097653308442771544166790475035078986779077119938104072278574610572219412204476372515453602747917864181169722786473219358214372883133666317575306274419765160176672286754012293502259835969705802581569497157001309218709961396163213809620072711832450922958160539291725593052261048719845823574353476466849185594060153045184729600998314354837498316281268941732328238764243248269675623383456121702537344163926952594214014773157940994313063964836567854628396812343841754951067703545373327278864044973379004047056185294469582794264975577333281711699877279357417286930522764509249373627104826450185573230146201525325688551357484994894887560623774990567745020403192301440501297490080870719196084663228786127270469832187626498662286400767515484750604253499859639479740224689972025097460562356028972657996959502199509539693835230260001969740374465828900762724072805736
338, 985, 2835, 5.7831866830629086687683404010748488098092825000678519284026074820470793292538912075888988632812341673730200101948052481585354554972978806449694010431353709385177825507418675085868844051510215311456128498289398729236338981302812567173588505843416234165031221847670630508209160418327432578774266883173074647709064803556648482012441541938330058308208428816236854840608833382814711553963696161347067930452559271879028479258685085930695014984646836756845419457605282934120957665579475780137695242167743447933579400149085634234286419192753482596095527801176821983633277795935542757909934386088091033445482923394652772251247861780701062728217009802552462601421269214483233441745686320695465892433117289592864327227995708330530677678441019195545652599859497685757529899268806827284179051708520092720044627444427022547475418306075838039169133518269686756752587520738680146996468277922861233312494998204603120010550013766911041659714203656259200767572930065134997896311406371624868829378653645598
339, 984, 2835, 5.783186676708974711929613487480125100723883091571228255281089523267149236942319924375120314514737543138002750806482791485443999861618765811799899795514985996610879941560922453892627774726136700883293245091391578123813971958105209006694785556139912588477420365426169278178788590918547820621232578438392789092080872126977656896042581512393076058755490024155029049098332343770099331054312597257863176691201985190678396652119291067923199397890466102124777321413809350936475325572958875452928320222888353523030396824087651351536652695490919330289212754444012932736752269362018629074961938198848065540757876224701085983363281233989498903930464561563295725903872461829357441665570745490491757943327366828746509518816863111629696156260939591724986635617479691222270794288923680663359501347719063829576766992553701381041833823073240959856365491198047401669046958803513281902511074605102827428708764292292156748079581247780450405272004671626847891632183820636903348943704726004666873314388582896
340, 984, 2835, 5.783186670429573244238460246004214388381229371876299178341057050234038783418407566204895207593652089366492624435498426431884573678637697237537210006844796675527007068087927414066246185232809204278624626147117759537185682182449992799231368376625926592851512306294469418980666340100384655175577560733546407513836649404540829440538218249262138322045340193266478483189532123222390710815399637460298808610395727026673453378755392893172167163018081342639774023218049284265921672941662592649914623576357628355841395464773472511334025918846249964648118128527640827995625499813337475550725150200417775020561947157020190687302972278399653449591696459543761154378076309690945722609965385211781137645865816012230578982197341702141123239152474047914436056795108213873355976477187950401100609696701212021253038256632609923040329798372901128001468458744170769866705521026452482351392707286778942927230555656494014956423581494044294339967206261127011008706015333899573861246964371959581664847211149271
341, 984, 2835, 5.783186664223614617387974117995319989518638236538058267237469204684562725038392368774646346444242891853322246345113556204920635042629394757695597594737094371639539289664334894599121553352996047112534200552902846475700002158250405477339175801089375282550029481965251383148279130744813204929478590836361771038376083093384601505638411704787954231888939803685549025237403184093650411840585583764503034499907989287286856706500526557362162685124012325318959043034653066993193874841860628788320034561666356368654233523246741805242537315050524581413713396558591431167814508153262147502058877297125122221863361883212186687120174971715608057167133860906073596888655162718642264681907100911905699926646799699380636988940195256234619821223147236656168747030498315252764533333019464674405749613169390053151712262282743672552938622106418368633078494837394511915579085877082876577219496481302013871318957765718860660480332835460208930340968090960114190908470488993642147962214004376040303888140758641
342, 984, 2835, 5.783186658090028243814233959599928209187416750142030976371395639665076184314910494355221296913309360326681800785736772904879261278460750873625910740444902705676196455925249900584948076146494316476378308952252468381521825385821132835209855248241508778578542358304293613045212364118212543233092987010943908846770578617594289122656423688551046947707846945640674158619098622971104574269510561698595310365473466476903481549376866112946157584500009820247161405529405256103810555197737059367717389519837583593099490081971285376988129446330801771421149138897453107429379730475683043758097238351190823647817861786850836415827773767664047875203929705702346456234221916332931257906129416684400233431855524646442416258244494198016093115396174722838587554463399907159041371585814524953946460962875082483057886462895506905855445723490745594767544403613481740709613877496635256607629366197524376358534727734389875142731439473789819464282908197543965208149211854800965326932005081672718501116867474199
343, 984, 2835, 5.783186652027762208836025016955190487366093951358944602111111395344067854350653765348097585454762662770667392985615964576708830321439644367126910004501853051764582563846856897747341467427344099464139846942475764206676457415143676453461516250874900766051986863051579520767001232064458847564771087780309611649307128701429711569865572502639549083028531486609918313113738845389584682493758498958100272476439710978535940957066126361476722821112879571880747364211742998784035439112731072225528684222117384413780372246641485035927683625160649276734605562762182312017468492671340543873189928949844187428682881061829877793185706160556277480040972977964839038405714444757773614219252455959520373003280519241661796241515497919122889837949981477472112775093023690411997313282800228838900823674187182842952207819271031001625416340458135432186928251641121419795068898896321071846077917545376037920973209222465368224501188004159204745709977654035275739462545948461255292022706106204423878420430477645
344, 984, 2835, 5.78318664603578289178832685721436844414872305240991105758910394621431177668230775607165931800144072364838276487063766557405569496122406654602291984862974297912750511615196593877737921713602155535214162742712050909057676355504756150406451401625783485533511135257552972842371844212089473855295737685752770492206168629459959790901225509034079305638162868903187523026707415133328701147659745764598948922472317161740549859451021746996510823744765242732616596401801628399515592677306044044219344066613494621341315069177491961749778230501122285606978039762987868146291420439022259008213809589820038623714268294864612564143699825679663936911065080853459865177704001814146769859558104200141150677812296646956337344371812354552880600069830423843123683693989841327805743256800496804155655778103168905545039748958649424186711591538975108462120027120479388670752456672714528832451929537631238222999856526334889085758793948974880384969824731236866972331507247499261110436717427098119503850027869073
345, 984, 2835, 5.783186640113074595915629035877904894496284789532774574969620481503951225794115002631558764311743972351888916687439541546501793852812466134293097782319725724676920961841105428187799669581500920168033852503446172584933603334485745576858977495507154604812508859974578111615796826477144642880863434821276025944975094531512544144305085631418114426800294282092989335768033218932485028467633392133058442177354906054428288658501981666672048262332194771559505148924301363267970747275444529314933388540411405056618816641060105771524588909508869082275697561376268381985980614907295020928305817948129146199725090423895735144288375891182166159046142186034961212308122754253998002466493008955041496213517627286590310868294237180791708121308818983312648159345272786418312570814515812305773633565576093443707593949818687943949890359369236332333193911976239837879321247448764222795898247161918678191432301426981544560864886905217394462672157596428308384492389905752385054954151902955897905352608374073
346, 984, 2835, 5.78318663425863918679787696090384295170808901469837558971934950672579069456444056078818125011364014122402074846286299832692877398170841285042645340538187130474860105075505072803295219618126985152739165890071829474444168914850010624439406618149049974417944413835119519246874166448438486621466972470429259951197759465839015218876211768951462086334604989417543903541136891885843142415961406294400873531246604504966307034879957273695773470511199980037621010055216851662615636247940216925392062098985262429751237000230634706330690575606806783648027055852189792838486331416919354007315835584844039551326007479671545271143126030190388102730591051885051239378388747822327999078386666802249116633774533876793708171419169770338390795104437046258090482109846640014822635934229997167206862016983135223951341109096049090545859034124871745991610189720824153284049230762442688099361749991894880352045482599393121360312696553074356611540580908285069135683296158465219179127312110157628991858797231338
347, 984, 2835, 5.783186628471495739088378997856303684102867848457016349380145032047008500364175789429723048142981705368496255884248256131616166832178143000882833258118350865268529728853088748296458470923311459200038168096520674848797603053450191804620384145040696057639654854929568875246690949635390522079233581109703318289612727266090346045802362582073674425161797705066102609947836755415128297646782544017650058994904315382232179427041665864307689982701475512831142185518290809339559404074966120793878576990355674661142808273689377972646372589876765313427221955131814860928838416398283868309047705647916020301437206915130833555781956468545574705912664824895215920197580159755986813388137661370018319308309612064211974520340142303634456224937795573558293639448364424665759694323723352397628621587270852908886377553592579321844302621855354280135388548395976412556196456368934523087235729143198825439914667138970736891895178342271078807083476718503951047920696052482521595223095018053728783698197666062
348, 984, 2835, 5.783186622750680191349328674904889007589063573309575167954359882274634354417651730740541128018179435455893804710123019271946743873456736765766790842324946853585982555292291172838102460376644982174105099708510469312254506939261375614223427292029710407073979127393446663385291835338577857067149553385967526999149606858666986220065342106227028255175160153898464350473320109210069581589347347178450437610500614837512156154423240919918901727623064367546666786636744705375626382262261685061173972121552563496647328221176023946218344378716794795086401297242233312320220389606782234906443051117492071985850195733801974444662326823705676448341783143404875717956852182642033123953378014108280981216971577994658234873062410025924145150705711742091326052581236420490269074333338369463985981753791022154090789180157689618420913266277554123087336696345847459358559517640981696954162997116488347754177863744302537842222372344529037139918249781802024665090200090757725071035813305208743620015744793153
349, 984, 2835, 5.78318661709524500877671994665551744262119144659238378445486984875411234700843713599628745777433626314963298362593889149050044486272712598100810820098830504543116608675296831313125743895831182600851971685880227731485631513841691289333001300350947229081211274080883605421089774260179962043283558227404008742387542897937595356903148819560029425655166457533321250427432693147389862283394539692863761442553754701762565296660683442075054548990269852979900060337293162278338095649144446870452595181700757378342835200111535922648145365677130634921027321291968036071163992569567881504334646584328847533837126532233253323940352116424397403109339929920548746186772257120060033663271947471064368588980397936533158328751538397405030383639222291940149079349899044040961432408475370277694820729441038889196060400635657116582559059775055636640243032845972311174892088755820461895109779341231923570330513137631804696470225961254967647834828482112908948906571808073924803712379207237814960703256911227
350, 984, 2835, 5.783186611504258853612365655132074070730281121745097217457326598611351452437234236841965842551528272824147799017899975018599514561060059310869346778352762270399444479712820524630867606977897260017934264735497920638890216790107422594462667338617088970003965459982086995220926792638781679498002242046069094612492831681057383399024354835153598626296328851300217795341408577063680145053781947288073568663921796867406091248128710027053021669480561364963542703593450919372535577411731623524088670572739657332069787305816871722569070467561195164477184666080438133584594064626363360737032618506438659276503830716621219207507570692065695469191160412506574592077542647741743784915426939152328066322902397049243880370167070548620943987327544292321010522842042584714087783729011078358936425128051931890708949830534204753496762004530584125223706899091483996235585539411006713092201021533848719850775697107155176076311459184762764697489380060675503372910000835866256721384769841179075065165114395782
351, 937, 3038, 5.783186605976806263046476127401454725617338503155036537325180907211452154857012861532749074301050626542891908151967241048021429841927678362579964667196434368183262460626433020121665692683325356928680859241163026513947153625456581413116166615435181582314266401033248257410017283112302588904788542680627515222883020130674275876103433319913114304410999284505210604113344630332105730401878880368929652646434414223418844730590609099637878777107287313423930311453056359548489898824671792677928941669770435364230002616003126610034342175503018754836871576810102147552381377805984545419399517486831905509292033706606146080625139969630818774456474873601293027597745757319105581685418677798237295307940688954599448992201895837096231302140515214312430424666436076657954335364771231396159870208944341724838500572882002984529851616517073196787365360723456937157918931633438487739524205208902391847664287035078069365302328628955491990551686701492341802
352, 984, 2835, 5.783186600511987334419822574060882328225758763197923117268900314377999821876680954096047269406119215014008345655921318144386528174101420706980550810664714650772349111713421038680606599970524468614196737476654634693598931183980439474502066071513394537253952408151102042699292494911395317937515115970057553408484746760932914427338790160970458438679497823484904427660000249896443463545138808206121521907470497909467196820016269711707165274682706619331423198652990522825581636225197466629412477222008652195249550211134199814362636391649577877390240901820201045070185126161543169238198955337343872009166504502804902521345545989758734066089511909549310467498622498618153035308573686140906702318187061770763616988439491641855000620708734756712223533068503686382841981426630702826501817213829312820371984775914329627246906056902973404820302197469821555770428889530473120855559736709015596506630240422827315047578971495841866442869784127037384751831364072713212499945370459677230230402361683349
353, 984, 2835, 5.783186595108917417539904671388946787420271911519634463527970053450718704839691179081595142460268216503940679310207590578890219382716251612147238710773608304452290840012094142804753155533616297045889253588375882474971387384066683034259184712016857919334083269254008226225098480428732590900396921076116804452780314980843120013873696945602205602393052029417959580298599561600119533050259053345295686554175450676861182438811038499577906788939718812227697061985615815356635290482395968222168351722352627886404832954185803186065759090917293151788458635831440962209068306398178100727855102118193450550395682049256842379795251993187076804367601013672120750100552497007271935709641032759477867846720043462444414318158507364532897168389097865233012467043888471860993054935495964262058837420109378893286455863955571080618844511132022109396225279499924979265646454362624131869954957698783433470279209306552895820846354778063763194628063556093937693998384903269318615932169464993101049784869629525
354, 983, 2835, 5.78318658976672681393076927041435283888225825942677897703710250238750069075529603818068834663648997810760270221956388888667543517654902060829811768323559875430951731451311196498736614172208984139286545950273250757954753221295444480903801769669023512828223477255191682233237322403082769962913448456528751475265031860736608842146857906970884082813874339035929532139997916350186260809091638242849688749979689886546213154675342823643477023556701227203964269293800765850307313629333983185905727703290078980029545338902643589551632122995318576715678748622184129645297451655610828028666875726505435556205055910427223389635738171567883027210757157482526475483132616830813988316934267008360678978986548266716156513305832283308508779104350984900705314383613504175167654349446446186371908221525437764766091583715764382273312882262688187705905714928389743012004647361868246959657582467987046935217515545541319346051962996521202718146492295895145852993527715371856692921173381088720267785228983764
355, 983, 2835, 5.78318658448456048284119321294462825612866642219914251602156987387632365142978759312766294037608325429028949182123415372996812930734522433409529313975034356964529294354178025454371153308999910411111714868418046445268506240829821854966882580248833700208198887258334569830566397733004683103506031593842952980244198674614283408187450854444598070872561562815489997039170253842431818048422991612846163567037099993632430683472002545807640289030735464416536559162963084716806378902001262454230815309426987596286456896826015768244883871713777384966277199201434857291778164329184783743061079879921314142851466511825886488267666586730575862085547333554053367015836610913390745128700116061460372728607607119329402749576504156532526855343225558807843472279008165594962288136967823767527137860187521980043417428728238356083575279996708851333730854934990125379495275114862309536273145213901922338470544604056056815697580778603320479751063858830860792749375566425308959186691551653881690555533553496
356, 983, 2835, 5.78318657926157775384085317701321270408673297608122606110219866407513066896517454002805106916937252923877572291186160027717720409037810193131570872618411584762426315814166677616135778934301544228979211305757038359615867992998501773618959785812119911168263494536960184731487553946771250279674693220199987960842542846355647652964562422757734025801434420752308213575724660760355214561014171490476905002248926183034013950510185496953127580559252887668621873838735228997751579212837049272025315147905250299203446585385652908527152950163368581795973835912638106041930638545807373804829613753638677120322857631247260003964364665570590634852485378486423050834446993280307966416706440536994445201143086405443889046984625370690671957943857231737927727947938743708227273308308951767483678752727273683740953991025952553614987803137370244496097851545457203516525783841870260676875323674366295112001689591404973343636468368834216570616844415605890794454583555515705184476022166495641475549225822442
357, 983, 2835, 5.78318657409695204583886455438939328473645848596207397082489188898913973554216448555980804264720139268364637570935390332332678587366673633069042933880150639152314846588679219906209369456370948641578545782283931094246014780630468280740217483342028404829975100287390689447407524811065273484542625217399970555132087238495897129419176422843479539309892482638911395861432899523554826446778758623569316066433620295925781344252275568402627282033738301304777199373280174321208443083840659848438298138372702695724236640076060374213551114281683965413118257752195287691728358504650507091770786464225110819156932530560909102605477816874781540190204784992065710310920300254806522421260396737952555541053297866443272732441845194876140135223233196709897554223777151659899366897476060580432926199736629883988236910913577159318895316036540673861802035317319030134052028226638754370087126697321643228868160366396888106082089818516348971695037986184864495989207427292469499504366589944591478215401475088
358, 983, 2835, 5.7831865689898705923636846234314576188475623519139919910184301518124589357812080437050184391742993553065052970940449508361704490702782217975167765139674979277892547309216616363469245304489250153389775324033880185654380332162895012317156103504450933462412413379433115573623990460817557133281926099702962316923327599938286186598564244554580539400600324929004149115445611363392467568133125748152825757998177120646126603068012922453203553921096466225697844941266647209921004216860180958488675206538176698712247528656008685692450841444043671563803259653715877976801695711323879132666406243866586594296783866048503947344090881972671725808753697520182254256921525182135898980275077715672223047046668881698236041114235768192677922671332225063787639403830965133290608562829905281041512079399517555704039302802551696148959818948263815065193313948275720895362930153772689526846820314896112807648213504645707275366096723909630975837270169122144729045789899215603697478628591899691888751687740436
359, 983, 2835, 5.78318656393953417294784758223503647668403149171256917799957957620599436449003582525923517858084164615003889051253945369189462950244104913406206024496767184830746320566290963255014390629830175029861485687686764437494990441064807703832234234970158681994701698303781671121205905413452301412090729503037920906081249150904683841034284367842410364757134101414447092942229319909776016602915260318697035815110424610690470984705838438283836478078231039439836033809435112710313708463359405844484339780827851361634076682149040980921987381210532279551110464889756992227752234483905795965379641522015833534880827128682572072536324001223453067984584543285879448431537720598359769895615984186573331922256479651296769696483713453804151636438708159944546644522153720591875621038073609958090875712723474878906733266159860961631991212911392544451032693795607295746383413667170143782814950821328987398273925731635435175443477131551530092823222859705978178903236592256400516311451241955853643320090295527
360, 983, 2835, 5.78318655894515685046533503528931399331142219460763301116291086156733726457124750066823623643775177027478429857710887000751320026875525417016785969372045927273751926417969748655850780362560623012146841924472557563690666499400698380528655250970748496083897278114253785869854031682555102733206530916389848195918118051626083289457559048403698449888948051414435116210682742918232365812483648838763728763936168389396894438540467859933943193203651463613218709232796033789338776139500025733341291850789170433061542506773279460426021000780799783653223961146776055480572538464289138077108225234322231777351899034371197152496536221078594078367014630806717830351886926544404381797019202737138154804895107681963542883007808539787141034701644608820832455084068680459763951554507212177231856375788721562521369402900931774023389019390674817452097673896801022780449091637410048066701295922152611898072085746568604847672851267192940547828260309922246396970534569573566811511480810151848461462386057959
361, 937, 3038, 5.7831865540059657142735897989936810263564315118760514111657268817596953988793367899126812231917036158350312081315022003952695170653034328572767077076040021788644168505658725274108593630584920770178571565989644833983843183907725226180906430440938583476103596600924335499158639901925916239379081711876299532598785041321134707653107625064040806576854519415530586446424000349232051570403345396263205886067657716057480419390632995059398933697036106962909196836946417237656275873787339069910159986880813917637017911650355270299117609914647529741951209796960039930470904600957387236046409319081465237197209113644424224647209825380599177453225880461521511390110556737587859201713733018610933601426698650002991426198988694121241074874588964840886480748513409012008789058906843928710274181129324241947959037366436462335137168155602892950943739847303072668945082237391614652863836415215459929309540171179752105675917899213091061930846107409249108315
362, 983, 2835, 5.78318654912120062901625776292265739888350870184482972120926134222684245857783650782298998041440160045827220688713279503591061343039658864609269999829666850139296227507985246881930022886504334303317267286110723425149994889806113237841484155270465602442865958173491345773289689233510056917120672299311358237603540510982551741338828966272603937361798184569175229580201355976235789872126743803300510903448054414819446354938404424471674747403855786017890992998653796720487758829167188780123407179882376079120929324688375440258489974684556265199897973815015412185300534957557251455751806006394232843188151731291875702284874737342689772942809844208567331261931995133783888210023119759658456839843371521215528372258057063272547880540279541226010045811627130962508478956830092428244898293467006880222174053652115403169050159965573314326460605676021658014048803043348550856429609931681187185339961958433219942538117082436891480104394416826649570490241502329370658101008525897765446334492844924
363, 983, 2835, 5.78318654429011398894669621462172772578423305605697752901137062807188777967746988489550047612616627116778864380645629041144659182828828090251598061325537805883223597096209432993159035831877972566925632940272037955185519682801284509959469435394644397645024508939909246272047371498097234785425582853612548994048483659104146142022047617678910616170083578719247946657772957665619278945527607648390628819420119764561051195800409294679248718250865446664818654785553893849577629495023197635161100804076887016238288535110099770055511199410796439941736640867099814469202993897416406961317894339816706596206292937693866372656621036543910650324790450194154437410027507724382811581397686255314741584511098595614615330411197334970911438331400976560895099987632718240491074167998111446032569595868202747574634585385324818486275937346910767517891845069021505367939975463933050579819092356257705458277146245168921864123790565681643615842038769663728194685827179055745970939264247660061609568513501481
364, 983, 2835, 5.78318653951197047763612155634968095207314805439409719297617645904921844224619757636212915585614840372812328973204958870036726329146250766625351546402966694657316061449262081094277967604492381059627203571208843653572289073533418877166119662961063394205962339005877108007488630094742212108292167323043827546369844473845895632298118131767447875720796346138263313316250308318595612091902634679638625546120920575400241600028681483982013733559119194732539403777027068425283984908444917814492172818659901767223698249099088342140338708912551490306365188633688297135782296683375632681226628930593266871512943254024884671076664813446765238055675968313740514435309436035177313570817989666564596266392340411525628274047951255907376573885162029500635038705424748051049899083315484214556067789879146254378028362318823849956364114546914106711271800050949267262515300821547894944842322046411872617650553324238049431380355896433573243231226046697933854451931621442743992099756948544965903034647178944
365, 983, 2835, 5.78318653478604683293398861906878549094169181277542456679277771214200853064368734453949806898381476574829553995548824828414337136079648882815333593887143395637040645207725642076811581972647717043988766727202086750767803219907436648619385331034455845702622208065030842384932896865955593170666512323819350055205680855551456982646627417184305350457284075978464071071404818444205799747485619053682366630743006805221009084745077356033772420447504224175198727154077050016431083920705472806891166462750035901482365856855192762166466362325795918356794879038876123868760537178248306472483904080547324560711324283214004375931501703689816935308791982918720158373586230333766461712634092029954468994035777062284546255176960546143211906784981418163973550647369598179542231546379171371815935242697745018357348514074998835815766833174931773667832542438810414609412602408812595612754683293131716873020356609666839739154757440626618716829993696518683070936707210389963389902256541523389504872550082522
366, 983, 2835, 5.78318653011163161705180158026136633529597521437383447513168768304159158993655783618749340469462894795255870715898404669298445963545449905225209937906000934628001979888407044178267278112697224611320896256310076332064688025639131595376790030808560531346645019154704515885227250614858898099687196539799942227030046626932033270353437130430400614806842142135186711156509406434752080124045675175281890863385057885567296398625979720444952783716017524478642548506559091726891259155395851340688735933774251179446345394166991249530840653132958915243864020874630401861103441179655840694998135266807883971978541577451431953348296110859145093347865553981015751026719138002215658546172853884220067755363637613801295187374380128973532078962084295755208542559276376462469748700183670511801281615541884775273183435867857688120674650662934542034738272912433971023580123884596185098598572581370446945603464451368881845734151015672440827571215713721582919996637677858710508263504864737327184553839218111
367, 983, 2835, 5.78318652548802499164505645284702638297994681947524777052633806615239563924921623125150487673370475993023300884561366739758687065273779434795808517382993648364531316722295315072398406654872915064404089445724997716624426483743251938187317415333449036310673277104887748645247538593837266776997448447925506913180783778138006529838537272537616177315451620188431405195552443779627038168851853478688675839888027025221542784230500634802053057640601484372729524021350332992979195925419134406374168623173200088002882981171853078424089750227739484231259543566232353564756290800662185865588741612685489682930264432952188755834830592530393678606430911146736201369619106963689826943378331024606944185432010605499250351872159831583410341278245356033534828475488919934270813524527102586887040559606391621359380641161350333826652203820542216897130389685289902707227576827253420119140562322970339966930463103177215924076092483244427452042959313373023289278750907850988579371611822050045881834936865959
368, 983, 2835, 5.78318652091453849777141073955430849479125601668662977868654764623856585085056051455592792868070322952729186088235096123511393562569504272796968072883103103569625835436651657516837906649333047467208293026307012582912851626770880796299170851517265185343674916356339202054879261889977323589952030391258110636567800090263616910872340243272402829085237563805445217357646491051394963047702835100481214718477367097566758175711676058922085379878282601337183565277087748448281427794002756264939882286947159173584938772509920328713835924288344074208195033693700826363112811416402480834970432006758197310081330406163357424337509879005381792263604770492260253418300212867707494722509303398737207853890559852936044716657136139604373590199039215957060699183575780815440525049563758410929118580152084211293788519152633834629895063735409119173642685672913888643521944482290071535274192799731813273166316674936875777009601951363756645684030007191303722406142592730421274939758946849166442663825610174
369, 983, 2835, 5.78318651639049484060647052431345288419564144144827073756873764190565493845433095355233647749887260081512041218122712435818881352688310254032362438670124700788039342018278847491629840996073418244053185757197984366263816937478075770143772363008258487653107958896188440050212195936471779780743702149117213059645488313904608147041881549054349076137957950438090581728999265703329167761818313070963274312077142998117972922888920142339222950002097965975486030633648675848997301288655026212015703263342134197498829532148690756433360474999449823272737612249199334675007268862535262831309653928655472215403111724030340117534828524290479836262547986631342458809961307645672777089147747189992856910418313060951593613781743336783523652446346405912977367575910754071493694234273203667415461314821625860749764680228604579886883792586170437055773986148046569942673330367470680624373341931045951260981715059127378051211735327487425672179794782083340411623378107462743691569967783277709413961790160566
370, 983, 2835, 5.78318651191522767880178226476607334913628958636940325473156456852050684678369314034600972460550822674237006733110624462806655148323941618244246955397976887927321836596555575396514696618131078886048529114658374456736306903503284155014916111042411314497233860399420710120992101931378487662364271097006639543994226800385258671575288858008756341534982287330026309839330027428561404832592555473738175153382783670061922407515301412184840947460842594795449270144684087838660142195583245590687661188277353077646367538742731697172158007650891162178856685268424911438940860981862514206651271926138013547639755688045057580878124452111638651898865687743638760789630690539927034445998197624980377421708179578959640486938281621774161238350943483816224680736934969898803200400728450855592324117756778029543923848400823965154330987890485340543534301324654457091957237808988879161581090203897123121505327598394576949125207242747867992953500976341035444540463679850256654841450837915406050764787849281
371, 937, 3038, 5.7831865074880814183727190089117568237319244518702716406930834974161481341219610628592564495807295082575099608101450064633831567843952050602426668571610768843079966349178556416341121356759261767841069723234745546205092330167784000911665450308732326850703093755200762815377763781157002341139502786536733465070051500641508992068107634775272586889899753976567080905764023607599554379233410213525424535060317440069256381041408390998318718087696221272172177600895265007282056615040528870711702143818703785579918751954056434326423336597829582867909903294674631419341314766162595787021809370808734656381213056025736437653244781865475159715365829461974280290765563836132506709008419571144993431807511510983673937430882363000544159905228422654698174657792154826018196951749016004383632148555033964757687968171201930422872445330101080881273263564126202129335789781816303124061926293691138133048990122346374461382166261223530826854492386493820673012
372, 937, 3038, 5.78318650310841101100696172548785292524495380047619714283199036825593810323159079702002533309233042455051299543395992271742526478263360876824259218663698756225930779653143141572239444667850704081189550989645250980570845417627401933723892339856215971593533057208855630244672535038242680183618860691730018982758628780897112656070001870556276678721097907307008979112570055884222354764724147656408680846861264262853935837125690425236245198831063395058889375210026743695971390180516250684209067260356510997047018447573026104595581637978111035298778970941086767601375891549284472388927193451744357239581243202586302526474095797061605032841442442724470851661565340342335368008349272053963634128883925826141472034693634024622997907245785366750913413361305643177699346857800871193736838755777535068082708742782575903010842269846440141884523202656714243973696726839976008149124278688654475331771569555533174602485519214332552275448026069268809392
373, 983, 2835, 5.7831864987755817566871988474534120896399038747634978935313331850300052865484119113637753406888098320477186642656806680203201925435928837862837039975415698589246074294472942099152508525711999901212318429167646094425441227587788576015901859435799598955130015058002293233452622237954558698314210864127507758708488834027573568641171732860430663025131019564229992388007334612470606694798298987899980224802666156206730371838576296438778177689470380511589443678904006905600769222120314229815189624883830874641317217140889213475003298665345931564293412858804156766988154756651865541356896032505135744095868301214006049037333543673916453691929618102950445617067871996067769619966605930627980757134560718470342051568062543752544261353874397026044968667481771114794939872984980505087056427923217345534770685514033997943714857187021492139223432748006524648212306558142773601123768424430307499258245009761198773597498760650985733670405431657530049054002882217340705170723146112936884472672531304
374, 937, 3038, 5.7831864944889691105245038147034577207576346211725765471228883199461928146602599707495949616256595015394343304534081833432984639676017795618633369026714767712494308396368637531838720233079847513848066977348004935724945477606212252543101016443664755517872744568171021589893661074041296366568375277055651119204609857841178886647336183739647848808103179930091011472841324029396495776223576274047624034695903915106828189209656285483508625983607271652987575037535924991504562600934582011039853473748615918548395882035868140739330001998165999855402911860941843051477228526479532660326663878542317238086396240964952909334611312244764899153125676731794764871411014812281515098862910255688907340905765363701236656665508733834492289794832199041674323608575823155654484049523201697718740772111208805624059744272618691184885068524039083008525325243837823537809037834615522796178174961953535627375487921439320959567830491189519946961066815981025758601
375, 983, 2835, 5.78318649024795849370160410168244190932430530377482842244320030082644222593077484300436671900881166167757940805089826252126698424545896691039228528872879209424101288369601312265083301986426118893448123650122459272709823671067818199706286922722690017899579099836610793195793099185192698551248064264189064604903754320293574161502359290665993271908957483063523831222552707901378270206640692573881602011958492849333700550304196606514993214723746568728413608360175177451562395247635540091137313238618611504216669692596608952954166950773987161996264565139103899268622843125953509368684032355715972452945814061678203891081189140189596741303128271940161109833949131453861700555254813171940707001775091169663743701222575282943855217475627613027282358903308444911804622650324429575606849807929582463088597267425897549404720867405092900363919198806366611986812290955181757409219504342217326800142081361122190328031088722971814374599461446110757361405215630206026807550704718897536894754692536015
376, 983, 2835, 5.78318648605194510842792856936582044456505749736420290618009783603790785366084162505088181270087949489335964641888071913047791020774491603145264363793875414388368802129134623707387563897662582258099726286754039506009339133385998538152277127320735737937885005691419372984253346303007656920896980071721096784520299447090540963215419674976961845208121289304068807000348600415992572382403336012909970498680385752767681945629852878759031895588311561549282953265136854827393914049313756643284368679951249024785099284830083708518572423859156404728828656629093153050151879156207271891456597116030602441234637550715579126343999795084097172462964193135815548746812631224906004949175308472605331245525467547995914915434351957224134159564977962171445563521629496048590647919042025073572925798176566488914344012821127351259470834193148992512869707381299785507209696259650021366584937905852441883133447181618654348404322963990542136506134002215569669151864380471816219887104531794409334786233989375
377, 983, 2835, 5.78318648190033375681091553976316903402973281077307423690654470580629630836776927057398361349051001486522496002309226247545661163417100684164568284408921401883922561170285077095364137662936894844809995301370084829638037605397995313690737733710826783805923381541569889505949452151415642857149138655049360670469994216943604144532442674072047857413331708875504444270390913365552608135696100536573778797073878159246087945795866102606137558894583798935950391398633258643755951367217449383587898621482029399090977666393183865771222807990881189035596760763354747523625084548188239968191570919082413323561643017604056713782591153446663492865579125822344723548217076575211106389181115041692275958233163282762729576975432707175370277127063706356106280805626867398582315638898757450461020374536371788199904518522994061043502507690460470730006704983945104261356554270766765051366274029539363733496369620756456086253957909103822125150611196582998068347684288795055340369308720197732005444588432778
378, 983, 2835, 5.78318647779253866355058421780475162478347319027331413652321171106006018547940226001930566445272094500917023571860674383047568409739501932783021233549022651761391811554683396097818789792436323643524349582279581736408235030176629522671198043186398660462251441504318575451030041486678929347451319639735753278454961071083573823687500517855550860488669540363729616562151578640232941542462645872798275413043674949915563752706213490894682387134451209552002822825630725572376062280652494836469595327526680592607188164886453640185888713329072699535147025706717671578207630930706038018976270361513296695984994317804577659461778101363766536373254844544160938224865415712835367270734803909680635634650642048929050920277196897725542113097948667343748155708374291427230702236310603750478006337174662005648486294715477990865004623966922984688986055154933512966970255861433345474119688658554681044720900540010395346949433566135180226602641419621345607480628097310896226108882311968166373318492264793
379, 983, 2835, 5.7831864737279833023668193590813453273105236776486423627363986986723981825139868470966216941101983813955745995599746525620241552304567898794214980859874911944258456216854162491842494056112993213729311809234475260333090100885306259667903977915262662033072883241873937614619555184789694923483478550465710022513911086699996840863987289661338074148626968755028273521657731557083492014351319652108682886460269134973421915285583080223741677783689817607095288985119154028374492169231440884010926446632245400931260880221811271411842323758739094306694720004211812173496469350927892293160332732909922921184740922106792728255763069629316064126441025976936623266835979452734597492352368393670542307605042400569653413634945971854550738072569815310393926700839130477641761322489441880515522503994058957285487043294330012472386774331824438011574603537463648753305181190047347121331320819220509921621629713261908994792745853835052343595818964723765922671331593156885409447356673724066072764821778172
380, 983, 2835, 5.78318646970610022607119570012190516447604082480183528121459329175255675401801181956607248308101819868797770537477624111422871174980523125226504348915274321579455834600985660577515882841871425151474435510029817836936403073801549502009804779338757704191242221006163166228509803880195823334068404218051758795691730610935089687868214210257069567266726262865590710709137360463084834690438958150616406704021665109149049907233820636956505457516396250387855064782614156623400564595028565515948187728512443231429664125198941474442010066749002387275252313949750021227506963807244922761054465580197185058263477304471968901646382447876437371223214332931796707462209516196579097551978698705527956176342349511913886902950250540694825367816788996157790612947757065089347720612833693492308834309987304024188458304549501566458836526309830881061462398353398924790673504440386200223603018851149282661159362027048833196801627123421101696613045149721258558445895347994614830378410949079679630008504431304
381, 983, 2835, 5.78318646572633090019747685022957448015537810905630610118994270522216098430207810586316449806892082413246107482942680687792761995827215214436233510418591103965140486673128196888307263480435720383595462509361954817941657440553488204733886669118690984934956517113485333388591127946349781125923796577542885749725003629129637568415639504066130612021497717197676190839843128468778712431053031135848156623195222401684183097618480917893397045911654060606448825273093685847546376668280808165421731593940844097757178079798134919509794517295107763246073419216400254664882360337583221920503676474846318718459128105739432047147429993969230501097366346742490562207875766817754001556997701436107489520114174139433252575326476547876943853286210505660136525156456398375852101734301083909632378569770900550894198615203200048363886454263883069421171472382272145553040855677251438680615002496846526073359635428014829369720643775911065926102790134511733598458504808400664964042690782085603939746561916905
382, 983, 2835, 5.78318646178812554010716523453284916988106568688757185020795623288883896045718857028152735730911064980052144501309513344535206662466406889943284167501343217112198533634963433741493750387522527874691432558060472779681261647324768010285475167819758432040789211912355199044467682966693042687559716726692133025100181524257081104812094645595526795895181337287857534457364464116754353803655038975093886710329976861510612212592897707836461432810560009545428023353888300536368467782856371283830835751279711114111453825761550490802082048845721321273655738786587068136872150843731609052992074900021901780929555288502116314101271922611470578989644174695110391055134055499727700450952981851728493976543855061524358640015855628796944878550193135309951673268429089752473444904796505148848318023165296499826757988910623222130611139722154325613064200474598490960834580226623166654858884151003967001533492943824175626426581923045966522689394782914243084656615149566261691062914781750265311009782230992
383, 983, 2835, 5.78318645789094295148865734843615077866690484011907071629496295842816708141240318777337468667637886369829000959163258368496680458226360657192020925784045121168397502041596588210601040145033913310206523782687838167842581356414417964754070369577358703643176548689439054494823012169980541777368666737499378593426900000569678867777726094215409820717266574570941673513053553569686251695643154534077768378552902624133275898071376338123419690593883572078789502341136961709144116743505314872460246303913831762468207462703836576104020496519541837269010319247655474856479716566981362997461821116790714182713018153667441833509417727221414598123361575120601431119403628610918154742473914523698908902742925829226944617595516129503659634848138623921491585088161850860749142756189234981325650449621654292128258407069222637575072933687563053810505364660640276246951497693053151808820009269440170725546993042149960221468310282535346094631930431017314299503499046827814306169469617263502941709363825952
384, 983, 2835, 5.78318645403425037417067403571449378994093276196895162862943860551520702007353956684816155224404277201468663683158642246393347534937096438275398159530745143863050111529545640004639347974501044044738216240711528427127236077478593290620060059525231145752603420463405830272709555526955644677136975573031169399102474146855283760443779473764025029112890563065501679872877836317583156983725501562634381855283780398918604990289321512709153882894767087721387884389580548162820026580589612991250237516321959261108243163859156254774252669865109706891769358270630884712838381188600945516099541363701593522239051137492855284486960620107277941894528043748771681523263212853230744109217996914397678867556174775963167221683562501979418563038860288544978468493301843809648232125835219765853950745241755617160428930308005776248176392276854876281855501276999596368755260649238476533130489271152165703666018257817995202728496152437125657400850129593836523972224836878814361717241102455847318681202440418
385, 983, 2835, 5.78318645021752332917269067032023240457575335955584762148903621629659918883401331282851785306073046344847781458872450004858050201239153318716659918744342493826188508227054953389105526526259752572582086123417104300819491300485797147118339823152638051801239475745175816272321058917621486107948465603594519421926694880470060975715175928090456372509456767970119906697076055094141957514185482299764857098528104956618722468724282321068498260055818731257829238185948619273816060007984365933146260238897550426557173013095486691791425952651629005299237412350986691498093829726253629901874718940786916735849338384821250904645700159300279294602663523473313727858981046049275883212642247656442805157297411265935164680310973776915847794837838367326962634407901200625813311810698106481240863422959280711552321497670520340301469848474602476878091837287231342619217460551872670323210855602776327049319204019957528194848883471719359227573292521962371049484995503182051455454594910058719287605254250032
386, 983, 2835, 5.78318644644024546891708887481261809026991535424799981787368616601778400359933990376504549878436874333091443679559873305103152354292697795244009988397538202736905897631846299132054639207419663856576994261978237656121807128314289822234365793913309877069711304626505435395678932987403208097341280278032001558442618438672435812639397241117891743930135269754706943293777568117396854667547254635868047704004249914478316967463022294420370159681246227119520928657213808488158384759611209563711790165343830961841259902473307148011861574222784422782194097226171723116219920267611349280678258918713278178273511939851885386764687577539724784153783865789207874735325313782701774038382297073708851852110907874977014777108190269197149370971155890626755798226153830586740660311579124526495948307437232184712106238323647869021542595881578842528660115903121384813934443845560885189375257965683564536831931754464147715343584055480167826295856105207608724337324220371601867323950559781116052177461689556
387, 983, 2835, 5.78318644270190843052969155281072395316034643267967685836335567905490130703648446993587101843377791335572423919620242506240341830668993048595254417577656128281132562626713814585794030682428042602696425332929708334699444364332927220721154406619756080571796013237080876041072083295745493554788498582133324662093230529374126170640704454638965656097391649065776796819741453709066382717806929789139662755941545536971053288927579270793455581169440870067711764503196719097130486097260218669199489940269252553906786660837023321952681662727721023571183975686702948214356254943537767158370340905800781975271421086622944876469002322075066155649442379553714807034067145649182362077688939891509830169770544582134454677564031488991981035016030995194580467096161164392165475157784824803834319769309898731579617064461084279962083448712679177605589089920714371256678343815327969838121513671860851203385161025235857794955823427060970271713573059295841529270802754083467419298582333571108180906478970762
388, 983, 2835, 5.78318643900201169215722829525985280511166806784478283043081034286843709779950308830999206083392123382063373671560327819973976948318990704389980442045461153813900331249914610855175298058027995247595313616992964414257933108276600953236631233827807114020364188406566775869458313523871681886383404342762611148335677819756821273719515161901511422617711293563097427203762579710199359848635904545988487350873351556991477446706590714346972460962324167152301174157978131448013176720111912738388028872993661328646567231270573964770975190422862533485129558364440485295096792002102234770218006375599847859021701942454491418009186765662170141820713868922483423985536142277387320563446255024909194814863689634457166075471812150391922143143192504851909974217590573757810941155075560269717628452195097870601908924592110088212822886846492964624044937326897544083569453826278658520126441205664895980295791726211294399766449620848805550214793652604875729074621781935443682225355180242661070082562401845
389, 983, 2835, 5.78318643534006243223211032863580254459218805253469523086721981700756781306466706838632647327165283145899193787883034105395050167383053646525957737875004051314149470437007421866564953502674404926946149554327267872051411618761823063822372591743985855670597158403341289206664027072422749759772559657730788437813365443556144646778011393770447390274925857568197373118730130725489374867207985579317453349458359034246747758399977177870206980977569702347446546251204802559390804864453443281909188583591739320028872717571890156523768843837055974363165699940829661840101582530556482305462665769537041992778887362401879482583058203659426705223564106604308317745537721015301168553118406776780659539506039588778012831603160381930927938973344795478313640169650699406724485490665222699598611417565884769806517819020661642501028355352528392178845896741052893170828680667534808637162028899485638188235291840524207329447202826116413914379502240904879986758825064206130653630885194112768888679741444239
390, 983, 2835, 5.78318643171557539161667473941171325664688895638210036741870307356888552046448339763372688116800639469895957651179029111739971303482469764041345856157114546137243489486992091791979690502045118955392097004994388892999978827192674294320450378160424243215417832596206447813901664591181622399099369235431178013039699264319506727452033304658834108914434233185590946890651135250936440425348406638684294689214127929073121109765821337658854688239393226848354971613934590717706173688020687675780978423280363445773193889223660402342871488745436274699798708747722282258666265558586244300479554398402603960572628270890126413599292799503800199210850576214715942454011809288254764931965844180242550447408781120926416693736097099238853785156697201332864768516971374782730403492106268831254457165361008784009041868235130433793729565365291336804501190363125697783399121131267416373987451497718304473066467739730862644720963777122793669312935143642787513320752507598903676758074046726817687778515421532
391, 983, 2835, 5.78318642812807273856078831098088828756905455800579033832549790948728313104749815810752060653900053592149607257187290511269846364313801793337853240620886781810552724052921930724980144068342616846551553082356640313865395171044129136315348118930852197307727757428885039428547979653635980241190376022441849124119790138576632120972383592458547203583373945463620359329234466817217458237869030478591037522546120643499533433621367984068183425555599247872611300861120889733007265876843709224143232543501302613733342174070438069984334928705072280142488979469113280484376338900609232965345709054521611065578419229906332720733937149688732008567603712675982349331759930586787583904635773579396134805967208459751244699633563778823684219263058998536920972566577196076960000689124141663631734212326572946891995653426774394620200550268493830210422739848378205324596430229127096970181289190751740511383408927065109512013913753373273016766983035229143928566334930670144820259417267693634546160379100712
392, 983, 2835, 5.7831864245770839364083834723768987813599418379813477067680645376189913629394728587475475602616431340874698712777341109359537585466705656287699272933611666207711691379386844535394121244353392346754165092775679684319595257012283383313522655782593599072610739912126789085215825721535868190313155456916580740804726312672164474031686374060710765546044171672019144659183563998249523777132529341419422032767115639888890714766585493286987825482415409979864830220611993699849666123292888715450097349214986376047182667436317130328464546180941867466237293769543948238162631013593168601038098950035744859158882090814916944544302512763204444797617397017480557235421046286948070234478158994125114158259909314588349403464356730011855765911743218586199267486744452647244807705598251647564111287845089539312081490598151530456738485912672420158997029432731826574079287059095495886545584327417007642043857619882368218895839908288421203489270375909034042219194396424854024267444213815861989829157204477
393, 983, 2835, 5.78318642106214561399013405783357819087143687923541738856395592718457156034574478747223396212744482890664332891487091321728052440531238318622489195828277230588899575844346196933426531474190694642172637270164293106822736321787372604809378299084652989278955304276899170016294407888717019222137719345835959496116104898387465781539987772829933880592449317195807772580057303255659759452726378950198258961549680532167211612161901775679965642226412486626447436128497008119014467746767282431815931199948914307343476283583291457664839686577118054280418426453467304361869653960864019851799955543877745016919454533210056861187553006642395227251388850975436524298649337716005862205446846669149543663493140570308960105744642898086010174159501696008397264481162246471353998012817549921770401505275176947715490766556308808242037848633174031105600962604036889476354855293439568114811846147323388977756632863664060204217358518877235465589807401885417996975169738344039033941638665467984451839365321412
394, 983, 2835, 5.78318641758280143864106823920358473580586267275169121712023629467006157795764121292386694481831984018228478635234680820484270649663097630033427771236509595859135053465607652929105749254972888996864382114532545074874771603140957570975353503561946203936197432930013199252922878351448144506514713408563018924329447312796856102793627210628918471038141822902743010366755045761153788909285993610231097458489614733041684141793330050709498154955837643270297519747472614701857370084828946060482679666687705506915524723828005275206640657429816268187428691416256781368463306383117811375185949110065191913363764652899820023840933093697971334060358072268104838330420815558462319473038910820756356730029913494301812371059402071782127587606734320234237650281968228074795247005213727212452525519867954669872869114092730298596367153853213161530051179329970262906048797361597436004743330909988207018800667245872353220110245330597150664268942526065650341162388288792770290259140858368709278352730859594
395, 983, 2835, 5.78318641413860199178346149939020332714073801584906472161374060582236870821604328671598454638085286686890411772374270875395280289926666509416602674734901976514058311200747305266828978070959453482753472575272434296606854162524977056151059315076773128399713432879130610720413759308848072387891813274155415755908362551128808578130305928372461387591102899055630357306877277811068872050033999676392335774932196545512072868692198285009328013077164327753121611448145635225023198913343484938099767252859472584468019220759039750621906629281760694942778925879904937095361251125226696401767775730026734803634411670718407879997985622084866317829624308776411724196651413331180175589974953816884468752110535260053276885691565963777470282207106897873060247618268642705779288574811603076152519462076866335608857978601539956836103019361646123280723709111843497183198720374986921055743521718853934200120389220589701828334227406867989754583565127402566855595741719761424965007437923167784853016176045638
396, 983, 2835, 5.783186410729104647016855198943509710696650456692649369043115245897600231277274117762723100030172452162408757673985865477945647868018919157880818270770555029445828903271349361560292115395121672021140742123876727504550675676253699947827889594187668467654288980291442850926624669265123779711105427238317933112572138273393245232797705691919921885436271604573265632784370714040743916328477976578193805964207276852156450183194536997353985505183162750701729768177049789060719295287391791183521627348048411243224220158165312914395526756907157827761537119410201317755686373625802888323007355323577531203207626674024953396218960916538536359161286163046260684859812758405358483069366406267210839691282648030396739246168275050041445324677593160736069087222645019715626552045116557087825704317002766150460677015874838128789656560685631069904140553800981199484691141710098214294555699613546603984058884700601667284603353568733162564855487378237631101961156097850348372682751801824434277285855585
397, 983, 2835, 5.78318640735387345065850744093424026127239765749606136098458287863465280629909348583424522328954727522561527818232506622047235352626552818229144681664171207884659232783753985763875939018182870908420120914978539585615463478889185687460781787412782172235006267055712310729870087897302460227933414637345825765176864542921654381501636418420087282216997269318050084947264889693573284934645355981848666133007611149326155865369091832765920799397729101005977127250651670876674284112355537720459685214414578874218976444110271874466826338579223114011888021841484559079284897598375823458030966759360623469435239287621904146703532457638481789076315882705872958717680609131382008583607363401577049117418811326967388083730254979794270011447722026842063740821588177096466586487146190769290850239025806874455192240616491526425603718516086781787592614049352798573570843707055076760066967374391131687821674300186074230861499534244504895060471963549707096079411340549971973986451982434194162474438548736
398, 983, 2835, 5.78318640401247900467900381018642648908085233418280760037860013752004700713251320956726599622616939038353787435250699580297953009080526712173232792804537318635335493061480687800159362321472090704123897391714451868362400339853887394003965814121128386215082410116830101568847546731261448781906212581518853323985606327168407049406727590105669626969413507576852481202083155217414025043716341590360100734462805432585455512330200758796210797218923138215066175587333001161241112219753288053287467597849165432406556013765092128712637132448555230603495179990224289288823692592315820074426136786254916450310094189261902257560828981367325935927515001136263049121430682107034994968148176429748672171908320994227523546188169436225401005935924488734645612257675874392603342058297419406859658987539959821028855913534478614090228576929360441716545537558448203764068495101367410350749864912591275550787091440266748570153793831996596335242311959671705177940248674348846485495289573879773881991476359228
399, 983, 2835, 5.78318640070449835197913736036948009521048021889442186144579372444214906993841715824749280183614057286138580132715266048894218694001911715257871468553166139009511605559843354621966080886396250218597483105583307150990218985108910733092363805189419330009241707689691455008776077400081519834468115055835566043686929049153827486369526775164961093374434595808790590154318020315499966803078545209825568278315665072849829420455163329366076610656715645076076732171731399903885436667084766951447873446531072584142772524556110706878053833259120701657707280971099896704907648763616861710907169742883638876314970369498272356018025089059118969831586653679069215171110155289820009818551057471613438172180006829723124459593670219650532838521909083337617424851691214465948173965738351862976953754772063200677886974031909176721806273959137421247754481851544418864182843297236281733234993100585278302705415686752284417378132390442491361196533691457417138946418749610624278163238060533950590214705490233
400, 983, 2835, 5.78318639742951486395551111559226418199203517123195570209434651635548773378353058641735206862666936961077260393429043462178048338583299469086619390600920171604733781793649309563647336378948924661559925000220563343784042404625179883076539363763281718406900735842347433698849946511066378009903756247838718567657520358556030005951093686366328740165446841804023247601946860160515385410971990388066816298736570891988030996866679923720423785694074296290327176096466899009552329517618221853388134063645483711142201868631687241709038268595139877237277637204245971996217845692640245781992864959744987409120934281729551680669450241143405797176215258765035939482184589201015915999508474037646547361922291853813807685081470004651580896045063904777733469027885578937425948546998944103077987711687663616258661720032210042047945658712055121931783430110073355278495432525566202994236772989325662736189568427639542231085339413976718025929360309041188553516966927163182199790734219104404405701787794031
401, 983, 2835, 5.78318639418711813030362347346429137999417343459014588688437011371500147824673922936270764674460140117950198831292400680661781067786216940573462624284794459946916138085313740089060472578303978778181783600874997488045128674233190644300369152653126113141881141884912053029669174238476526854092318221087883382537566855734787271418301683497276540433002182073636672086881862091817296759390442454463419477415840703493115137830972721793372821468218055263941973313748623783283206141457074466803124172217119044171820504545189020519651670300804828263343927969794336023986323678397999769734043934886922950714918714300498734576403982640151821190871904302693136047889710094527795014752550208938423996939761285658699997748000602397105246994552920367353911971844829642830620454325395911267191334743175475529993977608592034539768099460727751259162534807081804901824360592131432652040801339514976580707450416053971762833802647229020998218213225777016926161911460776433431726858565472694524446844463579
402, 982, 2835, 5.7831863909769038510084683390528473636209162797429263221894138617441113807692381306909857617664648000451885421916731352070441955463922520452506246204749505064615584366450112410402722505024509996204783667450290692402691827337636351316224501908018003516204441475032383753488289410098319111061519412289537083676723058982516129053203655901622430772873760143043098253466330259015095023750581822845760172734175879322763574825924217626453748076397832181915430251993901513287768844247445712892376650085988808184732210680863986312467933838111966882238237606034558658915767872200876707504341204431174252255097415465125413444910490140294839703265053534630049446290298788723577325240198658522114247215518907745576443464330923867073456877071258279308788473912788680492797230072559043703335278463904430834938986090307053610196344215937235826941269537483993939190802037673700129391930387533304111820313576364859245799307294305948046110834106547025170969559918118051618903507922550240546992184972524
403, 982, 2835, 5.7831863877984737304739186434963850997184187328029424542899006620787696771703566785955551577687908240854076024322602350378143430017407549172502579369706108163894854203650320858131763331623404438132446507467845955490443383909644999830130735238884968738617379204837304195963897673840511533056777617915444284887792989530163522232089938593127667445091367120980731579095238332537390657433965231833459611470325070102741936192985100024635265962775736282319768828090356884316998690060257099821918592652560690932977202068812396268463442081393936201345901420726641906028826174456828733364758808624745524463526937106424413033300871589899080229588465015571830935308728731535906651402650253769394708323771699696203971704923578933998858845891950074487637851460653725304532575200766157000662994558863208681565344033247696793858168084199354145697838131163964138354318456091514798303812068977685173338339493107043238796380261916785359626794841102338087431345571388694687297641185448804214541336554879
404, 982, 2835, 5.7831863846514353737433651329452790261187438234277768109655532476141429147449837894783853118500190233468298892048407089598742547962059064057267425240512204235983316646619223018125475432386786981056699727234143969274053756657527035825420916977007362828594590681448140121582345867835357141552101482334938066796126679613017327484986086065548029654329230638269647309136382588285543559694387404093687091213061395812645120560475561758412638837177964634647489510775047023680158790887951647845329083705269359245973206670286315653434939524219124049209354703931952199110579708121065284925640619443073623206124710555461121822597835429634217251272054446402363476377446753575367019222521562695705333913898284180061905769563450153206505794274953439553031068671009425486643597304548736529715570719683582789220415566549527142826769482916070780395914889198746494920060757776114007550962907165492712913058911065488418503032302175102219318683590182209166209094334058751516016737247521989416932899697305
405, 982, 2835, 5.7831863815354021847652529458596830930382694959570543386841977790793666854490001008718982402993393360581795167811592573333869685830638331402135387211832727006954134781408075913535043783381306996268013625402003867869853871312981449917214206509978370183457436019460901943719403056956856449138056729621835260955502303883508879536382459817399788818744819254985969441407201269670359376180618357982778645360799122601515395775117064358838791400030530379153960940802670368949139103247576286135132712354765462288052255621066224822705317450497640508086668401376646462625400500127698139300651562641366353019264829594859588054263643459224919549764572094455933098924019873219943739741541474278576073842788835114419283255032049332509956752317938047684817985358038307626081647698219345073664681599806077260127477713239091604556794365927669613114620424043992882460079309218437262811201080693415637641228315969493169878348450548113683701462541710500689810198195244926258753620894549903642822367613858
406, 982, 2835, 5.7831863784499932666582974906566290848254393555404735492766157792391052047764435607478834521594449636044347036894232097512426137414449480482707035786369849220478495341958752189969307988376655110361004948983389107935396791118531059202487227107942469813392272357754556654085112029591699988415646759236555269629954999150615108205296804236027241166427637205325066544037414130459873528438543611413803229531941188580618360042550077738662623609204032789096440965442482777777721112586284850339515013263879752755120136563098647269966208919570918054424415895573502927391475829533066528238297633799716243033165007213495900259059714321838753369357558930549619540078027129540428725731976901865358660299842326929925071009764761735140510868330296364366913570843488928412326759726309392918700732968177564810701063649341751742902604175230702795005488597498780645979777379026288849298286968849009382356073448840142751646244773355964445251554301733855359595691130696163350956127148974116315080662697854
407, 982, 2835, 5.7831863753948333239322694217957457693501033267398283415357751011991523021560605457259071916290461120962195830374269341897620963916958449745133203645545962406725796018212697815655634797359581983310017708191066271646228565407997572910683384933153454654151869752527440537046442503415732593153310481998489015639987180224382610014873538496592128306476794298687692432490974610907176395054009444717595565156401239444335032558566119277374375560861898510388940876379119555378834236742565452442885697323982205820702272326769970637427659048631176845600183330446877557842558110311180037056373903835841471872729826134347895076753316429920903421093176766987454193245387557505448973327609063731064037034768352348490724759381009001366407433569847653188910511477396943348298384317150297543082459610992605269795753093054214573410968452642058737742072673462607545510625425326731115513661684128356931092289339554623445862683400048388412749866770859154748470142976716633610727327376370933400042466967495
408, 982, 2835, 5.7831863723695525666213169915797421221247309880163581593668346480406493913481958789049350319623238808671216631382790507954982615765319806049641347934278251388739784189254443058123916665351203568482928276216564963034756501987671501139685659877798240183492491161777549918339495259229086889648948670733264782979377953770296646136064179076063795764441560191406379582937091208853641033944675656934741050411164309827724527025908624670905082423137812519402405398047166206793106289060938769436553270893998819276236492641688179621270163792480742558838923400107158610776233128112724248279895413790669005796622586547884968144835102168106552718171441276218688414137622364555955534391851688383624001914335190957721808433243026694169118197508272827276789617739432909506632667150929947424298872580349854547511399092207884132565472700153150742989256936155052166195938478616071840878767157946287388886291863375196485171077308098844467042158636495172629776289158292018133791554052375465901005735419256
409, 982, 2835, 5.7831863693737866162878435996102143857295439149443132093342556695180030882979754298864454638507607005762102369022360508907857695507509059148000881900939873380709090409787701231233953689631108942714334774943552674008100589842697869410242933902351960257789305405679799193127381138223269033335453170412706940078853716036783070130908222780002077777983521178963916071730453773417610224244839603068731548630554248423580165900378264719077871694870314378916862886811019540703842791913072932521743843052328409150463746823061623752703977238811843590029428039212954500797469527790090818732957252000603900010049054450474522241479750178960640986653746906185668361635572191882434636878207070992244361133310577791051428796828156766755688710402194573094127001598420964828651808282494805902010656549705408297735775814247254761376510263038139211877963902660172288494021047611525817053778715892282151200313354885265601626829509016653140479113851967105293092549603762481395242483938162673445413639703971
410, 982, 2835, 5.7831863664071764138559798167760681512790130338564437230097411297947160614204926902515248409103219593764613569318240122839507278896089429854709261578543454638602902278465369931206796340467705624169470334345468014940832399861899806311156582547615661356835917224089767747059243966530060441699971296856937508154271929364383308880632735008324238786220672355855921905777672340700447733843853797416831098301784761057184873579520914295520522938013142563121900550648882419351621284708637259628117188031436128592467210198977042315881581174249193351356691277997159146179069381674128755203665522105627445247773233660451579957362394053449254754396402014516456299925283616594767505314320625251332481770723893765547026542526156946140635819269333462672400321558717664170655332724172352998221306815379068518297639351639093305157544696767409416827807842352997190452405513854411621126602598458908759074432195942843798958439040902096453284534129969407566522656297171929316592738950153865418548447412304
411, 982, 2835, 5.7831863634693681292346833439997110739285885770783140662219815548200311672877974058920441575378593003629938121382716059046952332124652413571669346532234482693041734120972869050212312031549242694006072548110639855906411678035236173256382209265523879496998403913571385454641136901287178260159584174244790335795747798551572925629164317564076020652500565923017771584279155306899096676427269447174545098090115432972420104156041087898009274452616798429739195905635071511180682280927197263077471193879274851543414052434650945194760410877649212616509761957497893696193177104341542899495403748633126572692912044255981557135799028792707114253599833231422760385746460792773899465553362434703095988239533321453273676089445441748086775515040775603667050844437868753659779497883902866600645141681148024609618557305200865046401748064078030097342447136684887526906596513186329588080363746748468134515405569016450575009211658619928148281597501545250359013842110429670476735669453571469716188522103587
412, 982, 2835, 5.7831863605600130726914680701117214936719023458299395272981644011604876431698140893061259478312916126261864311595757209851421691935384844085958973097882124198062222980050124471746716649788396048383584060350200054346422217795340336901209218459664688493667068239454200704411636249654424607174748584220050157355729209865151464286981760697152123356851596461427787893986128627469868989512866519332664575116000356809790421232048964595268307472609825017638106987053341005263435053836414102139863507036664262775854634237360813286306272083073646866188177108998524851285297135268336025200071831800702749572793062324836919651026385090032669055230200396827526683573725370852009364572798895658410079132427636962373924993929677698890938540709807488064402006099276659646956218476040715665078006846615880791191043979556780930363128806531965995424518419366466174319719768879685699998592139054212768696723936410771373527352795739914360792149477502302876078089884672062839870463438099809183238849694414
413, 982, 2835, 5.7831863576787676079387053856730587774545108614024321544225085070533014392524163913215170674361779410055386567365984849592594236691858055509049513949429058186794532472367994943110862205792825718047775937748294309686944695897223989662182219575862698354725083850469586068817816188744153317706624660423148550919536529264520049797760594985309842279914498331158322843857395949694644354016589919503065303855659598892987201826988722631300165387256075605522826578798549796215258470652995753549685368503384118425832757875483938796729173215122353562569403809191013607170914405249783532898389635240302024037227665799057329636552286154778590668123995376622218450319524839038346660175267965435906580533519211920318830919629021959182656154224618519057156638880193916535994687696515302164800141315299961374576371896037417499861377162778934815170991967382939396753461449951210197921131519857417582311518826489348704945562090496269891732995317264998821879365639822528222719423558665015771399188601382
414, 982, 2835, 5.7831863548252930668953579337781152395824592436318806690483492497590224741599515243045606332522667873161099784492539329531165356621296189610594492792388324550900521058613622261150891283090977462454831276963086094767100770910497599122309609146425146317614990343640146736466308029529402575550133170045086890037494485719353924801564230659289507900135858316213642466605704140592047411504003823733125345776171696021917823709047568070738855861445238507305866628602433832873088093369506766180816509316697534388842101603965479220839823277887383476971976135782153100830010029742654052012095244768230747998630292638742815703612350949333301370701575567266228727851126533593598351155500497185808352891232240574065858277571107632216433097631170963090891850037855077373916573723649855316846606533298117017690269860196279478805483272060834218325856805763861265056065363636221710621596335667835327434381538119646367330889650878427471195957074109017279100235325936103854691054797569710940986225188904
415, 982, 2835, 5.7831863519992556660878987550821150100845970061501565387827862979646594126668437604875480522320944603389043744054507720963958549418572268353451210631246964306234552741419901354038508945577181813671926472924205394844064531011816354936842493747375841322702190303830283165100791318411645108265141445107427925227935375205252087219162040834434459147856211663611822056658809579038182295494224434291885364406341558158784079995936648807030507343376386700020771927234333512287590605843498946864698364704089191420559361628161595131373190620868234030614949575205156601519390875076752173839456675231913678853127728421563196274160806093916455406431826092025762805420010369167880809157163260572582771497505133546288847577016569867222734363595261502915814357296890177886409899510816082915899369091607799201732658954415100487736270545611395425999543848403090430357172053027544236901254591757672642823376288662077472759754567583622981176627426551423344896403322052252562145963123894066741202712995482
416, 982, 2835, 5.7831863492003264246550380102796700517526353606907966615529389368465415330217691226616080804109185823609592201153328751166088573571932604124570823939606029678325637253506089301014441332791625408896295644794473446959466771722106114560574474657291988080755031445435268255217365861339132617524009358190106714419578764979951826564071260681094321834766547002793525376443617304375262916149775139408782988447347809546911470713254570903437106307229598447333034654057139516543154208698424708085927385104874006388607065203176077160656474058129811940618833746546147267417857703577635193694996932736835577296663658625625540902475939294396412083153042789853269080876611429105633241184052355730729118706243189583447710377836498394336771483975422894724462798005423681740916906243410292552131131533628730422046351706514395702173164972022822204132479653406837345053904133911136890318667055658699064401420865039319073357251387124447748681623274985462583424919847015282655939617197944606183636197706055
417, 982, 2835, 5.7831863464281810839217258150938700108293596884475970602900409689716858367383975338723400176826035598487180240401399838634115163502183226723578140085719212526833270691757262377549588993391378938635252868123175607325317329138971204289903086893715814700320211522064743065006626071233340436214895752724917883755768047826374378935010820155824188224658332194302290668871997621667977023154575546910953252173285795943951940345192120327301334271414186860194559549034980027460905845460016578486875487346586922934414397484893427082353084456407934851356714662224507075482894425092701411331373199212403470386468710653477585133702749576179829583097392930409701825434687443006018877508986248095934435542910230866035702461210435150020472823451055719891446879662986761193605179414061242562837431590188216883415587833772547774491761002089059884520951633403218197259194185254978825153337844277207154303677832784603551916582756526954566868415074967523646920394209891028367535593890566375792481945679333
418, 982, 2835, 5.7831863436825000285087238556173910870640883679412456341500998035865506167592154005936955965259736731858259837767470770570258087462109258589138983483459355206538912743618155317359390700529907278338209673230115821565944191295048550599668676830289938213221851038799530191529823556328128720132883922533231851609885886491467770337528885526693926985669407298414956172645467179473945819383269210542680294041056017736637969739271464484303842786097223779527677112713145167879961832649887339365844818886407258773086374352519830287732849573198413430835815200284870635108382277538913325848900021487183351569211658926975490007013193881661850523707085666822078578639708650647064196641264141862015609369445985508048974201877261009380363042416186030009652973097848027612765185829932889779191537981798331675884630350820869508382340577638965291870248146987971619775570774703123391641112005144302830972192700691870950239646290005628817698644900431401966255053913967447254461033217688886726090851836807
419, 982, 2835, 5.7831863409629682089448410004023460333172927720220074359828458980887594298660351237309521592516084350545854315141421198455725513131432511977490263650206164013370691630104204818365625440508891365748386334249209102440929815980846941502934081718253823564343505966450699893535409449045726899704067218770601714609152246251711782569800976783687575385318667152057313130440778404241416539882788828919990537434179980894244734807442056429276244597031682599066061204107290847471420106666661108600674306707410572361630897719629192574623004624612285741091435929998393944922663049494140034300111856736451616492614536259660147077419429775804626525047515183639177394117014840604292756634982531530192561810660984719839696093941327654656120490407598761008834233383605536831831062122763400897327286843265264166458115804182947632591702746422417667492976022779443307223262542783574010932701003067044289186601418831490738143000780787592141211922792222030096172105622505657925609944483809399694410230148497
420, 982, 2835, 5.783186338269275065749709705245131824898901335917250218184551548050540292586151860370027104188274080845555002337726887936879921110917410472551477525589921014831079492622069478632181740517451619866354049045396347371349665906412466783805489593814806008358879464883066198816819965779606385834089168320743420493462498847890457557350710789057941927095573353475731750249063873383508516002775641564477350745931711669281252141884584361050677343871017153900149513304148675749442297614573409094933826016094023766748763707793241338325702949351522611363896373236155588625334297832855287975315584632025764899797697826663665490661725539625318151470797468370970728050087519606752082866041866910112981175291888882995860346774570578110240020881933594246774607019326634347256785702013997583938691085776021311048064221562172492670555712823103516433587379590491010764286562490711714856670700636322737699650328062428998162227537195881249651729727423199050146490928440485766660191969440993990172614304111
421, 982, 2835, 5.7831863356011144549557412134254249723223293062288899413345974246250322923942200439401245106702092110486941582991462446957045290132360603011206479934181137943560831419640813318567944977906030242704061623344829724950846750254239274307471055580900497935029170993217666683583339162046168736995838932714123478820156531350765942428013335257047724776692845031536983121475140150351834145770668846628986478504624993288763754375641439416972094970950336683955537461200065897404778042976376772029615662832150314626641935917961751199310133064096472474656729236980447586911088594028176295596212899643694744190111860712128255958922174297072120168084355166907670710586216166825474701055404693499293497595717694862438459139958241442492626276510139019237005965299973000944437714140566357135267363778721934567696179175976867068887077104917441126774743599986604005190834220833810506258656288615272591968842712466183515528898548032523861878359860432197627148121912457569907009310406130195328360922551257
422, 982, 2835, 5.7831863329581845750386389661789301920401139073753462827296469228008483754162805012618501817515079455400050898616554394180077787622147982738338636535459224802436806545818769080468430290070753214165838135829201164732205761270156879989013593886990785794863694454784263306283079313081628328754529042487689680711424724592611711226007688130825330060415627262211860930641337598784853292012862714674579474462617899623040980735843215658633039479863804086010825380504989955454835616062709532640440432439909595751284539415370555231453203509799899005936327132459864842629653741986736562241072394507984211940880535750508059928268463715791071309266415133836676208761011833386833371361215690746121614989872432739169585516279001370413318968500662418310211616400636658265528755138008267398350175950069417104780760324581752877306658885871450649208509636071241114570080322468020143419313855915382675472552052157110124737163402183966343367130866622551630001479850856611802326247689337007424020158438813
423, 982, 2835, 5.7831863303401878952265718156359105368810349645796489234531371435678708589471506193271165210307695716995307996601007432821048397281521167249419189156814270844414346760671056042754588825193755606272448479289563420137415164191517089865700405161214450716245663340774408402733821544832561857860376670900150411345220903733098266847772641515965085332820755661164690263375373845638343706862364766792565657190827019063356463283474170467742554396001678283283758490425353033331442321859028400536067073226445446552843776647569896381615677284938265935927767708887825991879480419116548979119350565344626196431205389279913429847300268184193576898318982982109810749757944740721909303321070774354737474312189734547976915717608379093529992494356770034195810826125651959627237228569556889794785939382114979524454631741509269598686071840063275174716467622686882070282062633965310601413556890407752721116582251052057721665878866665985915380752212769097177840986947847517648122309118723819768779282024045
424, 982, 2835, 5.783186327746831085158812118430225947294643610789936211645881897055174748932706091245445014874660270471681137915842133089669125925050087222383540155909587478799179899104163279032517464082794782504686752679342926504815150936259104779511517063485626087663541800539704419926956399580309670339197104053597571910149053592964873707076817855961485589990790425275743959887151847197326454725375174482327262436690664810170489541357163135091757840462921070793381661477400000457438624784467608099709574142611177442502447898053723574635983510678159175836713477521304502121555164100310395462827321805109031841729575905784607297721345905576832423869315729784931324196815720985677384480106860022558396063067762631863671482389235428174948794853977805268847602043105439527164912130163992693650079722183818001521367044088878731261193846233854434767216720877883931296933031853779019709518990192182473897012653427289117604909808205640911213575901000382308098991885621907276141651871077607333643408005156
425, 982, 2835, 5.7831863251778249458653291091919495515896263680639856191185488497672093342579298661724161161038885375362388903097307609658582492140837195884183399906376352880562419972126289237771390427438922714639010277558745315396458611427347847077429348211896773399988923054904236256051483527029178655320574730133323045440581663600533031199030038136305370758207881669576240737851123058118585815968684786551153667263875749766447402368100250213135437815248612642860167870023628354279127539244182558941652797638379070506337011096438993035298772616611394167032220771927277593901131597337489452943378041338586208461377669085233477022150873248218357768085703573125382512444193393664489393542642883585259406062086269812256222794493211776845734699475686858546960525065141128503794133215922525995288540029494732464257011753229440169783162811327688049173460665138675743215155210543873640364276637930383152029422726728010833775951467232881952933723233715492217793424228414814279682793636855103352151465730407
426, 982, 2835, 5.7831863226328843420394956196664102719498243157406164295538448016592117055907496578042818301952925696550805268043095158821192744069900127813383080084753513891045114135699469585258602884690932725672600905167242026976627606392237720297537124069218396998753184320542759347275385742461599579305124974014016541649209718575518502855526555777025591757863830911749699496615202358886678480894226882070516229107027967541515059233231957359480401134655007167975971168908031876089166713801085412636189778293243307708263768373943104580928500800473024362746645219862767521988018798663305582641802014497571586906967932047047629836735301094724831005329809482296226101028536821153411345532731618452969370743835953838370505260414891216734278830025087947906746107852539766944546675974556885834916005440127277833839288007523572872225012037502869970541597444712628063230663880756859095474469578310987361476312744482023030805223972307908564181846769008934908227213891806899236152162626332899770858416472941
427, 982, 2835, 5.7831863201117281355767167162342720783804386908589878263019988865088530704105299709940937154872230297859935397287728307256473953072596524288184211850504665795020699302959978655816022705933173376334226147050434776848128683220164281985014692572263736514583311473772419300107194147035910306274927171446848490850640149016148868416190865980586239133857858569167406038591848760766888820760136386795081776358838402123473545247216710540734307406654719675574934759395078612058921332307846676957626353291382919151773060036312334577589159437639823102383672507989856977863439098132767097756855084632692750943683684609148236930611930149528611760052008222203569055443891931883932881890384384206995033299963749986997983162628705781209757045766115795036887399445274380831379749807384404493664966259323021698196155019673371722340315591820289947804251904574382332106725811590114453554760071735054974117762558724266603395476518498349819480815207722508036523338091880203765119841722613342200070762945855
428, 982, 2835, 5.7831863176140791203524226561222957717077633420524649973431333463241000890596056281720031067247277089202194294019129187495916139550238269182899609514931447305267713178330051276652507222861164126661637908320342436840510321064920430818215050122180470379179634619032400597997076390727517704289986896622103253676461653823035806512346747992233173347386662191325632246535975888483501355432488098232409779987440160156667625692277259110255452245508136275483710703854833017689229536233315677859623727168422163122132851263818836290175298316540930954777893707301156778438790541876961307520104699420361572777370082555664227858264890468379827643617881538154043539125438230923390077183790637171105217536724715337954040727279173652566853439887315197883358140342465347792723093097542416581185687171429848727883446164703484670532307030761255068069229388099532374293612344179198700972911598953321793290732005114467561260441640490051907853126367964414707326854349752196534413188131304453827492851465533
429, 982, 2835, 5.7831863151396639582134861760631176095973212707604486909379406522668779507790285794802585474114505359146245085996672993470190874301679479774026940958095369022634596356149943044799695305747547525010340594720646788774942641134153035157162091375141232426106710743952482126283435416131581565303996489488160419120227442410313561087836333666487329057066891876229312116091039413515999154059872427113238186708577943952404497575369141965972546544010678299767799081631770460476880078570793514148692327825524569704735944519678045194720121730578974105849221075590008144050602240110507379215244571274419264535645957933008612417006076762582715979461607082422652718670185171040683899934560880055114939831134003216226427320435372496973111024235317519498936373967166148845227995340000861979647645233516651094972434600663268502686845740795403731816372472349897545860114462090524861533413470493387920017526960364840763297045888209499765114184931504646904244322862523862392033158425497881087234501457244
430, 982, 2835, 5.7831863126882131161577259780155344626067817483491486309578566367441269523777553938719441794308899073130664164102420244641057016360685887793743997931977910044739823472323512427702519735941228871060117392149387614606520704211650445168840789619231480088402519049300682017868171109788828246391344541196805022959969707601558697388755488742356899834009850576280795771047012322293242613764288813350897661163488858233080147252433482268027808199166471354486765637523224174550717344662108651163457215132101618426338383624660606277825249928869118617018370324558236753466041277012768809561058084358872483824617409197576557862244267141024548069926312283085278015891350669709936701223772949991916462641521671336114261578943528390459188559968802605341668963553756473894040054329830917804680908479774267281485752829977494134557769954864984441591030516842285151734889858075666208168067524508108679178374308517497075802173205390267935555137807661968687906758884452830314028493483012846514639985946011
431, 937, 3038, 5.7831863102594608046767448026406373908798937830871877726281887914659981065159160871278721201103364572202705821232520200782627231049298966828401566830963422806158838393342261846474014349251759040391876084148395375236092358238407382701769960125433821211197858804776380304680058185460748890160941618709455988029452299373444126131933619939709918075072196724362983129615161914422613265340602067170367267276265408477681434812729794869285778871857578938994379102445937015706848389459636614128655198567355069483723113230039331141682789164415802682629821319825314643226188081561188042364035036187703848822015692585359010193833362636575942679073357487799735706774774478304375376016326637327933738116383262777762580234550509598781437288903326630813512821393081665899171400351043520237388763513638039633484817288873113017675322246898330046361009550924104613809925113202931551798418908493020016362255378641725000800507628333273416912103717784958461992
432, 982, 2835, 5.7831863078531449172379221072445499555731319498404190318740608360430726689951908966300657770128618610597003609356409553345544455437956096271154138893884948787403107097070813826782148020979045950820086781673595561256661529780191671996347596891615064395017435009984235778484875419780525243747984586238467460081531240868928985752433821800060541218637830445318016485384027004226123648167527224363189355234752838710474271791689012127938423576050382926014217720613762281432230186018166468427538232091548468140816922207554977138124698588295576093529698496945521121831772486504021824334616838499482135975200620444241146048400135810345586940968560483009267272897439679563767483592706847152909618959049386136584509416215351345314468660482944867021818953390493300395499902444583898672892874814934464084026236487395843273875251194112994257148984234426882717829663233217820325447166535535215623319639521942281495031730454453445647321143797868969210476384862756728639056802917266824550563728017443
433, 982, 2835, 5.7831863054690069708819385028250445371269460764702498881698045687196301860982167804262730560279390576632468287667653743410609565829241551176293923826097748103172568735212715266312505092827289601906043814582489220455427085919746709559584764796966188643934277272290892974427040159480021642032702791906876082564221222708113379349179299680940478796713366799679121745147205157562614719200350347801315026887051494543618215021663406406406669881153035536852249065344244511297642240820360572330551732222423629433947348684887851015669645627757903378382991125235885384569521906301347115345054288701454459553243209883559274047947703060195844692859719138733114617638621086515610982761443508427726363252138093715690224791406776131301961817683515634008222373035125102480275716030876477942849039769194800047201961554286603599831719275875985116084065105315561409127267923084417002042182382437424969604400732559683513006172575934184613644145093914212632285231993468895047335187032334380809482933237229
434, 982, 2835, 5.7831863031067920479127521543645622089545319654839327206231951867664512683760988238472153892540672317551861148989759615986105429821908066686380681581345685835121296209847013812352169071486549035633315472220047856593132783859174162460347544318021702504768334740344072622481798657163055638823905391982384722415843615597724089718447415075733338108869919068879180255973492061728955149619899480334299153987573102878146290347439269892753080207584726480790330041952887545428889135232729019494258226023846229775364577620392115977426817396789457071278957031418789958030032673074062325152735242601506975051062081896890647295829517058788560352130497308759610899145140824554301411999630463497948785723944133504094809808546987373206683583270565276144531251914801324866673229736198203517584616427933640555017082633709551854684946774560137332388344036835919592721696997745686235871150604837668508989322833424206414284045983138921151203249822160100854772225839010494845041051346151319518624374567826
435, 982, 2835, 5.7831863007662487386574766973472068013143350801813720626408821192252717153875622281144377808237576383669135864265526463626638008912029351702919961712976315774488994617499293523414721594289124140992951806978405801985730382398818909934136197032942076854448854063374333697165270733749934356426253659676598407229223145943773987652385019077707706743913449562980548636334054033666685318741343276787217004669290129311617727775029611937373033589757295355237605625961850494351727560701749294218512330313950015005692295181278308129860580220039739971357912093839500691235002437348260143327844720640681953087098360452159266108707910199739549453499077631201022306467408675761944874233627450445087188003112552762716655207240330393717964370345253611731375470943584551632701453115126748027938391313356188648600727777075169070544129763052789454949418447900586942864754648596643446667534692120025943761351084387713703692533468740737056285830793397887419865750068301811862217444889649876074424779365898
436, 982, 2835, 5.7831862984471290852741262478583665199683381371305102186315983274213487762072379759905181794772153922366786479410089402919767132389442371828628383840129819723482545363421066866002936072469041167329334981880714631932903938088712253657533094312226140474308413734332933560497986409336808173917525233268340571147133199572257569382679328120304753232133761291054473277760153260896229315030440719471215327967134824917594710503237918561033852700409793527873577891894673039816682213809582228243444328637747578437656831226973128610946074419826604653942404966530580654324507698402061933949497136818197080439142268097976647681305879491854548102755337161625407855335897674732547975953968706198299179688659280195043890479892091576937038301334316054514929148237197024330819210010439428846810880675592482661378811228891588769681872116521382109692127805314750082074576247821768290583828738742715407551444499911068201560219002627797653213749644841548496444409000863048848995492929646374106195584574095
437, 982, 2835, 5.7831862961491885265856961486028577539470923439995377811032801060529330439190529339991725017786689305610224034874469055775525907683292824345291445088255526491398532798826241654541700422585728476759955741499214710759790555399134272512308876024927931766402885518696054744643456802419578130194568900559077826511156658360232986143643849596487859361638214297202790798256331475490563783559573729399295180184049724339349162579479356015713423868842414407809952215767793643986609560185678079197621967245076264519467220227381157052445632179085222791110140959872870354096508114032650429521698177896496419928925983786800648446804848714687309900164508557451194388040796275007434588321986881808612198297936937252457672349534728156031559683539924568975394754939302755402916486524979391651258255765553935058317231231363480543752976838883964401146382661497605073782212648739420630052670673256095383085772872582799045208546041982817884888800303684324702569536516400303512994358670501203394998350256233
438, 982, 2835, 5.783186293872185843919538552990973771523640911703073051286391559874542471528413898225855090397505924072627866962606030794879223956323928674325992503150959002797494896134537554021656541757604795355289669476021605325452625039026300940756365929693491123605440518141604038573657623380558636015337028958583360330647631154730671827379570243697305025192017065177289463204833393421524543090149018451411105917122609074157892901646405817045617755500644515750175370634902974595808356136673557801516959846044363684981699690622005291903280522107815969422345272358921857861079451491762384653737094848453270729338450966950422262947685070758855449712363652969904374925948428837167816981073995548089016292181002742418985485329439544803419511750926904398537463608560399412407311131682791668295540653555007351608537996100143439300080630911374728051592976519218227971837821869297453081769597008134334055280976024257831636383343130212671867303821185733445041715203004714457352908218121646082177035574627
439, 982, 2835, 5.7831862916158831079314701478655634336781862048528196155259743002030829399204430479741952129444942122811668807891679124649929772762869716400827744024654682955926147820286478832118726765604608123609195580678340218586426937039898195285624549077947493871155379769481530596290869199803359287653473671532644660248484737855621579076772895577545853812824060035297134757969866786739947726600703628727570701815195601399489091115628646774837799882797081066666467800246879261905464383087525491500445494796217041453184841884902306682916487428833987069211578139118096339874634030851954988897137787330528218579967683268733815840024381489383223550238609147442845297259209489162115288919781786853963156959890661647555295551081748106924437118156120653013945538018402938847761709466477221021130766676060452652705300924577015328031489945692373526815234321636973631021541273350494769547040508546844780815881471668478340209741969004721962603081045606400154704965436671107208708628961253315591325730358602
440, 982, 2835, 5.783186289380045626394515586117441775648598638290219748834082477504619514167929505744635358863902788199078694445791880331994619812938213511963097335831256084550852449083094328574201713414251530810087804123684838995899945212722146078160809229357424049688377402328686043248728710902418512425246449367406243927313102148621589981433758838659726056058359340325031568507832068769980445506959688843072516305258138706554700535845784905342236360541313700057467520820705755502975309227212391483794197562621207016436206272809618317093144906741772597802680236665197979897287775507440833952620134077520658557137929935585143326191933801698495603544354353218181877352241862270437640523782125836414982415327993884879537076473684274569130703256377751086198091738579845091874095878192189838193037808618545037460499197538409034912366994259632658112200420413362387398437962006670286204227583893084408086436346437135648270353447515736463405384102368605508361620206393459237786710923477327087978839350844
441, 982, 2835, 5.7831862871644418929326448671883752102288678612779559828275591716254293633168413540092109607751486832866729930367983173569510377936320832460668169634414517687683395010115529209078441640794926342781884555573551361317043584796037750189853130750221020404045314587480621166649911330990726206122629890895124664771459416285573228893313715935666187051760125263379348704000226408253832920843172275001577857616728463000164548353118437276029713373215525056417588490163241903746538779286915590208300049288869591151998660495543291977571336496972204649053985309672436612183253502569855704088284403555715698278038516637234787375116524259870822183321306272149209875534185098494468643137308863472973639138179020520462825000529541976058303230145422827148126879757009984755767011768389573004811880094493997907109724660972504207440221180686172593237264662388855294956789273885428801422993281037768368262636014435347543623243994363575372900416555245235401664860529711560296871812911727570384683128345355
442, 982, 2835, 5.7831862849688435366803062806151784598289246484507081904949001682024816437551430045916628113950127735667656472427947957922708270835368041755546474751774521066668602002253466810820625690467682554291265635942810259990362485847989670625574703441346610004065433155446172676371972289582485297255105598758505197123380765080404532973131081932589420066187569614103853759498094353775895609546561674984430980429157148263503217064179299763376706398447943318184330932832975700611794242900907163628649526535632774300111696220848935972239744561144847885775071240184245238477620046107131510731850939022557449367868324809804249332120948927251327722362615017079851137313583134974824383858618579860934977244542362208030684367023302511842598485728363925985022146284768124979919047729526257720897953398614269769194130328399791602353457972077378363935829881078939576612616827574727459816106005186257019333432717944362039146869357214719668593697719107686284821479195834375283290550457241377846838446369565
443, 982, 2835, 5.7831862827930252728489889204465896331299420870630606549944197741855399190232826049535699043731283955917111287671461361224909636421374636114650264402380143860771328022835941901062312856957911516389115381880807880198645531095668031609253303184737440690755277831925216853848623336435006959890613535451503120472616671573457031740058109510513142780640938915683359164598142758908446847135933125725115427781506454201468399012512312159865518547366901729191126419202692584681576753315934201125654026864073347958900866340696132308619762753983738545150099869675557997765409073016320134586620436605577839879807186184450825149077021985978857687232625221176911813280938445692645769820026982476939491911892576493479831628450866717247995837160031982760033160821811667329503483371705937108493483508345797876639618547749083204504164495272348232611371625997173912824883284697024571434863446031108769579313570199981654872569897184170623722323045323027068358298770469595014296650501903080856414529914456
444, 982, 2835, 5.7831862806367648541824704827744608535120771756304059557543816112390409729998271678018355589176177859899347741061735227410129328553897597691210371050438720940440124674652747397719599430142632202471695175891621827213225450579146062887333776391151744259587628056679178481277675262345535565657630831912167621322388432244575079425470552794879580831870612532451512220932640156287859385585829940220963431202828540260552484260050916277430269612314500876530319167768543078267365434208732482335372224997018372621641319252254252686639343318567801436702108311385171946462751508030126310890347319457055363771718914677776314512991793343045924151452361795656437797579120786552912110701048768292265766972322652007984058693620054786796579947425151420907261218648839933760744895120046997125454333391124705557242968897825662685569362946540026740029421889905882382652545591861368760461455553885137144096649794989727427446905293901122682628639453962915097881618419499349371821931201262130092994221139635
445, 982, 2835, 5.7831862784998430232828173623365419040371972067292610804623824844074589297181736376906952370202330701615327056913744910087551358607764919771691601427276890482229616232702651075335314385358258865760113104301159326247308024228186341500057632570732795860817121259686486269715269694602907836247219432365975951446690314052725219444669660387876578013876423842192055478390217330999260165858974389175743956198673074324227938460851930056474050957628029749522202684122937940914876493994433060224706362939088988946242069809384140754528919549044597620866636475261938697799013449784282996134622283233511685372191167050967956772949572121635806791578038130849788681884111966794414586783442430056162494499570477451465644073555352762517430049963964735474767845775305030901224783011739421636792527058267644831989307327237191196910857361664039573431421366343096025707001061778722583988040339635014186602220633568598046635946717502187443116187793705792284426054370919919904107249908693612765518344554365
446, 982, 2835, 5.783186276382043465789605246380497946168347060275655752530193413600620583389674865565426931934534767766416614228153581929250180387561202711805411788884780105987466228643169902445983461350524480022920003289970273775106599464995572452550223559964875774622427926661430491535449873528950473751188066700826167849384287613588215567756435424323443556980741146448100090227891465669736191870234195471030578176182151339346543740542144110789670499220191599252455683182307194677618632761044037109135443582610185980152518941959694379385070150538396373723242364767394414894289914138203384332486055352984709635139357200133302014353352559488655508064700255076540115616433010565094268549499465525396559061847438924981779137364428254007005735027019571365016522910697765022171450737039817457402272170385253188302941912379147776821995905636404917298112077895637109620363029136579910438541128341926768149777458906474332105570065229371514781086427418255893095130930432057474442567892836999243904318708405
447, 982, 2835, 5.7831862742831527643952197358365237891538867342068593808180211824643177447015306082921134101596847399737715249402477601923392727806449097002084086826526254208517287756919001269804749040508364077057195445857007009153463051911113742958579752065295586172305325538664244200262770992647531412376031336818672737526881674471646807774577915724406802890955792734638854507859341152085449787707517805768284880149311868880716311189013073185170682904667582029575906558834059510708129091246211783933852211116126338226463078752165300771665960037135139442921904500909598435283241897356544218430487444477469756245187765432695218629484689195539830735129799718659843839349571283390164717000609905485684055855371973121177013050189748638306703478871444085483191044356799032690841505958780013257536545930229881439461850989206501373792153076851813103028794761154735024404326562407497507597587004715176552684976765029630711820922684668090641950167152349027187377513590145028151712581551903895353717231237879
448, 936, 3038, 5.783186272202960353679478268588332223257135597251370872428561703940179049527742551137027652196964936949583817486249782160725326766310375426301991202895330012218448997661993872025864365977679100496288724936687657123037325699881223775345062293294966030648185990477831305703409231991480416810808275985317702223022409047966367036486968969203765083955816117652917708289509687541410088902482457968135857928432527884485912043659294680549532117348135860745455465213962083907033004394359661949148506631917184648466077305302738007822489925445680765126256511566781305097113948904655167689612365035283823491688964878596293890050973370689210205366308139163821092550309622159447432535514768447376662607455165197093761326711573936345010762332291381876818600225794758990044403141842106549191744800198134040168049606236617114841773624478383744465427044345152019307072228620637074990162437306567304765233375597176457827895306433012142730785066800244164012
449, 982, 2835, 5.7831862701412584757471870329135409088907655290375578134103258055302735812568012720413997158997231021342172582374415525208421509479723597618298798255834821787683940776993214912732147477167288363025838281495099267784157055806205272508973408123037750931224904496918113686217062613008261596495031194958743731579301236646656562037816756869629745737283508467699132250450249316634308343044335250505107990606450710583716109632899567115328232479144639876744015444796313543806556874224065727450099836251684498584817027726768158634187335255476282709206243313010289645756775611790418048522601630922062894769106572861971752516977190214911638810562950984280205338744616633152608442021315655477925298932215698427787572538456414412841866004002953185721552857205104099912407299850409532466914435814073771838426955649651305884582136794520530061047690669243909176985282207179927028893814096081819550247857676162924596506539718004499613819691716788524451322218044113444252694141534527193705589792215576
450, 981, 2835, 5.783186268097842136652609889269581239454049505019416268829977480022841560138981026208738890862563787344318534555074713253539028899614281781561548856745909900172023353656209988433138690886765665817532392554891664976438297979285341719864582002176107918822582408302207159371471162419549545826857503614104239288455281865747640699674098961334791662976108149538569465995371029703560649292145772278273882117198176619109183435061459739808156979427839543685520393705149699942626689610959196002163645071011483609327124543810134987062048473832447553190306625403352079272809701489505998161427387361830722282412573583593741133567399715551406335401253531823085314905421506931558993030715916995501456123666706292477424851609689624834280594000649388887622278576927966250999248648959529040388762740974798249141049546339867153213040602026579125454188631310720993639959448851447244011422340690979989272368859937411791211758487248688115876025668515980322201695290639482975083458076266830385728582873976
451, 981, 2835, 5.783186266072509063595180806674349890217395253700851581635353160061896998507281840923111870153194971761271511489569164865195621872158419565511810381559374756024903410060813200174125693127716593681585321269731339278139847133597969235855065256559391177260645089721125347029293322128942238317047069053297148507288413095374232381134473654820080422889073414772164088799035345737313927021187707724797284824510246714742327620486118829264648133542539120616074816909858297952286131307047550677690057268457512710111832119134628940345532870483767744339315462293761568324056292086872437289478525175820754036145182504020559677609463497462977184243171348675071857638045494006004244481759349789280616728236746437717844700703956197549518227779728352457835338631441310663854326380599096102999945507956995781941101036792483963058865430321370723211212336628424061005778738334906407017217883106868730195552705502923002223236934150748106205055089223588279424145593803629722720522914588035630340358265953
452, 981, 2835, 5.783186264065059662871137200195879315312101617105464591869642658894170314429063083229942301111298226120029267726562057232294715433374958120258687458259427463009878456715181944128150839652996906679656024553267510344905887466947353937663207365995863803842330962061921024012021162201437270731672175940853679847621687206994972546545876022931863464156724926272798158815129150296659616532532101043355645643570488266637439065334525586776851254799913459751399333533887689389851956266931682595750518061660766081035670426709989401967467640397648319381022063568537865065230362773764603380731965800666716835489607812658517453149645402390319880107927668827175435593217598985063091750174412874857151031464297169014282879726756535466564404746366364352720361158484937222771369767907068576744322540475398394968259483480820780744715524980370486517487284215369018722995180168776828346424736918148625434252580554743919422302893280520806694922346776229120742150328109301781475391836382877770734790059793
453, 981, 2835, 5.783186262075296978566089056039486311791553781548116037876993289623113005585494405968023737419373738790409457672478020046841198387673908341336588357995947784794295907408584030236301775333315934615304816268898211579024457122274379331389690983943375743279631110641383843515150689847698060084985691611114463919028029838537115446966410578678629405933453748476333266555930505956459217680376670322771587043228301161405159481645480399621019710473655942124727332822129168888617788330623301533701978591990443368253296407572210057979710058598078371405725855118610307889178696989530864454481937007770803402734411858640928287920511953751104250635984421988143453003945548881783848687198673349745947250627403681127602222490125024472610802540122415373754175426908446956386691172688127662299922196669155417656467163069618388034404332061523431518805360147877514234661663876768085304877723519805080830716265662372038091773955885567512754507429970947808969478014347853182211607606312180393754307583575
454, 981, 2835, 5.783186260103026651973868071420906903460434173133686045093105343040539982198545845391650713950297765120654257990579485160840352231674145824398585081046054840511810003928110703844654842856468646057078322773756586489368618480550741775118995640305039917607178307700616025809528537673939145083888777755744278446536595531536048187954129375948195123668827293498298052547522423807919403443274307385979851712520402111931540260566357012286368793188629054195456560177565149639179362909436051780682448926056867270915185048521293237965489658849326995703566239296728698068585309141643446837727768050347515335871440515998050051691863634986991613276513925234481545472331957698634213984942161435115111126698404742384908948096677897950839388971382514885472281274766805347273750281772745352256928537242601552335998820908368960900760205529692706855197134438595403758673959319358132738191311682171548837887893975739333530712349534290168614694860752277574597521283632072253588428034473010468197947674731
455, 981, 2835, 5.783186258148056881727322432555722735162353495453361139466494567943501141414655607186490252409545003922625620525896014860711704700335354348768882826600912469280347318144433721517083673201675715073837973471478369698723218328504478152670767141839661160382230270278106377003603995056194632667168378810417695368199631475317172584355448903427038626088019399904627623116262065877027148365697149272535806422442526286098646585131828960342596006719668544553910317804596628911118024425975014830575994949928138807751117844970320768018154569530228161569670159640754647855018815969162175706159953296821914106385484572081970939362585492766643557378492991203547128671094817068491798232178151172654130601141367970709484738262240262726388877240810067369231088942694777025045667444986803721195012194854848532127949429279425156885294717927567734712803218346165271530799488433540854710912325742693080381713879690665394392294822549492554103106169306795631607566061302263361692252840611148623944269122623
456, 981, 2835, 5.783186256210198384627036514286975179794777898201922206534657255198570599089182005703717175149352722000501130591166730514862722666255952919262016128783364804963247367233061446843834010043118073494458543202932326750766255160224966476912804639609303600287148884148257300468373949456371089607332630528880359817131035322917137440068096640690725345591010612278484915360317109383537073424425799161361598747847035341400201660789751982616379438117932313818306312834543028529822421728316633814965537823154925536041508154855584468594367323707683323597847566700210216945135732011616478382695784932099416842706083760084554858137627338595987388576077004168127467961662716439279776426171978276897284311630618103936808680724668861765736990348698452841874247375890285642590761806181213299182440895780869335963127681690925630790094850664408160404131736424437426514280845602244774725475420693969723179881372510279655345840660599559105411026867224572008053998676355162431257594812474846295054070366329
457, 936, 3038, 5.783186254289264357154260911801160018995061206571472743236182237463541284249942030631906419980740296047099587006874969200230388462311637957429587525822583187034177921230177142137488600737177900004056404503867237195895033917970542276563904633597202911343696222545318647361130181451999040827411508476196131771220024168348419861616505905563297262605890460184043758762566181634346117842539863313102598019095978940381427994165897665382176567642114275231512027975610441328071371514626028867000391816994525731715390097459753084658505774744346903311514960804766057242435372728420508745857605425165374738229399018266461506900718197238564114921831182430370031754283201641781853271525806774405754244976875342413680612357963136984206178686981754738763094282598993518770178144973753357366043757897178256276302862887767923305954850556895418430391246336784685654050261455018970969386810424066669693884065635272988439866873718722665690634807143947478273
458, 981, 2835, 5.783186252385070437654637005494174041614135582049444651001322414476176560834873801122491958671499236719664226087029038486824342444981100165385191395791013612920806797095536205531266842791806003322509665892115721301022745360591649069746230878517304865531169289439893129910053980437454971921292065721566010241518489309733845179421521744179128331904637419631222989159036300876340991314830476734798683719783441382690140725518406773497139704083941361684823138071989429444717318945292941851736484972105547737022619884119291253734728030804106590106933936981714980855528981375410913900323290395770815722592719070152604605962176089119250029696909666427946159830808066882054880299924511655162064612467572224455992988519456533414605378676647390490446368080675481698071174748719575749895146160573818833153225788801940338306976744656599414727547433460456424796931279672966469666147778662153602460727714035588987130367311132726783115667229433345793560343080589807148388158229577461844103613046365
459, 981, 2835, 5.783186250497434669179591905723796245671135589679565911657121338591522380959865992051055732912451917031773116625678360083832410432834339671246977885128496938597550539301487735939340410920471257329622708821667745604061572690390683288657338870222340110425454911067068792299349165857669103345838569014320303506893283271739470588851382092103329431035302699137663936763559113171318482342196416641931807318483069478722118358012253912765347513175768690164130243259011596577482530675686457947854922680452856251774255794552160604716256394892073091327441043200812115594570004431479320624448392360653090088858460445634298317237193705113936289485579020617050398814894007284447770302072619553766039875307294199316874995763549601380483322770307977014428141647277920906443658028480419641219157731833481640776383164265116339357714503128361509559580546768434972199491484524823423921140670461375150416571062909028423602433870564047524733591282941748369434506018279772010941521407911203732215093650468
460, 981, 2835, 5.783186248626177462972564310907682015287519018133316090355820157833712165240923470396741229011216619099157255803067860410897971377509525023776966999109933983316293977667958281183016858684742088646081881676318929132172580601028834321511806312543238409538849266151713260757488742794368974734714336085962729375113819476235181109048769720480562051655116429470788828950140431819329852220910893821815161479474559609972204526943912568429544315922485451463213988799488796057108165336555948389577181063067785605736219764194558442241989750095490066188816457364119026914916303538721875932492780547027913071719255990798665774217168746667602462436234180444183786536822474360497070114091066364235669250581287043228275674649822190722003911614637865825342442982678985543173692393925591204330757094577504957831368521302549741373565911088484175674467750289253420876106869720067395393229764803592799158635569836728426275324383137253524534876451159158380544960163441490088654132350189987883812444145224
461, 981, 2835, 5.783186246771121562587499720946118419215266658262993955991697547477754843374803227521094792258437890718068349188072165634986227587304127574850832574154525788461469527517453796070666953956244431785431673264369308533359331293367075576261194472789528767349906585730046126882678194936861115853001925524167804264864085643757140001775300486493253776473487729784988998659760488463943878845197734907383447587784720853326737156981849875899041188550703969608282093550481354603262213148777587759180748571752420551912870456253858628311223049712441902207787060147679103347829566021219876436052815602975664640192140367301790630350090198905035176539995706141069008197090785681080084920811538529864206300635126573391894599900717920139539495907948757769280362419233773158088798419302504234542597531212019828270258178932526554373492373664767206917768118201915488725536367926768058227002417556406004172324567727046638179846765801406170057963299574579396238774532422276474982415869414499659286353891856
462, 980, 2835, 5.78318624493209200862732475394240030635752016824352271531595491415080347756504800979027780894787292843115325822441538995028590936312723670909118363738918571182844513169811434791539337742095200361042549954512599884464418681171920444071225470990441994268085543502249322259709225340460706971646904921000335135056097874368289503954523777709005743361700878517182994427200632463226918206171062320656458513752853770860843854342096136237896193063585522948363057402403611876497227668052750565484324162177377631024932511565798352117840434188244503688514333330616155767593820055188060320911649750637364985505229446574767966234612528777294283206050922858747498013805015284672821995964597358522403671325493658342206231063757379846761261543845210982213031515944296632659836816266524019939328088195049048564287290614107975458387529351792367572074084459630921566332837115437205326223588495087718840813348278964971392656004065005780824266427469610804499702874036788695801420419425644086956454501342
463, 801, 3038, 5.783186243108916104090375188414209945244636295908144956063879909782094835911621056787630505735293922478145310244001001095101016823943229289099917992760309987057243949714539394007946287330163903630859413870683128559387206978926124156644231934272253567024707289568915410969038938186442729029043732684641181778700234538740214431278166705407747284271209018903503437303685860557583424937390936512723783054771952951019730078709246952066349047933979689053416279945608946302269095968315154791835322883737907900710616137466373536971811522070483657460754499190528833250798274744282134325978750703194656608624616782460268297229917311598144340298001062075533258302583780548403694407786199705302206259773849094838810189551693775413804374638318874008171824561915705891660350360369936734826259610404586004396009420205
464, 980, 2835, 5.78318624130142338031301096161667424735766531921696077842428070001219534420152494040514706764036693779424560430549901803018888436012753213923235480642482713708534594612332332282481569463345232564822312793592245065603022312967394241500560090597863836939127001360732240781083163935829576387787306960308000204558951237345190719402188536589148031741728661167598710845983479542536476736164486428827760305669882701102068365144177851633856346256135253559244188561448741683899843298067379524093723688566429945215664066384957522480893543470572844767919056293408093663296265402300581636872164835015630784567322579274023124551877992698905244829065160051464902578447278960531059924015469665115774751543085144485173095723348622387816053530071890498609295781831467915875928462881783452302237294951039272153226392781656070362426779716351893312770679004901204505539256232598491783031744428279869540217155304401858710556220561589134617441437477134589678481627019638769350887942533312279238621216571
465, 981, 2835, 5.783186239509445563496903858581391613224063769936499971143824241643296009422403947838075564876674747874489289551737277091443672210128354175486700522337161459814066800792577479730564311706733072099225139908799863175761743153725095439157522002390130248858337166554234955348580518122419514684481955017680927149971876158682303080056220780527223955806849007695177955200317272003248927984357487839706026765349021667301128706747443568031172216008602600038356933147373278842573781855799786881058402676870370026850609402686997206720265352440361822550153060977876069497813437280523583775000084466958670093308613553444974896468076048998870574569851689157224169987798519680618293258942781618589644136748159269487146629430791159249451684965360455494346321864263742959643267928114924418174894284014667710053134425676963215297433958567952743661167197966642244002465334057101405995556633999963460361809825720898111681730561185589210522657897251931443675861999791242400823071250009446378744705193556
466, 981, 2835, 5.78318623773281654180973018287373392409304579598219128743741782960939129767423890856670733694283153360096061026223327448545940692593224895049766324800491771561372417353505162417428156358326470072452804282809312064180065727335624244765673280206326433153887980127867435693439869854850625040121962585981343075184562148212082128756552431781852312864362559883330475119008370473663612420535715091917860044764007689624537653937766480459088789703999687008533606716647042424476329786075971365516732480630670032466472217021022444435590702418570504263980801459700585897677549654184031953438781957441063450181279181146309787045441855197730173173323445592542144999966028441968419356610745702559779293905201338420391169679124884321365221604242066528264822184827443964745926046517762914834438993748409848508971022997607592027744751275035342232935490456431734147163846342378284644851926404321416555650380543120192832792865567139816152049173109139160969200001055456339961302557023220125708426294138
467, 981, 2835, 5.783186235971372333048241461384076785592363016204077294717131473291763166264685151636230368260110767519792956293874741725164255840386764794435024592441006387546351780211707779724833479928227931958921799934261847495144822396132570945141655245600828247168743579768609782274878899366849308553823718496940757179856559976703011615928937325326119428277219950714218493574562606515377396739021782415055014591485093330190445752425759010764428244649983775887373035470751724391345065313079364090928590871510604653602808558750601732663980057525353240799344703852530149773295244038910609214510251199143544347586129701691841971962985727240362841055621698411033116122337522564786603978601851171556790188621840698627095445463019360962793204561948203976476707702856557553569878569430149177843965300590580518441924314347082915783251054356732883136401415886996563485755576082392953778854030433756482290215334657545904589868472260195029227783276788988389409501043781140337738491017899799522059699479534
468, 981, 2835, 5.783186234224951052852921349971163635233552670183603662207947693131424020419706688569164515900457508680316068501413202127654884743650576751205203575809262882787687491450061477879398502282954132206103390736627326930576360832271580605874173285448181692166929085882820814591981685243635512183554750457909236158839281766017884291141746008420977402332778477632224912097967158348700869954711138653414959679380109789987520515758185746833575260239466524300887695984580031069677876625935011150653260844807162749942760495893690769620071891534836686310071034344174927500048839084731430065724184892304363271041231635999936921812472010462880961802721336838692345185067659502613822927477880347561580411574125881583384748056271577424097932578098906851865395350868914452606157255346826482613750901516464967743536212760940852980103512282995358605240058684824010072564047322345668753202961063334358260144073365579117741469098948489655352734172463904915066491275107901716541093568696598800099494052143
469, 981, 2835, 5.783186232493392883463666518640281267823994492134802757719071492434909864603834676814687924190677058680715009918221627785358925250941425434332769038594087844390783538788909093255193832326942193595302171414627763668290535006708614273128934840139454078435493497976119141992242779053763556558839869360202020647724992805976448797261160916256784299495816617050830931623494200574687329992589052638407309316376691583802004888307121746382184008657447022901970429581986782119273263526047872799288607159646119804824327622985908909603288275638272686785117426996963199743537105276630037897593428243629396843459986892239457596368201151204906244813256297748139539793577368622425447970369842442165084907655148562782370359619463451266358345624744022642936432425355266527336675045116500214797638430807335003132954458465338706437143895922986795514228042087654233207782364496020113303263872821517654742695268162885956968288498488607501831005606459624456756766316867904707049942126853762272648739208474
470, 981, 2835, 5.783186230776540043006153544358775524202577527020667309107955574631634258623068929265070782659220856943690136068787829604084367307762288123999126415403595582039529249273022479228488138129225597028203860303759506664911451836298834547750321680880335413282454702973772523298856581091862957027736300403297402512391764864649404030966826834455555625306034521743238555947679803482732200088692868220636216657185682645238221793209701745127950166867676045889368407015508661043845834788006183280306841292250916276185280079311156574871873100167903543099773350249669459457454724204071767903602327960980696504086798832804652913865998486902822208981315471957689632441091035943608437476312604382694593421667349724894615745849141652315857915164236024184217203878985584946128552048179083772665731013777960854891612120655880786188674237323868005258653559389432637745269680165157908794787402581202907510242952588651532271739600320249564153093374614056055301728042441631788755908128345938681801503474586
471, 981, 2835, 5.783186229074236755298772862918899090397302316953416617239214724066068178981698948681878219624242927155671253769790396130855119469558653878016919785151862813145603695467091759079772071958129974763790696368781953127591419122389453648294726481619967194348112610961780191859213480533631022471174254435237158541511574751158346230593914369748567958706610059192231113119129313460203036219081634664272600117152169780350952681633770419982508706771622974874207562757035994411410442795590168084961911870201111747296114325294011632516073727182200529085295795311026323704841974172020619227034735491405807313405288063834595557549101043676456216064966998404370582910320166718479347355652740679729476653538059866277575186175761396709217158309656540280967108637407185524768252391261798462942462180882868987157480257283944289106330785313766874857208586718371488884217529993344499079693565490096661484574344487240964581936479162842465892078920527819356730003564729327315944426686492363688408840520846
472, 981, 2835, 5.78318622738632922017022476103834901503100599987958189884410140581438480402915221388255528189796783850250704253039835349528907298567185818502796180410709446956797839022199887055602258352494965168154728163220680843239999137009338451108921747285311466953393283819143137378617088040294819040044184896330346768123447932144057739144037991577182158978869234441252224969947041735741219850795194760591781302859697630619799076004335691590152963999501946483781129341052501248946466007467184590288372906660823580359705517557267051043323792034032189370448065891924983306069622583871235291877355501102689634279094796578193429223898855130781696515099364831504530321943996106092315320347885688179372370272558706207190316225820283973368890933611026370745574467628995756828051606702309346428219776699156807459294268500533244214015974283076287179117375766960587141692210850141775004439574676999271066574441268671258304698299812450471317210989429583226635984809557052948500713795431392142177012207372
473, 981, 2835, 5.78318622571266558427808135509113597717777538997653219824444218470490437712432510742772940287677130550656248033279517252706244653888661322975318025419804505938169598068303878671794971013575169003953795706374308579545546080857020272169892307062264722397128737164377784826546723163875933804617241421763761291388315118189637592547830254839389242930493742165711071576779598169523393151789687186703876578762441306147589090952306722906293201442723938215393368211227895774799801336218353384460627003589427075129066150726041836309197799411409501182698166343072175706208115070248535815961594838645422897938973370387614727819207263344832554547921036397538840702530729496856660560974657926289222513062326485908421827970819202350400787409144605277964944850129299344998729787670613496451911115776434044870752662911296262663480882387586574106577658637366050665022260919537489950595189064867609359145281482215318026642726803205229094659959898794970488783736055700312832347464080558064978986890563
474, 937, 3038, 5.7831862240530959124188226289055461032286814433762770595427347997754181282315375987723205328268336116325958006362570614229301303400512001603703565865753724378576294028805521194154604266557093556705509953648687174577708738417817503533254999720267094146588153491953520047459939698196745691664956595410331031162058974688257841638772008343797385514469957282717564067103748831090208678116928602367335662516499074922813232691910593279484018982658958892324254445089783711563024736270963279585906402511208639432547149091315991343091213730598565669766064543074347939881511663009347032993331783446687773355205847977444007508211827345459312522390339746805748292547399517379987399394953913617343265791716234143839578162067168280072944051368307094468829544692221769001320165024149234962945502518911145062240994299005970316853377550593382476525455185321875089753998143821695783135440064153778573228922517409975202925443698382287467968756582887765804929
475, 981, 2835, 5.78318622240747215932005401194652022851908824777547232504520035415619314961390955691129265665284759641785497864700684873507438139641510487096914793782835941989664986094687476875344228535973090272148245108229958435584028087826519376510538007937694916230689165653074643280853094885251554329952620551034558250795671119825059423380052163544878138087708083227206157091981023642855652161326994480981688462885495866500968123773146407017227952341756636847321506610334084808300340854360298006232615855595965349681292872525434734132000875812655840159514663837913817867799864008194681925705630918135674421932886644098028556711084843970568509501022276989113329277901934283409554520841588902116390493702020202388419922537792059836785516260921354153320375270139805391728998500109182042926810804010594514543017669040772280956838138232104332130665917610001593348584854048580704936887246728777770817965233275322689901252327965061650603357183238907508853640484807098326136498473095698669739353073107
476, 981, 2835, 5.783186220775648141905807789586623465543649861869243975446625550317402247361910713554697784671269808749212478282040639341123100640685896981863171376213620166921583028981715506723865108325800323835676845070466486345695319888247166541263928685744593178660586721572981376382727231756095503464532200211551425228502457659089939001894103675296301822595960997698517243989965026031101401107730346561024953612279355511000156174468813626231874881051687754012389776460269097637933801735990294986496261976534670777951811179804533672462490854095181438033678908439191863451086220917159469262165128460103492069714123913188097363075573466559739731341233395042470022612884520857830708258603479930717240274908878051745472568702657859030425409674762869945405671228284218239097205672407073328786025251861776418005306743403156147364707567349383242379890984507194871352476744706188503788975842117618073208299932999973595914262300287316316025198010977719244694082306020190116703264137664659782373749382617
477, 981, 2835, 5.783186219157479512026020964505353257350751381752074902458783499949269959607169961981119268755737675921595270386655040041315492425704016365824269379563556036524719203292770010441428474456114791148551384699954806738749064713347278146788892052914456139092096037262979412099267401538666813631558519225011758302241221855150005176013693781076229491686253163368842568503321529354350608774678915314839996324860711758973589085631214037796447826021420577398707884030016057237559124344373356818903866677565886889433405095153034540790053184623308254316826002553688088458656808002019658090179096767114216074935855744561360269361850366975336780106516875061559666167897026464198289885971477414360263011582609395823133620397338578389274262241853128657543084418688800243787798076564067366903140572782228477793310610155069563943413866937380831573387079051349857535680427920392400656451149208557043888844750972194770676497851151140196320714353030969177259408648645600643558333634053536818933967357686
478, 981, 2835, 5.783186217552823729641468144850213214869377599479973897705313801897644542849584342565424756363543041820965528917939600941191630626658966907258370852111699106013657423020806248617032865191247591705142309606392182137868013612352015221342844805753936172808135426616846061893927965293632081042151491587190995291811556736104334703524953971515454771611445274145712945390776884813860447776533851304898228163121043831280797993378205058308796408745809592605788641421409652544491567078708687720848492318035935563773365928010726485536223106577305275106660479215411145926967588329287569753316783323725289331572733863109514872056895929113856950676866192912863289533890809063810619866633738691103893458976752355620453416704374790644161610356158948142529998618498083347288048059597115525051885295867923806427227121298836825651823084336417620168741338497727749638855859278878750200239872094584805951083623612287591237782249519580362446050539056027279604132938220558556465005237308245551264304777493
479, 981, 2835, 5.783186215961540036455609729912452688301461868505123011496439928087950653886881869379644929049355958224827826043400098136871032001814399556377002848670617628950247015499876411366640998334392302032717102998031618874138821150651418118610908333349151942406014094405579386611036337686811953487525398374008966961518964955396045414685383870232701132268976025482798105498819582577562683748359249182262358337827294799420759760114610679915594642245041482192453650201464753201366256110746265634695635987698748099755738700895751407200799648656318917097599381291926902288310593893505041408149123411875000372961365940589901347521177793175845018259067121501539574938852662864669474809611558939813750983214785208705239431646782876936240882168740706317188648405193223283882221771508109621145181874261524537186702857167034567009208881143323958107592121812222480874308937080585085268919472109372586441865717563300553836015411818101232309232139605933027191801222267663490251080359220525716149190856513
480, 981, 2835, 5.783186214383489429984993204030171841760057585345829635652079189278281401346848702385648249473154841017429918960343995041686436261715105213450193657354809994109343412616062504898806767866293961844526097900759591036858553834168865766287604324698432417631537094488147478219548077485664333617231248449823747392079952387281977525882724435956511498194496047382486687878391189394367812120941964862007403908085599769445315076415540578262372892807498161715439916976486260543306649364575826346455593625718720246011291457051197823685383206373603616251538720854554737302666769040020235452949246251695435285713429289266437723051207940380845613909562867900051189195790422313277473306683277917118104569875217181413871664784018465303152478818552838754252076513611166874442917951297711515517885626150981943136228058841500482157330838378496701753021112132339958528903237784875537818480424844264833782328399429251743870697917225593974084479812385891412475718440014597567554597091683853314635524073196
481, 982, 2835, 5.7831862128185346380600188376787720888449019466417793159172982673453035033565179485411869244258370829741060086927815723737434207704791170984950401834136293924519789581758458935950077359191953622875048541524600238147818915373687836085425996940397654154500587010581012946785242009495880918554321157616303421442016880484503151047752755708591256816463680358138051339682206338689045535760105176850247897449325826939803740139456940494001387370464821377424480474471218832935301841400164828544041348088220535791939299705292766610448343072161469853267141953935048809002868258530782291346971421115772062057261296783097474005681048254162866022242367693304434684924153487404572490592437829095248672745904133681224639018949356163147592508480197822184185887714463991667306339135025281152715081622583713549462070964811417702958175290243291715960747220893206563507250262405138676235039767350681801831839420110699826709669980262868313364424461226155822538908179790508854621985725212817382516303537738
482, 982, 2835, 5.7831862112665400937480506319063764164883867789917767355277984410068189594009098893295991044352508798259886464342471344509643079428759656125367495101752267500356953978271782729607545992595764876582204749912281881208370769197172479122462867613076878984599327471749714758979862915863402138373888275349107411737745447558455239954634713898286640031877183822532246353333823449634796754446840060073274861179218424733977638656434579250143084522710056573541521783786417035339878318119285447099902731779465748734265192111087634137320955821140006822120556914681751605018912511768178257543163970502136710515291377786279674539880917916308713308836647821533930695810747046765395454130344967592965459301271301424047484118925624359687923400139557807378602482322695807570086828367994951181172192252258425291369023218499752733552994183853322806096504498898281967944145995831667222141114118465805979284627150129306861492108476265422801679498876341396423486244000328196301033313794313728759768527606362
483, 982, 2835, 5.7831862097273719106910190263790048880712743920847147201805749749011153157374170275108308835619051546346399736341140739749797761273987035353557604453319335652590266014288286459299578450361213167549686111650884671171614656149723880170767637217141061888743166971382614394000763751703351257417274712212047760580258767588244534976684583617846343222122564122636910339874398432031228087811411057919244933839671397450178430988335921271447881893266277974446861711139571187600533396451810005083815046422003783804533915468781417702197885686191598835545915407941897768913192725366189173102543306963275770140601386726568678441560657180540341047029050001753630028262552253167358918357583948869928912704918934957657575781083557454507199585626557628543633723967513790166822943547147115391516140720850409223707369176081231894614409799920378744691982485807808113749673957233830516276039589108405379687901644799429625117020544742699942437300178289339536227007028056923972026498424678890498560022010998
484, 982, 2835, 5.7831862082008978588498238176504313992841026613112925179015977266676658975838148482221942523203914024267856919483282616572540691554390795417404245416419828513092273831276480408761444936950423685281193065002960734751408691467393782894890921476294069143326693982629417760846527380927149468042356212587028579882950923754307038782967124680108092652163972688644020586669220219094361427695828602490549102013359186241596862168693216796783261408245188879590697683898425460499388605775831052730145577023600628639231948887386721659967139285346714959280734556125607033841093692051328653209232974773913687176009898106797163113442450797937865909122580772334008928359340152392488612178375773677567431955585963813792102529386658287456604850505188571605411707565175083190695919843960867275603470645895930156629754190472947700852580731562379217391230351353559009146327848434087477089077655988074993479358541908545183953464894363464197442841168990133184959735134426508106691920931049211330347326403463
485, 982, 2835, 5.7831862066869873406480039956481813283478158819714917970776862369913028103247783253982534019570240965688680919236085293133509638834639605505671409409858386344786125694610017039766256770542697934058414772247804309144517478586167839590672032327396278740236598957244187764010446846595073473493922633634131498945132623241610208667898509735897332293069312679676500133062833087774167886470972260023960632399986356694615756531439991159608419890061655958915814052024434651380386470214275485464861953894183972747281494441202952500782390475869235034255079246894210408578735970861187285252658671799094931119270784156701230746971071405586987979396885194299962216651509549638403942303897748603113014655924533902392450225414251143302037902679005104267589478831568802375843232967897817511563893068719284746689179168643614785953760005002317887859978727166751567406031554496211507207179060956830792127807695393166031000187529337810496568386987993099509959072212867366366471382210212066229202598814707
486, 982, 2835, 5.7831862051855113675072958930767244724161760537375278066735482297967920043989122069702280676282764088496773920731342625472277827877301593698994409265998103833235219372399166252142351737913192390120645183458566170912485579817067847270688659013514690940980674040111380306315098400392479860012404164529278090747071162420794161579506198005687303316341932735664635045534147574236539980989992720398205618383432122924216643938155237956552858273030949239929017721433155790664176539682230209696470220182163124212043607673284826940088444315027670123773350052530866552904624398802592424607938720023838895968988474221476134896379077598749891485787815068796390888232839310300450182964911415837578689337273525174140864919355706258704443084970838394906623250909026980984170956097805356302515520856136794668530818347337537650142482302023436093897919708639578139460084210151904683003210055099888463841414273181339942775163545572114254055591827664381492270341424828775899493269291516292849092570999667
487, 982, 2835, 5.7831862036963425367678522423825511460334440120165599682096694037961467566639494364679181928340670204677525100998891671413208690300766682344684510635610231259548228524491628225220803159743461525366338981837875512533488314464166710197367595727297279814282984742674180789688193935876614288722179980472231148412169806866618240516664909692828222071235370813751091566407496929450819752508729768484657771327161151975746584015433931370366853021832750111731692213630782842297850167814761254668484232581484078104234529345283412746994935998938717152510779395323697628443179550884636833753901209609760850817636591491899982130045072158278941537636755139673724371366962864794233146030565731850938364818061459326336863929153930098380773535087222892580510012459014671374852133260280617555993018450916603664670028382644256030061162332178676374139761933015359016897787821060884516200814265899033872769160408975151995792987061729012136736933697229212334493807470167736657916612389735217489177663478716
488, 982, 2835, 5.7831862022193550089860425336676522322917014602686698173287906846788990252756969438226469866473199601812164432600494157492356632419000100097874483934511451743004285641222111175834586429915329477527996719255942678899765605969787797990808080739472385085633226918407182192849930893362070381902181449652709847393087978059797235098780199795185735677698973164025580620605222398355550447479801702144536406630273996390883612417347898452158968907030651756217805290456556222862151227008029598051389769544219931129316707311619660087738691494349181335326832292992231670101028482932979537119800689284124722098365596215275113105926878540490770521131614536111108242967062161098208215322892451178478620182447014086209590909688781978077623694846055476527123963560216123486800890904577345137635920808985283241567961563491338133752798246287870830281098779892596425538236207800550031464411400027862709757959775731726530377208118167780758198777299153866550232600475353252369499865507930583013336057576033
489, 982, 2835, 5.7831862007544244856028995477720657863420893809253032239028167144856447318213094528294736085697643514705732591487742330604769725992696088776037561285721133672831823227034057826268748271836772345211678224422694157355397067698246072640079369372483131368732128510484275825502804374293765297323639482165703515580295385830221453276694582870520421692667258136351249750742901245092485977282261719595337981703856443262448480477051217736590670975455883774529276273493685850045781392117804822255602725637399249343527184545419102953938983383161819796437431444524329159588990331653152955263399146243125194392418814548460932327286456954676711517199272933392320152168355419613473606688345868045354530537149405636342886954539441029961673867991850328400639259650418478367531603673197219975107528373871930333840132845658428921870634961045272308635357620324893811507051938072942842679957581599973670654729069786557170536293030310648633208356470487560634039363715149409859243362592345541434673544300937
490, 982, 2835, 5.7831861993014281869764181827613876814469344494158467785556748333181260974519097500890139344905713513935325552216744296771759220202808882677816054964568373790482327102625880128974215034994338740531497612351776958255108194866107017779231248495281272043065568181513009749677777297723010101107577167548192121811076676029845604642599470672865105487572788542163361779876658530489111131525827314843063673160262953592460943093222266125812781862340645940139135003344491979631773654521275657311095166287036039150592312409085250361832839022981823571036427524926288853946085785925833826397418300570876928083345392448777651627405894355509120203253385805969098579442468845942221931995306715124060652716871114913844451298949118388316886219839786978410411343071589542491115707146139292810847772309553629851127142304467737764116417951146685383251828917778202181905024707362308624795705707825022702901780718137712983396976906338449128648421890298445879457412614526176095294290708134305049010910363389
491, 982, 2835, 5.7831861978602448307710507781976832934935359431811577953267273584653848296043118043236026605791558687472865072503769310126393187662159474102076770830238120145629227263026204147643008435708275412655570324334198743796842869849660386911116653211165961297845768829388785427746251855239365716394497713784951396211553336257745801510701851333918679479104405309019607972731832689307776569020521087061221024822889475452632418953150368935109176065146623879730029598317224429294980795378300939991872067852726455614694388729191739078385279547054912981654703959034886382369283684285433219926420576507333134419189715395987212630439337059324030190933089792645340088760223892970727834798311480486358522234221493956243026486025895970702476700361539273254670378191312565605948899993345567454642374193719428671377808185653946155890339034077107975249458711538066773882750386472337272933443993130702952616413249879846580461703465407666833080140064884981890542095277690513227151253577502012171421513349878
492, 982, 2835, 5.7831861964307546106978781467065635517346921881238468795754658174215788631936406237376093937390593603919076621618835264376206272539426277339596243606222797646054429624509964916095958894800277814494733141639188174285967452589889707239539085740755471514241113800205696275595814160666250672143178027791143266285275864041520455990342812566016866867246987696492618273663349206697018892550007785341993314277147165970028928979538217767874790811403747136694491349618794606009021282977711934219983807007339326070304916738142725326524516417595505239461801079812333294172193616307668077857017530534957724679678721754037760015160547699449297919982613825896855228172945966297525128951934860941892930610548122211586003017639984521066589671137080688799054170083528689064575648095771351976040623394820006660228765598760446753149982758677404772380431786970335881849057059747675457121131565102616365845273660243874366168311732485572482531053640660277638526023854451765109776707721916522798409133437584
493, 982, 2835, 5.7831861950128391755990675213210506074834656585880809278470483936624321913240084584101651338560156972547253534394420913005546006098661383330614608293577853853232336683362798053179616496752777063435293791071087377906389233084850427735819445587712274903768058649525480513115677199844726535911434440039635735580529183166183262936978000985292690521192589627353017802608294683161977748962717962073653372760148371502967772075972546981940828484348655082222416480502397615449661357096951528229697077957372853367489951585697873854030649667697907160238090996321123271753043060159195436847310543822849939987595505995580080024522460941500924629849396237641150256007916248937348931165963730889320829427855126391069862937232503713563075691124074961265793077693628967539347565791675282979436760869398754306925136800891295573837644054986967539000920734169374891322643692395107746829773049421873858982043503391129708863383227713743924561420390019978815065912457111399400815429404363048126793353623195
494, 982, 2835, 5.7831861936063816088703576927604793496611349283653248576281682584039524139533320388713384352267503136492621274363854308760124913573327182205707899045889925125250770343356304516703854315529137222035105894241765445386751719206321594573412815873375106374259871701694979568964767193531468507312397243729228496083476947993819520451246404158248327322093613214053457561729217746086822299193485881192496695277757818868288581783741100669169376288968316051769740423930844633488233528703741087303020134559875070083315012515578022779993874591381691576782368487705482437767953495240350647553307832075591667788480309254182277208245689108517657693748150720854089373953115551065198899390817379680450123542397611523343946418891743363293890933000381679010905167904128151132256492421487907949621928189600972717747939530001996364166247932051567194603056082808196463320780322261854021130844103276298433573250097375858012439640473284242344585963388431268058482465477456832589827632398186182617898945572761
495, 982, 2835, 5.7831861922112664082154378141562372531762781563232825428851068232670841669117108763130692822466187873536302975707728950664647607083675688151030688671803577483627716501303113479865948988646229577458271625403104183000120753195349140619941328239870334847831090013202948721658290876461162601222273254645427850589846200035287200675243785641408205373311564050702758760509813618221315827463955051248109438525914835398270628912396369099667731634212900622590284266476569150860253411704455854989098552179521443932472606184717592975320340307927866738947740228213320184391770478336017594957242812174394000819105385996394947769660252963224578868092388438354273990974471702841418646972598745312674106812844064756522154943844292324801765288700687369432258576985251494999744398163731891812639017950476691818536870097647658518590827568200125567464588217743016809677253967810896747427391821550568549946566574741395034994053790240824664416426657484464169352577699489805251821402539905951937794769528498
496, 982, 2835, 5.7831861908273794657262097608755692723480703970254957552165465346143861174421284859189389282807033541052795448358336292670363192419983580227514857105405276099325806298988808600494157201339057044456045488108916768310617891349316675069162008342513884905733916052301439924401935177506906334803272811674897119666945783749445297207555071517773058641929718511455835042906646086411578652654855714096592984297114383753189358904870423245390170728009121835546704144592027949294909799338111980801102817497473721040675190793225047864997527534548480750016054685373329954381477487712072275587816316073130369401475428524229329254315895333076064298716202707720642219864532997715958432791807725942537489547405671513472710603613050768763468852445559726405530657165771488724831068377786645033745763697426504346937990098738283789980368133931844782104135977009315020663858785133583838301579371486217590865035818257796993085940062998467874680037497488228236213989941804121898888519888991764589759726732579
497, 982, 2835, 5.7831861894546080482830446173258389567701989445450780041156096877043549851276585992363929590784686240851730604238019109739043801414051991657272299609417631531445152288421938289030019499846660934843076352936134178056433207981233106309103123251406921298863965716784801046553671222521559156495465512649392792183608543205411272819447498079003845144239217743624039412451873150973657145030454385461250370958230823333249574293898974013354420494250373008992094238670873155370968916281131981258907330324543862360190761987498070094461231234490186126530537154925613861241204597445116894452374655646285966026661727864836332778430449330971275606653691936955851351360667115007072472650605065580101136166380049692224949978466984193011889398122975143191984435407674597962449423491690839322476887346436271672683700882911217132438394568624325528366871613326419944007171749826794172123293432912278162651936181635354314496606692783213727477002305397090412926259785343614025985019681219759679334074141136
498, 982, 2835, 5.7831861880928407782692618864969680224908671520197813610442657157814830375858710230748576198909802454785042386186805261522739685154089873458688384692692933735349367419618178009066610634556813897955163081897422127241993638331231543883226563008539597062290772213266193292567773091113911080151588913764086976191442784162934805264643802904811479390438784427969377079812529000846762068626640581741556577901386685116396735488860449173953229262293322380075244304523901973953011866699721283838792846125523293731873115370207298247124083340459074342571483586201137094236207988563453728097523624637390551341062565266033673717571334880445339992920895688521302126139875979056415641983148296635882326708602780355966801165694999371416186662507057735746154249346021089942945943013101654298063696126994220986528131186329433322973295263306596544171367016923208651940321802589607298626753170889702361740248731009029088805015283959034693540288870459472481583194620845820672718866500073179836913486091746
499, 982, 2835, 5.7831861867419676145941754453673507693711257437773976705580651567292244657417497070508800574561454719954055472772985037761592049401666538270050756401288358286163296544342819207140596422011640084942562316421418341159656417638755980508389585528058220802364918261334198410952688552606006615384503386072940830839571610703706688611793137062895906905139979658294222253485970838815084598732746848205331270022735866586350821285879090255326621906142874114984167116064887217777164577581041384873986590600733065757557080323901167495229524898013065711446878501489147394427308906686153140369066596700115722179397560557660509277597972784848140968547082883423055314373238669280895929997011441030934052328692785021453515573469188391334336633750278762728024809074612543865987540467833110473341489233825268087273120030856651407090582953633915414909212968716789195256372446621150225124033385858326595318734304770381891333067269594105200941985078224614421404198946151326899019091644733766759681207369896
500, 982, 2835, 5.7831861854018798340191631623497098187219758148484955470962953209446881890479033733987235159102562131656085189531770254206341312952307188632147857508242654569588865729588643862380620086557063557341662437838347392885020115635236543373792761154924751468752008746671566817093928204172272592623447516543465066662506408786373319004207646596628520650630001979300187971323218254522350808794485957028388531166110470769318296176932500128061949103420858717153243987090714045129930507825136535605080852197741515624048537623326820201738944260366178028189157866246304611489749899222786295205922207325531463136115309652188495926741726209552337345237202280726744986213636949812562497228750049854442936119094496694304219237607795818923036890112865946767182532790107624065641835075833648302415238270632487490114620873621105780804079759261067211896206388568522858297320832963843358199100784681002374419404753928693075433130625250698188356985948999563534717825105486626270815396560072762719557874793995
501, 982, 2835, 5.7831861840724700127813275122689578570278462752284317147613919318790131252493003703710606898861706191765305426700058559528998930155450312564972019284715146929365797794526687689652572528490901645998034365128665851094341116787604509649681137293910547009593945842391803120211912429713776907676669279179138790954757167030643347352756632334010912356542617045604563474808295281556065373962757351993749915377807014098518253795305314260187171942195461538042251017894553955562803202449461594429407998790655435926713176043469226989654421109027099800142678084992632581393802127140427883817193539154946199571413198797684776502008417236995116176735716326847814172225107227403286864570604878691440864392802975977525440986345156542233866768827180754336881136592510639132220336425612914449617581641695083077575619560106288628798889974202586599111085057550422277239708824630450275293905882870408228517088400235768509629279181172962003434486922704748720257445039024759531590782187396616182838118013618
502, 982, 2835, 5.7831861827536320085094225289592932521827302753103186311930267503360221970126342290841974325335746054414326992699909627317455866304395300198161736766959152358265849000387187228841161818399536750192479766201435874926888551269194184425526484652391682236316563686967216842236714126801319994174418024596852056964510628298237013234829135301590797815504793019203344492510544718974455075538905816676417247311734656499528387283231376632929382611974806410707958400011295003305317143144536128486501786100343274384141538676296324228531125446272394022947373889813340325365589589882510081912960284236555764141146045906164763923304489840801225460408526694293680065698667647790797191932431700140369400580834446534235140688542911296044729569106105106636923654136215830916471830565511847144087789935168157653810659191586961902174159294272909747718298306948553861001384269053041673195714788854230395085625779551039748055925972126604309936145022322508215651584291293321147380429715246997156489208159628
503, 982, 2835, 5.7831861814452609424268280829354182191255381621054615349277431814826662353796976364095825342163909697995086884323734026635868549235574194489174183042644841088150315171428423917534189402372847969878603712461099016491155729242825139063846312495382525746137701380958247359196786018894469010236265566506904202017597596188645547897811306281044564416018592670233940544428135350621290879713077630859188290686638944920942723443998491420404799568341873869033984059067070622651129296490700342667748565757367373822670652427936693371719905605980205641409022777349042827448377476655070980820132252138735189232426104491739210588486902579345868609098518819405960968378360275336987894090682422612930082401000921819399891580929806753681873832320395887187923878919922450711988033330914126420494245217783070652195352495846358506227842321972903800155302520985963896019702963355541086765542954285644236189807550190721105124558383282577759553041228430225188562147429481981571576570589189264177837367998753
504, 982, 2835, 5.7831861801472531818364558177458545105446730688580320033128646066138775876591114052766651361879678681239447436220954898029967959182015007820562979877623068518617387086230310195096351970979277908153060390579888349020651514814332146159182770761008440641532405778122998551611052456703016915137227507881518293195054028916996591907480578316661613827320071174324438212789827445420603114378586559248765753169321497415274084189422745473742864657892277033614948867373816582656111918794366246676754313049154523012232122371032976620203618804477221005630437970733803199981773256840329981710825350642525169298827968729163929561670332528639498705744351134715901409498751013702490326765512933208075337028134282512118863774523833555044285620267953374157456015232853176923570997625002646313214868165214934455070803205670593767303419348778367461843511966979453738340159053288128460858722951800786526186233130322845415442455458729781077571825528060860735798771528259162035433160496984129850673189060566
505, 982, 2835, 5.7831861788595063228825721781287148695837883513077763997241026747006653516223024480982997365337507902929590514366922489987498105682943668454349448770056146376761075680008888422105015248768159911581246270168385787816256838430298648512880346678473024896280413369736612192343539907693347247970368370564198008283057720584028938187289841224249853659537310116428931968525838443113395865107412459137306853925481252158930321415291696331781373579308159440519944325832962609955126035060061854719547184401704363657238681833768976829841858678648466743298821949770444169742196014949721647772775018476563670746439910496925164781686130426689617499899764012311303659393452691616093765968223628999801665029987954637171448303310379831782112712118331073315552393989785166193722278179223049430132537753045358720165133152674971179346651160306004238089948932831430698581052808178321580481392626645281341021762223084966815155551689008962883195072570378792357432455992735994380443565818606620215216594071205
506, 982, 2835, 5.7831861775819191735846228691365207318684297100693926173483430442281843636064225101452483011349437494244747417765505768151113536162403551156213583344528689857497888840306856469767467725730285983615432887158505916013216979298780009529149449912102308732266567763493677228800560459317687568685648793313878720093669603596731053401911762029440866548916893048503289088249969997286880630420625905010790840398826415224785344622763807762505549038064137338407065885433006809191630713709462948613208909569922120894319701222190810833911939077087300263701137945958065585397374925001823621530536890320763152084856916547857944168102112013812893656110721877024031434464991745248559921719007333523310857296688781373375619067969261017588316225775748754239269461320652308493565261644515509141054034334849794680353898740299108562114698936254934118867021128642811543307114869906200494426733520976025350885990380748400301619173635348112933239503210756142932127158738496029191880405366787171082466307360374
507, 982, 2835, 5.7831861763143917371382398497905340948884677110276498937685340045358202696525076606563929414591557609599361346389736912488486930741087016550901892501487542790318434048180738706986857371844416180010648804351923776800278441367549519290759212614078759784133845414313682301745601616927606847814130467621760829655797440257384012178797047143202954705636864876394724112808708095791503374985536333382944137892159571096792711304504699421846230407404487086346601144617357367624621027308861557390387185541328189203004949230745802193143270685724770572094933793585989737255274784313826055663157232104466041280143120317242549235355215640330724201327923093590793179715657114552180825399755190190503317504506570426545570594134242537216179555655670211680839693902814560416448526460852344642182242304364606782869251266923680263692413328621460967602637912801034207307508710692307347101308522226033793855082838892246185838125347640694285342727372385166664056471554641939621061922594480708279396473264611
508, 982, 2835, 5.7831861750568251954787066380570616090530975039129381806151240551200772427899775397587224441876817536183915472285353331971645429212895756906579054692281153634446078933024768487706793642674634613669404801273666507632524870161683233405746988558995805763607341446111140111100543280684786607697839935145367859768464657732282922328565023285594513644035701625667246446235066196625265646254290794020925450436627322876487510880615960512386892285385072427812383496128229743666992388548802205719484913754848078629299811496605300023447772871211320558404684796102415025791459267428986227796290839879759888095384745142784427646807743705497552793372033272071820511875085478956147600611682874984041139440832431280433865322165092053274519498943822874089090207813320560326547803062240966046014992753497620218761118777251665053049070212610488102658441897047464063276542690581964865650313485089951336592954482927742988858254217604233663723119704772974680346180716456886933924665343532357275830268036448
509, 982, 2835, 5.7831861738091218931022503352117570255465480246472681971113961568373240125384183023412411436747650503160764378996318953176511680694915987668893290717377641265289003580887103170473846925336079979237038738416242630670750273842161749402650596893482728517719908563943433080572631241866693961839098211742091061797269999286772755435888408603280415133167457986286274002021078604514921984229911553838939140289350130607849917985258159187104210652685780132239503998066740506395137561188837519921861958164231180490963935984974765132576852580210329044966899451460189890058432638291038172255263948120067604375726241434328733070218037791171119588120267104004376076127094231696075136905610594994826896411541305370659118209227777421237415159588351901461387750871168557660648404565676152405927671366906817318017211981676274886597427221700853107598915374364629584214426423766659792202349470746113010143494160325976747803420844644711999377634982778797838176726368981204186947445041653305029107996040392
510, 982, 2835, 5.7831861725711853211406194149248171707218504185995445453800322530585150228557778397510610836756831220360619022036626019993764086859479311893125617076589666378135395072796428902753154135618573108405288595308287640262845012464973708550324724335637132386814649185864121670098912025969523128771514580190377866652959274016899645664471290952370031742104912432764102255387308359996399747308980530342005449187246981570657853584596454323339720505852631814906378509054907790439330809769710347799695614074508804263663000168417111971957529323471041847137483256440483773181554427822252916604878571295365684169998633416582064777526607835547818870647771907944643225303152326989984884339851071076876585303975423820051536991074021543385753986408981557597283466793741960928594198554202032388002056690970998966782524130977492897012038049920867303792500170854137552475885338521251241820643210606491150767258604473084416919727104713636953499210442452017870922347056579850662880121114756858759429326870697
511, 982, 2835, 5.7831861713429201016844950123943444405303357944596705245080937506336528669764915427967468223904970921458156430197482866256823643804960336208477038146687481582149475611161213535141346841527609595210226969215397249427724126213308305341530636021639968948978702745544038960881006684326470728868529498634701202197695145478773692680491101968463497411435620898912054031280331282106558157605396278022508771849762162842010252866241216279935194576926856093493154558943816114884470677669266447831311370969387638489440750193721351629806433926869011023269285394481027668144521519577731700337661296984809655166703032224840369918457143016376921385130832723640877884377826025453102839491728493897140711240849357140833444532741606258330552395301957977855796851289284888494632896325142010879374859040248588806405732553426667889656364346834551786632552850832510254276912112506157599575644164750410161781094398098835917883907072240150235375346272349650614811603962808854784134459476175677176619911593968
512, 982, 2835, 5.7831861701242319723513702371269543558751803062231255909013119892204299467554951784483201524070731394597315292612962432101611394203897772703302634466614245557278416073091609425293804249313157097391810223131114413545613407192525257119717180848543230952460977592043233038459738505430238583573735650271732969113160461677454646867340748838748406587032249613295667975583192968269046257147661522924156282645415953070964496794902670470524012512059081972104064081184640705756494223919458453806672274987704187862919344154563754257143760722447654441298730791284718906716125728580770439273325648131633630721074209074604563474988805770710762790095811136553832882186408700007109723134665437078101341955237787639570199900966624114928386980832554383291013104966638230326648748807890697830510691303353035919973410944518821532038344614687471328845144700443999169260073954882416546472270950436715328012871403923811270825252737798914480960652996174611075130466470824048025756309183030545773699875028084
513, 982, 2835, 5.7831861689150277710936169639118266672020796789725124680972905323962532047206296795935358103647504363191794693856345708884679860898972050615295291577756258905176906818762313587006261831835505599956686164566966228142124811481237863430523264399104768123653143513528356289378367633859034821890844718591632138572500282963272298941331135879557873325779593244461530315036245558360955163591807872786069262929247150621851652440387399215134077748594818990947083727318355049998136479310949107782139553813597592432113751861470628413609724363829983967585463978321756510024639511148260973316988284633216964181927175673981749181303788421052901310863176971177765977402410776005153294929208911438666882709355166234468827104406714984328144969448408263047373214856343655070077626876737132111629535635119609514904606027404169637478470429646810471962821192348252199547469208306382509786629429072734524286270823834186493144190440037346812977844856159465308879941221729099581520246163329435432945260377057
514, 982, 2835, 5.7831861677152154212425426734340043991542800221917620720822644355625878913505505539929715179936793231358716927422866210182499751527805930861802588052737762200462055475063955250972436954041567192123429885999216997976592145837285789482175179870955875235978842793369073598046821085587612428777809843715085637427923816586633329216729136119513161978634943095956116303277268298665011919863055051647770959812824378556584252517950293648659628266194471802083323058226703617522901285652631255459972355817943997337582516457245808318654158903725801015791785205616766585201591646377358252472746927806760821515270899133826365243015733313111509210443693211587652929591292109737153049449266872388432366155893743206310573175865380023364886759678426761430273605211155784384059309523747924412998873944188591952931285541120563868766996603835267201025690591055787417693109885284991330898698562375163896562355624230422658320152445603758158856358854545899741870723059083252620964152082146088382666876381684
515, 983, 2835, 5.7831861665247039167843212590117002798014273022356291863209612375064554545939419005321597489904224509302777422773921113554834034516657774125143814960278640181827545619908628398332840502069085443655664715431092400813605219041115857242886499369508557972724943075957644253366612179923782264201240539215998981128813146020760159124846229703306475925897357832675870585576543901128104401452748770050277620170523680535676975000026643943292354594429892212200857581985731742726912720632944554836956675585056362907769240279561025622722375543722929211752861444332963940642776917569507858429039250422818352274112740571887440804298850349750419288800997026348311952538530446847403349668227906919723243908228020570818783080580299042158007805030868909140169538123321056793295265010839787186470054382403337788105637088242806337406580682177433577192259283036051013046567209324285776535650593139129701518589081697161866279903174624137960711853866702656032271327662563920334896832044442892910650351441095
516, 983, 2835, 5.78318616534340330786376133024675360273734049027290348633495559492486239807078779345646829692297288946497716311345110195506016548409264637826291516042865010748395832422369808317151057504199560316347734113372697894907572524581739689961816049111520814298507676754296168058282599927593641307970312822220789232025059497322614330540119156553136515096589071032048171586194721814780436099589651896904137188311548944985119921048626440773010560259897580659808999902509446680941417104549495904416271793641945166705097110414462441712107846829569441897253519396484373137788805551019383337262383938547670482773282829236228019556177893902384621777447255043727966048972736975225147751614853619035872235696978502901064871827384072830587598090260854976266095692113002317406236616244671469447192442774615195256857479564851736273108558015769945579292797012342904377811344771796938861176706707876448284092251938106379503156751503053392920257901387314254478981087364188953524447625551268730885908119042678
517, 982, 2835, 5.7831861641712246865119534680411579365183868021154509853542904298143830154551513507725813430760570222501673381512544013566431012861326335724435154824623503069465304947069507052382087336464345570471804111102691512907655331677937118709530964291960184018915184151686803092140409407479779506004781274634019722156321709004980861446000871728686342378016600000142807555468746645773954480456088601316282510323466614208355559205131116371138020186184040039592853104816142211526679323821177132562460357567025703121172236291304387963028340666488854613115898592767717448406820122509229008817358045562448757161540682120830867274577984770306734017076014801182245568790914138109442767677140502546707297275333035053933817018701728913853382359275270441893062039374358788439973433322171229931907759373871662641556097239322615015713108243137746865005470470762949322711996038270101414692924608222288853177780887625390941903338740729042676423296764534969168971313678760932727420134750184755369099428438619
518, 982, 2835, 5.7831861630080801725939141575454432659330562799667365957682763043125527275366305431680320833138522437641848191070963792025132898623302240637801003124621174871646720888157630155787917057998973975599491782133134097962731337862600652089962806588976481101522003633683416324396327531311507671606215908623853719580557315689864020103918902781144644792953382440971337094514753712959217920640324036116676678837276514289775036105314273243498134312323148017349661058283110953284961029809862006661488640478210665185377787876957060992301609151108146721888810298724075954215381301775773097917399985709213172228118998742692436355113253238904956956086910577056509811827023831181362752794386777283171331731239796917057159701387059020333080781535399880103176119986284024780439827949480404375146044379117215723687602559627186196609031436893599313195998670697944361346069526536748112440769201434416733266691999312996859281351046641787574825048405703442855903975573764329103187775229262493014058135103956
519, 982, 2835, 5.7831861618538828999724187842791019101992868151615308648214936727873390530031281102682513936335647818313859919730311814884496720364060816788365137162226987188582315310732810345359728640522001607853371936052809792835782398031684284842380591474197930713098754399706489406312346165631904033774507251928461202752468275629513054634265688259174995949111969464511208085426325265132306380854595224509033187640139350927053955847330204846804373183958730544634527568121998175806970688714646395940427388323173377403184448914302240523581853409466376741539800912913017084540743094021590600019969809880615757808357023189052614744401783129598619285901267715287446952424805601547569023438920751037828854606534253509244504634242516379171143130513760066334558921899434740233776073633496475386687498002013146098605711895535700559113602089045157818634117233322691854249957060798593866553235262689950786241251397884021174179817806332257902357037204744112898704853582824987204921466686654659579878705602625
520, 982, 2835, 5.7831861607085470028842891610606769259826074871164971182553396500404983968687230541293618151324591097845120610198974607127122771479393654958867698566517321463316968354607251123836322791780490220886426558418655826999687308309502588199748613988887280792133272385775292276909664193712741446651987097834301826783906045207955683730080348982655404339084634529078985807663272785674141809563908810371635473919975320147035139027852553735357971702644029326225607262966126355994150390393912228443120989753011371030552537928498782529473727544906111608590103685248327000792996846402128339844175620447633428267853590997971505697532643956705232378550096228492605259062503419146483134267533004311463782942704262442598076316379978497596628252949470591164095120473309592524743827591916842678468095567495039037898884530768102074428792208130531695319125242469401226904645057132124351393833752468599832186868127604926493958325876886278785503952728080628553426199950655878762075624443001176655716270018253
521, 981, 2835, 5.783186159571987602525472595741594807500052930536690017747214243316752744980075637297765537674004544347425449115267728368323121626017632781568041666562964140150352591221264944685521552827584184054576016447419226956949332239888931148579522769290398461044637205345067043313121014257166967382834661035036656261329724779509330267332749606837367150196161993480341805895038790419650027592068572696499722765946750625221303436593578234498216215436009804749272857249166673398461083639042483620842865721048090024286556124172152704370999469199942274462998180102279955817443167813241449669812604410733224922702624145753326995049517343865156163914172223237330516030767192220226380486746295075848707746541716445348799474055998403705896949680684249783539338197172606517400850521251060779010353429567263464170269074943689637236855775681744851551865798641271106981350445935329878835263233988376188151225560804292696130540867058487259955656344374570531415888051129110066536281906480337149379025028837
522, 981, 2835, 5.783186158444120793841319547388633819733621823206139295677961752499786986637394129741581088153452879677008574848873357140153361236236832145876039517491552342626652916848638274928675714221738748870826645226213579345164263612897211526294938541364995151195436649331816042721646653809395511627382218942669756252949583936490419377345081777830122706291469762978435586387588923632314041276137285423290442219131270809755688963299785312240080455814278410013562833640767759175814988374406872046580107360303609033845784456752226295103945483785131373006085428560711661463458850234740409611476746836850614387098940215820640797955123285818323345269016273104291568706277669941769056695272229907648657768139386858919068638894835854468499613120100155374501191620670032040101609962374870987172420604705329646392172427094834297441255144323177765828005189815205662676263416132221702318199086140789611007204612880472444118647324506030800184518343657381327624616810386190071686870407084169310331690207695
523, 981, 2835, 5.783186157324863632518535485963754713982251657535938024261284944448285497076471732528428449529850188510551332608328548712090069956715938305957807905465008387685099831390893334227064847209436750227919400865062859816381564432807411517297340608030662835702176734040069624473284881736497171985810543908359512430466470800245433898407724096923005143740979439780999403506749627420106613468789653258568604923363655569752956639052567755236174771486402342180909199266137962533336377233556168504157088581908378117281953087156995374899528707201365477317405958676278633872674601290001703096282354389222290263076124212648658707780114616876854763465377054283805393671804831825689825578073634987267551597639968646860256725811881789364694432122781163461771967593969790540276753286857267835297956870746939135096762464511578099742023751292663545654687054175464885076953259623888566471406376016014550098002464282917363255974259381733435489285765937867902438074022545693675517355808727119604977939317699
524, 981, 2835, 5.78318615621413412217534970131230484915271073852617543031191773413755481646228931429980404737023245441670090951561969940405471993255167165411716230640909266267734733811985691565001234967468732229501755431460382457580488243548039644779452452916806911085541466114858586591331705819755890677616699654395811438252780943706373359168524268552843433820311548647238992816365962391260080619637420579654785124655100437443832146290900029080050028855472953324195191265303204620244313596584507510640386372289516662131203564148071807108576016222581727941019824051852423033405446786888672377725837271438865474217769597106708086565034966202220185672505702432866871408141088802865437670535725739822742255359498886048552243184166818763408090020250082652273185270671192931545037354515451795035819222465721767730782738770028182436000484854718970077397858353449082377545688162467239103233133660157740372172481421367527108475775843405621518020164638143375068209767507708511554324046042520912038506998265
525, 981, 2835, 5.783186155111851201746509534166216428639993994470583529611905571966667927476443130151056356846986066965546891959482358207936831522412274188964262999353742911871301408321968368786044910130754414674677283279925285896999764622293247294199655647361680247102245524420285779998344555106845996621030341664417108243334134546364041688390745828267092910433579936135754377543781474455528460740373156306167816803595487939175588766516310976990626916943686264091534150251339561794900770001734238907131675754183712844868488222832458510903501347142630476207144891513727916131360509446383157768075344633710937739691628860054817390121363493989583938773455400645776349669238772573896659891024315758922233316280534744471961381301688972809527790320710950383970773101210716001939288390196385128901667110515024304353204914838318781838035245584096908965543199945583689474215313932352023191779994660132101955400705070474237329594125226382008907657879480872822064502068612913962087904510755304758020837097756
526, 981, 2835, 5.783186154017934733059772856864148479031838925425735947176753838703030917681116612447842208687192814993807361652168254994394095279777659994171110324440760405710412226393526225946214897729734850192207550644155212194311328819634936350204046006671314559749268142030426386632224760816976884189069550498502022778450392992666827276722077849519584648345498698997214604848155193528630454969521507053801112482540005417198216257867585462934457548159215667502803160173703142495905026201803388086942160471796222994781430606072004215388450597804116576565854961231722009421368702091037709767411906486831406717071859488655982441516545705391101914116654850481359297742701764696942151245576238107691053021507239873959941837284179225256767531512143862734266996003511045791928632179247121749359974002380469899920865449727754708659637330132419943371458273545438562984241177325704641860053898105813341185277918517064667956928972035085460499223349454176457990279759515849087720252998113240943125370945595
527, 981, 2835, 5.783186152932305488600634645764918309420993271253371493850331009539065567643631101173644435197370920881393528210188898628240423611573495038752765165204096676392754915507205370932056493845387892921904611807645477372417724800825010789699081141400755045897178058899132170434811362079478091091288657160455656706067264167794664877041776361055131583927262457141334904916249218184946725565931557790682072184533880389837422365668102077410090566106624000977416226176745285610803835647454208323941068027465897655838532871501754480095297259908414996970903162639508832991412553639134856959217976472202861127890644481312301390202758028976441806156324304272145949680403916154347099733224662795384370686379165646205341921839442339372727286268021913222887374530335651308507443151818722265598877880270940955668595800205030209433920479396119131440634861949560851935864610949564027628922852877620921484685917153711803127370184089692306144562340873446442319687213841111911123158637569263451097179158014
528, 981, 2835, 5.783186151854885139462085191297162649553801517364951913097175555075692350640193171705210228397904493253867607219614050639743108388070421006746950698588696994554161160518583925335504575592908563731249042300684684505466885235453320307748501730155367976492709935373705796010681926400002423100029917855207668209488598059980981166502067778969167524409359475557520746761588030358850232680370554788482342064766597673381797431466113603944363464370348073672641415627424759542075214037281014570012199669314790383303540278440247417018342349237951484067552026192421091723608853637801154686869395653964175712758292867717736808499833904545835199866297733614940414248546317736959706636215619580387280763379675604570882248903158468375340109094719919253536941955892369500548367433277052557264540983566662588673282729131825548017829567234259136340483175076017803668786212599016706342541330923830997875370843705142563497794175097877661051831272628375779012903110658872575251470113660149793912478869627
529, 982, 2835, 5.7831861507855962434762579149141153461541895956205369317114173966277043258658625109122568466167173880962403041018171600621998791101777704538584312302647009793618330842001106160017885111653608204281766373170244918538709076565112520449528336859151878875748036768943532694937848174072794348588819781284606790071665563103539136374902442619021159997481137225030883290686065173828395871401894249189585042071162435984880396517862052012516563937947497026482932579227350976541218061386082222906517979938419783529428800890994189466973388611476236897282082335551052185315162177720329518666543131244413889151888914381710582953779882485567556934925465781641094285050748123429521205645537454463137627352356708386241092297874251228051684685120796367924823909873121249442563909178630036939897494803371935609432641364224495324111774420642732435593218474789643692950818909535130862876943781047237041285035176880683177657344855203022734989274908040395011528197234807918144343070656791302118545643577019
530, 982, 2835, 5.7831861497243622335248839338485318039567153789685256268942211692319101895455788540435657705205885209325502487803287365818359705526789445558492277164356993239665770189359603848588159623626337851335521141950889742312474274994670529090229688435593301564728651884884104847214027283826850360365409264112466285458949565940493460223020492643215249276748201708578560960054246108422217720537221566409241082784889657462247673582664394083341477418773286588660788862662208503083203798968892452210493521483402099072725277635336756603722502136945103117355086314202717313604420716290711597009807441779589907428412075910792296467739090865977554960462072537669917325512881473157766990391004508729449875870804045121468539922361623619749619282304008785344618987858724453726022556319306371663226725161672075788294194626397177657521816732677095135266892019306306975985495849362276758366598706862077315160926381893698491603891962268863028383926289733418672348767388759231837706065921276630581088597101386
531, 982, 2835, 5.7831861486711074060255284627227784918733239944176676508869399322471329215816996486152748569275567960094552927060882261314346146458814281543378670450983869367495552872340965391605577772112324565941375216674535145038839007749238701615685940358767773459605587934479502586992262557693299992442213720267662837680198160803361068621130528834880266309816083303634792499384410973066205850465327375803522999373937986447762844370264111394174323006967391114269419685828708155033826404012857190416788469480783718603448777638199268645907411221203070094758380289443836556404258605293705490210587576962057116281498178250499654305008916785573356840155912160014701739927347096005848268405747333645994223254295452687618575428965347288441415980050600642378063527636447318646622481134657238830265080454481416523286202070609543447691320237286522168358147900776929609043444053713103581923526421492810121155674987774439936918867068497434924735306373578216644653549133977964464200953280134241208548334714143
532, 982, 2835, 5.7831861476257569095906408933079661660310716457743459757070213905003725716319709677840911872625927313131638549961129864353493365746157689870095645025000051573526635650868941317192936798241212211919862386976471386843755073141037227848263929970964271063928875895618046711180794298268779142217182203263784466726796378618836959870937845986196669551615091402873743213006106693374848199715095483662866049897160175425513105155888773968741499591102436465999342935740261250073943480591968288237015999005253637012685913527948858043325533161471683660189538005027842525958699015352151893311385855872206217436417879460917173939241022696327915895469529435103142606493388367411957010038509448476864645703194763456030557106778360422280933080913615290438275768396935786257204905409854020832393549734768745566597341347735284352271156871000896859652185574223258570076702225946501560099608297205204208429261525058026701302134999053420445957740947570735095890780688708912360198942963032613493704071248898
533, 982, 2835, 5.7831861465882367338565059769181981287850242429552532514185485736848222381916117829289742837966294608994146640924320851084457370341237815938108826350365366249608379581347724491056090373391358383382157231214425530385713716579386239910541828609398579086267507790947770929200866068966063727600950970054760023133287631428145152440556057427722610062800985275909514675824103448394157972649498151037841006523539642399973181946249984718455492647665974488797787967517920629308271898388109203973832712495883563349377293499097576735815178038909214981631928112610786998778476128010141888642346271565645706237397752093625957239534391604936350358582955349879844139713706384689614908442545523911859718355089510844125394994694681095802062654775561944064147893270010189533755200792583048170217965949561653305339899473228897679203249230679818614612835203510564616260263011525471640332943729690460257703980477323712532530363993706730432518871648747082084379845045984602053784508383078700609705375787544
534, 982, 2835, 5.7831861455584736984792379742929701788339307542062818462751088811417447351073675932433244098600261340770277522463124490091619510339711213627314976414618841736805605365951779008551074259711943377289982814211540121406899327405261223334617947936018985283346018337187813292300399085270287341516485801825391295560723125810006836614670258470769135620549801073853416215554574920873270467218308180575374458500187028016709634307814624728556647097558095665375037956069219353633435250974005251028716058196258059106185706919604346780100206710879906670563492759460727893529518825063605181944465786807864867204026014345596261807940111460510542237660728030011736207957898473560595507338938757421851094760466923024922535772569807247980981254094701137668040141629244784039040867227214291541433127089148811937114666965622314359412089129294439606272706078992830235891402796475872522459498351734439303262895911472616200911648993573927826363166044339860173164823482457271977925200797085342630451558800266
535, 982, 2835, 5.7831861445363954422950129609479738026286030758167757970673586183330004912046502232802582562336534133697921874153919303528322055439253998933737056551478621965912655676198233946663446458386362393879174538626651344554120801768569113669001382861010946415202273557055281727173866740333795745003560473105137953640752370424376827647357521785974162118710938918931762828476856159709474210524226957161074115827987093904295295255826922513702946645332784253983661106604568314733600030108069638381834743946843645925861758680041012241433913615888543581326171210901680828889796006892323554726917231069175797535426379056642387723284507430463807159403218590119665591918516506241365292361304138033236467071438185434634881644937307926001427853026955841793965761304022540975550931698559404467268355024533385155861155176020588569682507406259191757943193070595809978998109657904717016897500972960589361118549607303217714599477998120529768647183695876627743095256139101557187034442531289673608771983405846
536, 982, 2835, 5.7831861435219304126417867068281119922457722192242683379148427668771049442381864321172950718654153856681744016532890792789886073241704546289976598516895307036070156349526716760291917974998180141869139316327454371682128662987560069957064547915990011432929477196878978164332201825407331895814195778201907235447675075011133680060611335997126129523180367839975102704292667887674096813093656542675546123646727353412820154555028445075448533868417908948890107557589603631157377757129063017394493507339699607114076462122218331394995305395486323960130099444251813024235660995421306301554894405648695021246158961728987713171255113993142290428431393138003250238930984694685038968180360627776324701533264998120300452956418088438825752415054325470545184514334045991071591150196947494674833338250006145840683722089325811666186577807170145964873445995369691910360918999511300281109795333990969999360194329618298168589408002449353049184833474937884435839146815059690861939827892764430880764124371075
537, 982, 2835, 5.7831861425150078548397967120392653916508378059490479006615170259306638070688292695343465200401938583958564300483395709942895883473329391984794002974465837221188579771809346985621231331229886979870490266236599968594161368236328534385609981021902923450250136241276154690753170863878060015035451101005214064258755513035689023389163722190256699681350571503455715103424386766289250074149849573586064157619392594227243296680721298279735696323484690365630614993581662262696494679667251808766986710930299827542538303854976794996238303897305060022243816030706331297839010897925229975017728826066731766347453391255805950622911145549124113269398739870098971180940542793939798384358597665835964660639958462140214393011922680921875627994618494765380025488446043006230115309081731576312521093549503643051476518914196908059630989509831912266315076426392064641122397814302776524650818874933939983776574167117858250535998844147250434605028029700024515738975458773356808672220900297123791611993049807
538, 982, 2835, 5.7831861415155578018281970992424761047792367797963187414410158947176379201304241677059988643793153807910588339617661390815917774902806031069116743568326598408446114735798307242628556910705773514866676862490173306461318566625002789590330609508958427122791705812179058914941663679390495338358577373669739966533965365140965980512939861217369745890416562082825333587458165486572415271304689163893072143781002654768182247651834608728388989635358956337853812355278535110827764640648443959061702869170312942882584944807421007127608518731814295399658279903176581599983192038654680573158674931936521059290664000695687322495194126578966660006047180469561349503599421345191133454015968571540268956226437424258129532120232163335658570692705543556026256117327702276769215761499743157511660674572602978844727850955018382842736611379246233551453305425144644787861097812337435801413037091941623299941519526042653679825717274100115240286488302467626147552543084229324343000603789006033804797344743316
539, 982, 2835, 5.7831861405235110639552241611686154491157430220421131269679869021916019311896752899436425548198514900378817517855381079396774786383207756200330518315904000442628256214967514334972953518787080677434616994952751454127248714598897660118353351755721837797223827333174950411101965194724981263447421040097180598876868321458122994392932769394627432311616134501443917998664195490221344348946126125770412252442514876216723863047967308887198752517781403412408428250110610810640648362446203926850566182636328233477233040216901982273694126040056935803427716972365109172569887388921635441855493672658173549589274011958560953476621774263965201312196666643813727785908269435801475515652237189660906860875296134633121649968857224941461104922107958876490313995134948133257511730781944606375529579615549419163599531685913121962659169335859838765485545774461409213247606539166362492711628427752415108215915276985817860124604391794199476496227457269768272154490183670888555176706035002541929358697895252
540, 982, 2835, 5.7831861395387992189193384612985868843398315443388910389115882593620316161478753013089311178001463010473366064621336800756516528385716052416958879369110017191723974912757582444297801328227549104060130173334960953066585632284274524096505411744398288039008001854732150551602859827018936489827689803791223799750910797706199583785761568088155764197005309650682848688831569308421778916127601788942128798474936797834356384312651106920497316682828442162728887991998431915908473994544960784453065268996647412602541464650668170886201809250638555647470035036725157511244357697548743387299398764779288533291866056626383071035014810930380426222826276184476174072939553581638503171831636897850677867509401398487293633658442905548703612841459991880946482460370156767225673685186460374420465189216739373318281769134675487302756268899342352770013908447283999870758307946975025783722764814450421800720272963221562184751678564946540063375055699749781042132444571378857661259151022847997328545686326462
541, 982, 2835, 5.7831861385613546018588365091558532295181402798924855991271948913595991224590149958162337219276588201116215396484785261601757180914691127341880331527776766730960205665988893754383848456963582272343108585965230650148198339511575444611064626789007580612627918031559076180373965407065301362929690461512436136905728997838046514504911823142323734970693222751532769282631096115207874773363316735230685426318477883853819509986866633946979370989361710649339081781333326680327932935623021635888075646478433017174213287851195547559123843735883596594548408716289357634871859158756859863508163839592988665988952892158583160011113590223713167760895033444107791693618396811179064272170206763813741251115833500270985213878990531740030940631437594154109086382963183508193215234273241952594714156467000849148472022354002063831522639297666262028255648561541401073361236006391092069561798670146954873923253776759450669431658733157868723349191103619819347308716679308186528050359332087239644066085666627
542, 982, 2835, 5.7831861375911102955874712004475890736520687373668744741948573692246707128581628782415661900199712955295030789811866861129585226447806950143221792449662475189189020147053214863719201238934480833871450110338484781071581717586091968884143463390822767160596829207710911949367608390238373922115031412339892236181726978822396121959943664276469484913450137634436106238330362277530638894429428133324430264656359172689227942850829319134295958835912238551253681245118053808661192237120679188656802569884083647834370969425017823526851821591515836074582983133396262405553545101898599313092686130582335236977808254856859478616914187814979208319420095289603767102515051282373970515662137009088952619051409415464801093353330693181808486535313948114533914967534341915504264391566484959250620101516676722087895093875545338961673308615147618094406607203907289374952229764747859735133037130665927802785880187190581556468647923312518554821010264468090449769475120533230029083064894032665593208621066035
543, 982, 2835, 5.7831861366280001209736654475255376107981685667540396052555332207388144879500083091883658855770469017345749468038115317010478827725116866831535619702402957533605434385420945480315584150403168414494258790160872487177624868590520708463444354557715382588256319438764651556947903304441486618618059416664237301017105054936296110842681886085567543364983129415203807040426276047726894049913851669348263746497653172491712864364150571130748506117841842466270361703159894429402128813355818022999970212617098430889705687382500982840986461976307333143880840598077402596084088661942458966320681964935080217624189587275190235789060995587456366171999193563415419248140281936351847792783829121692913231062087095235186813161605080266046754095476085035145670950954753750377674909279599149525600241879820562516095566778989836974676091296348076104783329053063871860392730995031404559835361477224376138719582377673911640471694749017375850022071655588259947462147911789122655386960573025143111559832907356
544, 982, 2835, 5.7831861356719586274609477478729031152929357064173980590338783974877993865445108771596627622815307598363318843930846708921683491535444000808081490978464984381409819296257393774432724768068255175105673612645635281631355331017298611739598819731310961915349821960508782117203308733959342481357964947064156804636844432081740719680730092016809566374466665306123585562002041555786490203337044600557592321118712103628081297956351172450389434478903894506739048300792920097232877836398699568234259456098081835834787037780156903254928538503894422855043694346812413057217650768193427819930076239309098357720773290448530704135029985948192708901992012674999582219108942460996585343326974995973700510260223276521747646795341787742583478034012723542380335064256788570573883330299255996026777534369935670801517694109254760377652250296028082994486572062740240417691028038742450718583272224605732263028626837001842656428267627522127175690702965229809447581130547197573041426655596887727141311370104491
545, 982, 2835, 5.7831861347229210837272818676251365581829531847428835653271475085249839574972178218422495058476996786858309538921265981178191682067617337945427199043881673007577486388139164918238553335867758892451140017683179573150231499628598967304890009576903350297145882343489889368179989926318871879827311826349492299744854504511992338808301335912717832611738112124293326870293464049881411121052656260845250129444696459668784271627262598333059232838102274760536492717116091181966283316432796863174833884124392977761438910895750881211612090139140073250105409306249036521065447094711799998337980791275547272006993700046842356269863550852874824166397889956540567440703106428966317027885286996751033135912488089949770952277785249216366131104074820102334146460602339138233422396334686432278601630949302748654746809451494256487666793623705201205945408522422988585473630492596189296852402961034081862463753942751242960260208002441969525345222716845807525320305130449649698969624202932898635570588529281
546, 982, 2835, 5.7831861337808234684810053730891924721132564647144541999096719743621015136645819858628327916261472432988824795244571828684054603157322843564962655118540395313050181220570397290883650787773230423313250335832230727055045695981907939765653739493480922985375700312120151066377108338924316863451807767620361139221270747891736214088632547744220961885380567232232885538614100552003114557974845466482301239038153489325971542984090045011156396029820419370349969186431235993723207933323219732327051951143740937078928852223784873404722830030213813715006450582507606380981599619988399752406934047929297106323215853837822376750921586282588182543753184404679818216080246551744164297927998013466395135105828655728378780376317942521691818858326729646270840520864466680393595052553009228223084063149855341016605733910198993726549877917705214143599028437093631474175981676860335704078373017587940005676472254339283847993976355430606176099191144743434322867217611477162882909403015465052373651524876363
547, 982, 2835, 5.7831861328456024613911334449619724909326721411006956281538145472438136113764697010342204033599935048784316158218205042810838141678859380844028991566363228592679832800463121443568865023048069807832216317109129193928609639035429825538202017434523826370101241014694719275121563483193811429928086192129543770031746727509535419537876426333459539831139297891942179471077587812058641635256611434161815661728223787350350618376624878080893933027363434688946860675055996880336196592998173958652102053121251349281202462360908390772698641343713202812295156340160679467146038617022488224433318968837763278472712864752868049346158202524059955005347911687895762371186679370240136736488827765324323038925003007725065096425830570758752735128089355942947757316675326756903379103131220556034847634643131903755247644079302103760757960410844727198908790616534558192824456001987371126699197554088681572686634585602946820820783756547736286075499484509436327059802392658683167853544723779021641737072417075
548, 982, 2835, 5.7831861319171954341498252761355999179944183817736362839907048663290447333366260909862007586008937455611210780518423556512555904037246756044784433443310430644600009624631324261812633876555755081960668579965486614363932496612020804606263565806587802863657800084249321054354154451673968210736770512899042713772264085325082370932122480481464716405083022832347780882870504882540595746699639222409136212953934603116988125468969684559612138123920821973002921752979647247948475348708646648675475438120700606802565055002660762553118929455582836840137533833901272620841852684493823106142041123028765724170580358529718385066534873513495492921031136958856096964991130168264783812946958801964512940487212826238870147591929104820165931663366707935947349584898297527592169707379865402831170683299781254969535617058964069038518706870923724605661695166719272177335487178889908933020190739864961005150095624587329420540493713433335999744098295026242390810938388280606849915020112890259976021612439965
549, 982, 2835, 5.7831861309955404416648504028449445606408142569385608172355760368913044197164108255715872728012998682846444896029580728282450415877311447503329506926888284843298796990077373544684488210589703523837762884610083082070856693400624026625339082854990964962089864471997946060328024295910458294722379519257392788724926405444566588540191596715242506494474804175700842229182739893854064411804231093108009002086836271882012096508265598444064496442095215117388671487875436335904817515592274501176146302912328908542738305987112126360911607979508761449107756258513285057598112717387182572300032342510408973202553716881476729859403898808987894704406963151793671842647417422334062497604498563031036444277878726881408565179166452174465905510793901566077037394345756344871611014385807380216692696977937522387530233290015508602280626713215128257904444162414599992742933061723493285658008135126696521021914424599968185040891469256571900228259125602052242729102788150396951567558655254046794878264268178
550, 982, 2835, 5.7831861300805762133799315682613848551244367307526478516438673284705372756586079614055338896941872015950382076498001980531587934176830256268019460183405747984269739667888515448564579039743589022095531927080757238384837489102101860825911707771687371870072621171983910044168543419130263632533050536159990965132178890499666465425700033546042432492171711046681885075592987540387112892720057622375816438201415598953936906472346351566869028049045013776988299099625366650825663782471960510828187776938067122039354309434775139349031691500103645745362471276843272524618188815437959528999121583539906812315697835143047547449410510220267570583194130578848170962154046668207166410188480868655329552836364196586859686312415204365834693182531316874945662204076377245027598143565597185133584427510574956942219992645806681244733401020215700419770805887736823184014761369507878688831621277915639146286519734802661019183195402174016676444607095055528011233069582253687588823122779557930654357962390471
551, 982, 2835, 5.7831861291722421447208791848469029903231097264224639641892086825052550426305367463985358264806658364330990816889747391174457381538566914018349793929864628113603483707706784003737241686999063565995086980686482494713002734426213134468178497190006920766229281938683469750202773779977689031884226281376137974503037108916380558972675415640197569333004831026936232303452798952124627522997378014751367665848001694939268693241770597910168107027149708408155503950258885518829337960574350232358218411653054089608152140772143279296430981422870953690011148933351027057989753665022889800638987121137719493959192273671630496047173070276908323124697024990494982666172362855196191811576449790128443246910546050944220103292777912286554837681118220211573679213304398102217825134942639246253596087047001085618029753274012939928825107405883386589096831489560572862706298187558480551778614041292672744562981791037463829751389213968017602099647609663887519642431884087281929109247800766813745719679887512
552, 982, 2835, 5.7831861282704782886654701638264199200157794666635582661458923587248873691424273097167292958961838753479107777148911221993021067534848246872028537043372462702126560370340487345311698872031363579048279540944939676454616691423500751129851192537490163050358580888461316925122435656816810383732274795773673171028031259486220988992164640665224439288901691989148159567765971939486913148290105606609293544449934421345964575536682925680813769724332647651672162645857082294496998382067442523139604184483463240105872901668526416827271526765595883315593883645350711001694917063683525692346549394320940123187977444517121119977212984182439537393317073750069719433895190496096513014619896633909497798500017355351578518176294805127590789173101796649800893409902694744365282264590470793908841269017710256171758645564450156542065732373966473318467976099104227264948601172915882445528615039767340986387090271150294326524865863060328205223187025754553888615192049005224789913856153684994375053879915703
553, 982, 2835, 5.7831861273752253474350608335876912556990077795961427776545019700092240846045489799366797283991014429018405638289189520059013886574112903804694878791548975356175734036467020564978309072104256597675029103789824504514462067602153573061474335882533615615626086345604283877223805152298206420007659389463287523004692007131978125014535791918743792329153591731063676233594139859816073827787858711795229864787796579892468699666636143134149285311107931888276501348015661901638908656777304465452022095090808850718001927694858152321298476251863007520606841661473149771040722320095133343753085513234857038043827632770621272628625026333116853257665626828317029160375566291856121464602192510819670645346449880896982350379777424437518117054151813027348406381095735437827949404429479843158756863394732786468120739835538587832047772774716154216774666093448905737792121378159594921369876434631405208413413498671397675369343784519302984520441988456457380388679717675654301233651187873936694763838917788
554, 982, 2835, 5.7831861264864246643059598898627874617056061720880381368283307919578019705068289549281914534770497115513448236431205740258574068265161224356609776131025337912590355073207325218489590423701235085647295793386115491422411628369133449244669942721001776671031896088725490250024251567864188286776245011017599818866013160192894993421268125638896149410820693798900992047276124033120868634146101308390116868430104538681508067135112582106901311169684960502957830321723840290783327071185668740129415987904206714744434583768003310474267693317546233005903725255219388674154425294426114020582442144974915812484462532944720852925939418134963607202158941285225673235300952782262141263250484639391518487122671223762192695852791500499532148076640543688035271480729736608265564717456014820584589577305135468165754314778411824243442622726526435455158235324716188546379847621794046233296143293459032408991054024186496968881230517699260638001074487458125321778477624991795019036161586650953263493017293601
555, 982, 2835, 5.7831861256040182155386228249904180539587359498317102162325355436262664170003132086144957494981803059514884457111413370216140448333604856031591787393755153509029487370994425144040999442161826598671433024549903329101692164166610854158821634654308325335811671523127442637173248414690214154566108647460007760153700162609657723572565141588769349844981090654614809537153976640914059921185459800560500046490030778506336645405398803139130086302171835826261971278869344603861713886977318830426631263121446275935975070773905609619975123678144986015126170680556997503746146779034799982063580146677077255420980155798853060000081810252834849402533220087827313365227327703128343407891913609297711721436209542723622059584686590181491091120039952679697132339827812459245769622759891357279080005110042475725172543757333139269431080654050747270617043026201575667686723561101675966536730830341409909979435431956576751637260724245701319098901275403114279249734438895600074748226078424867087910192587566
556, 982, 2835, 5.7831861247279486024227640868424471606666156666866993176098449164893192551917261634744608928712510680387190565045737830416758251066815858038339761822133740583050188867392552911431366655854887335445182205719673741182333948055795399707607958849732674250223919815950301928547542300871531808011108196229655382861652619480948093178607003471401130139490059260230169367578772144217256802736603998077938615944249327084230289525609583610517930744068899609323844418909197522445074560107026822258177467821267082810816400684272408102210208127796295447645861191987632540671619864499428175641699107130426855780812965961547636479459728055679003484447130554277132051374797705286865096672154322743719984633583469051583733602777703784224985444255393049238899798571452880367544020494842947593969476344616605795670402549035991134532774611669039185507414345293255360271341303192150081334201902461838771438944287776134098676869022864942441827463878515782511698656159961540991038922246467599950753761370729
557, 982, 2835, 5.7831861238581590434365173351995325664235991172594196644307938926331292683943033510921140956027873152866359692079471451606057603669386980015190138548684185588312644703758486721930193364872570196742747392911587585034710774298806623058116118303727649589917124311404395579654603233710737724865671068963787857397367296722162510936222947543190296029831809766946363872288127446453593652433465597948167988076779386823893771378930143155448809500891810233373042370793747795285562535342733729199093580947821535523708001361882648835394689927532077962975940223534900756921436673995946026515414191352837596744837151317287235492315182191437572981023147387885438134777123400138476235745700959152924429826688490319821373076568664761121898829513933757351752833902873238178677809930957604858857094923147249991458885928543672318095344270691791873939820796769326762191536352833822275005553382487587326654547371854022056658913419288596458857058658502560441656272542753154837054738913647616301945919017922
558, 982, 2835, 5.7831861229945933665178076092078839807064948783073957647609052949217635893302003393478265278977130341025503921478800182480547543482868536458423132484256903330091303947736244984366139490504217589449829200119625005972237020904290790479205624266321047302006254165020432181235242289850991640008751152421972230337329035702027804119277356112070033382031800371075112897204093515672247299838575939643767970045632782300584720569953264428484604901920571055627464990540867701828912755672554564950634594655411578552008989221086633120454020292310591598088845778871771633337776886871190675903600633910491768030439354534931932645017542331863547896054799282102459616177818319659558778045855631950463937050887974126416682279813880869813113999420236828993142080941846397931937516703974799406296615204324308006380496313716873248915215356981693440104709742480501467258125118843174034254078753494945189677397836611267888003213033229335796992947207991813694956830834455024821365591556601567011718181084867
559, 982, 2835, 5.7831861221371960014461320084277630602138530975338831383038228782298804499770343943213683558520477241428468933013039033907571466494881812021711941441236462263391813182650292139065721272532088496043891903232384616728250915700065898617457100958401664230356298981646284044715992406129526565509469660493485002465519180565111018026622695959569449293073118181663302269225160891602204913120889594718017675701314009340986313966148419276005317865152714813173764122279296187986256986866976292988107390374416375153123571496968696510858165321230576883350925155139217673668555043991830434686878060003661203332126755831511983340997589338169550374850978992808040375601619485438650583796403213460911895072071172845653884161340980537364316698990810946554678799459796321867826008221587999359669330389732939659162324230174570881374899413783094496962926583894140185421006823076860715101934496361776314166195799371679615411600333158639398034974635460807774026441150941692852646888281607876779113288806541
560, 982, 2835, 5.7831861212859119723329776359472566900383639218752358995053825514576587721401189076828117364426238517357599575403061025155664433903982781192338043714441652334872746201425767317041103792096587146486517840248458380810055187228320181708238935998421879975959869289977695705778412831041364889301334735481899510058748475352258351594016284184987294297637831789160899152873365653821685017496819053409921100008693305916280900755312647855708991536545141278729564677330917649450354228405018978757998705459685026201224587916810622043981700487296717998503292344525170850433437229784008324822770841361390903528279543141205263726276430043041936214239934397086183490658191993195058559208625947600384548412397951456478082102145276148983031521109256061739275092167929064603187135883584959641694113017651746661850888961136723979355302394188282146249430108057366549224713683016323777139224690511126466409421373936320479851105478859387408091164299059645063084965089128192290985854963011597269117187017153
561, 982, 2835, 5.783186120440686890219137068809704333544671039200155763513597345697293615415463678237886321028191606678295531517505272915897240834540832419712141191177163560744855149398732473714482014933227321128092360013562468045058095072799190043707453120887866016762882566999846841431620246419523462774079934443166872931976067993445882817106942131557085065393631365295643594663596264531460028034238182315864792556125678444088244036019354663199849299653392361952424965553053302503306917819611680848502728227769516218327987122603325216941432879796037123118042637588014391333113330554193357542426820214696337028669585868727179722295537427946220725764153648851975589836010761751398551401005728712342721275238223914795878768737930840569419588961203589664352849651647447801382720374989528946414375343981117893275803178488900803403029261873454948236081289699812194264274308333693099643274319697287134062304535653752407218038757619757957804706796630157190063746919093454874605007606265318960594514288971
562, 982, 2835, 5.7831861196014669457772125220006303270043096247049079695397972511633354818797594588775177147253329940766235796951644364396933598510858335146267409665823536304935286441691483223634651352846392127112888020925678479971487907816849662679241605030867684879532721803568511481108627321130915858135570696084150896709816703892608861101265795509835332164344579869655527953657980357144547420779733739380795626468292603414854038362580148329645102870049994339073669402017152914154800660410893599091464873997786832777169138170795703377867500393975407555031909796627361353706586864647620132161789183700207561301439916729041564599741953555403415167336884188812965182626335770987805981292344812147868088204643249042322308629396469922109276106665580402814982505886842801462089257972910839028996535945865885807667583002009020249753697159561150405028003596698550004231208356863446856049370248851098559979083994843760880703977258255423806369138664705934495142370841713239550734817215840462262316482689542
563, 982, 2835, 5.7831861187681989021176301705616937334599777681269480259306392636009369911218605710509776336950365827847856867432842358251761629513951088965613164532314440676112433067080985360847568117837855409805851924873311201927830292171288947170462608207954475392960946261235772176822218416673447363818821670059323567241845404762433508413152160578144609964577100108709838122637188420139787178025963180301385563732427715539785131932420277637070290703938521931116177873715482170351840455342030464935719142239211778590983994075180969006895690303875932404628216242130043571833216928943080416516689429584000155989939647520944810303737201948043033457243701842942329750458412069747949332354902094182521485350159983185351131543855611835630988223536245829578717815785146034074799730172201998823399485275486473117780865688928042723108004736690094375000499596535391993894868383642813747954911260112838973718193532109180529087962344951234861290647099326153192252076854575636679778307229263512281584646493261
564, 982, 2835, 5.783186117940830087696515802845142471640078202821429315654210838414065052349271187972426697257952781553059965655035686099411703195799274924408507134200528399809120652893946897309142708280919763133083610926486070833454360992446627666778104114131277574798970606691987689554211374127026215245267593563924904973901772222400201988156167723077393084639298208192026390186180118809351781903902046646200272442101325167231917650735163973283464687888224468714152600531868436248049573746097550477334747082919803914159215295537631855582330688659889635386716798139873746073520160289318373518493459664916808972942507184460974248235233505631431632119208933699104165457843053277920988768448015967910026994913146223087316303041531431899891747676422112838450663558490741422665208177553945317653055652817143669168193079209539672488395739773541217389893487645706118920396354874538866932463822538307731462528441434300351846205059313811255986414527192828178292145145287016549757282602610472833493323289249
565, 982, 2835, 5.7831861171193083893238121089986716876135174587005511174621713610717202749860894255371888886791192792488451865727455837752074105678916769651784939449928011934492676037416033285172731882506996779504486261174031264693502123048685034889998022603117374680203302254801250631931323569347252859825258884333015816703697238431794150936973769044359012512142016236569903691187869485240055587503215850893231389625909400301116244530857301815768241570739375770526577952535397121931199812413120332830878779042503447571406742707282155402566717515417767362369037926915007987215778696148079722063295155841822112687827823603644896003355288184318374224909729904522097798645440066989464087281975011557888875312913866098831972995714557439404711894225567678465907274276703652924283934691817806560506770025382838968406736788778242851119949338469721747683637311170918993114241217760882663106736805343406539702404544846687980368801198537558731083023310989651045416927280900441499077213806797275182575400988968
566, 982, 2835, 5.7831861163035822452700464746968306852178937798742352496890763526236189538869461660651869571136970571066863280360563332226856032402968291506205971403047486584032785620003794158489841634289858684841529588921228887424667935666747142094201368301050914448282146307598531454433990584101651172929477475049085364613912642827343191329205552452370217854477704146501080817548824386319515580365381628386069848587332404024203492191437570668095501323421350154560364992180049251152981662739381530894806128448547608066153839027324109234246753645769277108670036585404464053498552751031137812495050840062629388985848158841168857791102162647379138821858746786628770677652403347117965807561410977998898613569841667172499181660159562202978807108005545844321514874019209741506742040669700793313159510686104824699446804406305119539486429359038740260801433651159261344129322335918501986272426346300936739179439120007882139915582620704406900845058706853410750144299616568952470375530737294644648995595103047
567, 982, 2835, 5.7831861154936006384701861628509226426369415128383638548615276167559542980604514674179677544364624143461980098491639103836581634532456805667981679177990640420457974235695678523872816920031161041895849246722168507027739317759915317667983920871790812048202957377243044606170879674310332782425559284564486768453489108463965261840250527706068503547865432255387306486531190050863930810735627866691504979060713507213419840589610895698397190529931055180931969005007476390075155374446978917358638559879979858860276030595398647306540454540904590350011998944847608409268767955024901118751074072479993963414696451719477075958259976589095748164314485000120087286896762877652598751970313282414907154499261463204789358575524652604123667775756710542613463529507079154900780299647417623945167289532242101337275058523537653312183601525915903593298012940623374157093202850851830170702416538809767299279858806247186361577042520211057176023013365473625787102758822248123543175620293469829342229643264029
568, 982, 2835, 5.7831861146893130898230452372016348573554198280705820297546452263312415269173407088460719593310580318896427007372218151947626662579938466315617381109449837376632901066370501528655638282429741444331194280028332739331253576058336670531687211058034773659087374241990382079622811245268943054091094424954965002852574526362727696520882210682789067016122591737465327879682195569805986121826818075597010398692118667858470183550761721434922983661525087249412357232997157442280983776596056719823922936787030061893860015738953069861209693416082965679347131392513156962069012266204951615157336054046297345517456288818092081821205292722045713798671705637553647644578482436397420685024975726239833149102360237116860870197351490521893667487457021877237617253276367855488712879609743549852596583118516129001622396001020933260409317281819684267042761195931396120781770825448402624237136523023920734615273623685518818669832022805994999258097687540270211727588983500320940777739055189635301614820090387
569, 982, 2835, 5.7831861138906696515847345227282759688743237478490546050220581385915714478974658175447126093438703450804602208791733234684560210827601626082123456812545530022564783704644645842676144315283660868499615323299503880410490331112012954150879740878994554468404521681396979792826458207836291049589545506720673272826648410985366606499827386727654329957447383004691110232468827886313709606566888366767277576928866239160788116562436010729971536886970237316699827921385557468079465233206948417115205952455173003940113453042249483864698972594928367233477804702286323880839212118329593274176971040080654509581385170701526628248167397487745891397093137100387016404056871404794552115642968792846915498090081633601316002125109013463890207633674642014441746372282059843584086546764317675854888038024331874732808431541996798174377609103161464083761024730269736111097804785720527761757394274231865178628366462899852529659907353818131189469868231361800757892227709528272582776496099332917798703873059736
570, 982, 2835, 5.7831861130976209008546723198367696142699328693575024168359641059547192401058709627032018925926331363962506442046018855439672081442518735169843323917763556779970664138656130764216642135194865607285168237975456778588054084292976749063334782124489233921198678665455923131560508293554686045341455029862908814378532682456442837371786297485946235335267591242160937175644206664591498306300287772812956031544172507634774768460085354646726095539545829063400775841283952478528117791295265479227075352287734197202535282036345229483650781423009754301546060685735138970046952285171261727678188948709727080106072457595015230635173808315502332713043104830069677644775656281949475750046463101860114799218484059512873626884991417361936731677567137113847609867326916551040938849366126156822339810160969695669097917130522137915679445723173326151668610002989815559780740429721389138912747947729171739600216150140640615912252810534658468499812710187403120833708773717834581382871929303184586357602730981
571, 982, 2835, 5.7831861123101179331526995032035407868439318425841143162528731433630489637500476292792776383387522246135932447935056256020017986737290097648041872339482889469423965539157623864493172161999403574402171337652743645603426050389412825980258069870048480740927024285467754473131968401449620405815499379136130766559173993595848338597124999903353856887078532376352637733440156337135606213489925949485701329872671519273401655642529914335870720628351061778534498157852724229364869018160114396604808796955949915607683588619360114805169023713638031480342244791078806962830964674272658316406697594614222153696324864479338420516394237720922344324963513927613301507065210576997971126151176321288153519417248824832642310678126077602550915682109913957238750200437755657577533824840567898130116315521197782287731947199542316989260895048456903911571983269324303396176647061299804457584320812169682803221887039022995505303661280002856967123157512946098135702017704362278143333434732912428332332207094148
572, 982, 2835, 5.7831861115281123560858680525951882907299531349264226762713496285770069900893848170224501951501268556144381612768492332919428463009192701253763769939738462253320165354583017352745694644692644366258888057213345874407551097629983067541581749800064151849136875569119051162134191560877455431834016859355192250878103724256247062490064658761460770378179278321170485665197417471840341028960793324934894618038975836476950438210848514089799973440775730525633560860365007610348615428302357969761727300376657439865312032824386027164055226323158073662316519159684598113303229427109556756701893146305355399144490714412243631264070826649658743614647985928137362571176120282051339885365980047569958902758174952786130431616779812244956090205651622435526811636912393865670606847209570917115819117770615220264014793680119756529226051582229335154447307057464770418927009552928060945395290150659070495819565602085524495109171845939395337814727724552370095033450209990912857658608831569249702518137079505
573, 982, 2835, 5.7831861107515562831034969923544225126798079927162275714220680755046177490491274852724745114746626401790634387651754123851543475061198404220577719161926390933357026354218111130947084953173254172140650076711387884556364351018016605703385749181960349240272552187785369996134034831874050707311666357171111221662779249359404701628284267214744903150785897841461232042782778025472286833644457032959139245693673943870378484569399373535424821672660869479053103134482476948021451499908325497969286048573912136427481199844177746420111470694580600073476592074746956188344987709720136292252802267211611916289066109553274506737221052495709116974419744540674580000993580665767974248955990845928537605180297900318429958505401292930581349065302853267393035677791518174008926456788639501695281032429256744206843329040639716900538181230565352004671157915603845209665436651577829118610707434820135003705225399163971543803606456374160748574359824213440519931928170138387358852796206288769807108787355458
574, 982, 2835, 5.7831861099804023273391141687060903075577449613508871674096192660386286386328176893889709607780394248711772827049474897526177483291527970932258819029950939865993279924588716240588238492468220590823617013112730358277765422703299118811831914086661209067935156898484540911825894540883462849049111389171215984825064000743937333543361926998840153826779107370135301186153021978519772646209442769219836178470189838606583764022550176411944726914970267565267893025124934297867238846549800306131356516606701842942546385124314299415100755426140096360587634731779660684189131161275081720519642089508422874062624993129972108231793864266483901228859913867622290661414569437357871460851659289351836984258955427791289762055982902124258887172069311061316573090765905083419847509664975624304863035845373540955392910197568260662114092328111566787905136579906473833306260908661753038361053022210975656983225223410152106473193494114621900109489251628576156937101083007183302639940856418939033057383480814
575, 982, 2835, 5.7831861092146035955379262795287207383073089119051764315084754609851845016965186239089062102440582429554040326566708860226208383621071677345062586379453972938267865748536526057331251964920600150579428348877663655442912532574085693693160124003723941966082577560963431978852685656956374043683253390345908582482371628398504606796431670803651954913041235374332983175357961753097179275402775458474101376451638532617406967451098231871804431298989680878073602660179256079891116327874370809749046515216483177963567015530920663830178609438899662926766628948989100975566775645209894476513397101088292421337714448944984149672383504241602315956671314579196288616582806916297471648134356215108447792592664178712158194859204039944673350393182650065546624556758497908589543525280925273347309727724797931475825092214308325721731141755949290506589017252441543438049210639590659445304852000802865463975994865083136039369608251428719765966243818961330704429724068016494053697360321157529462186286884533
576, 982, 2835, 5.7831861084541136820684830994685702973557271932556302578262062788457442898084476347952461036567391850543498220944826001002598051845141104823598826365816744030031932037363741429031370588220562433547668437429123190131325065621567528977905192620418245323956659644975477382668338674421900789472574113188346835644023084394237187772560783959525879050387658574259608494882134453312510565970612390821514618683127259830443754324171424129455579677575469449755044259607195865474152330588268667854341287758042364374851211270879620769488631485598164317379696249923664669294793289194169078889580398560493629297303147322962816300535166469148512922223968081622720233347990531758884488715476960688457892232198132665680283511644435026112375763436280306138553775847859399495040072014689019614980430937254666655976489391815075955142215586211980009463497740903198928606741321032345922757838064104177426726421875386437268997062492544153462234727250802648780259336556743164974375216234878224409425415085608
577, 982, 2835, 5.7831861076988866630172249237378605039255699102245997837852465007426393865844047714869216812001354029383628150873813966653853108316739405731571628926014557842212200336217523088285719562624790092322026296605670873409960867704359926232029907629026717901536115924980618705393379307398265238833334918554129396386155493398489522338645381349681258599952540939575839049309100681323300301847800491429215189911272515215518129620678856643816125211397206936074821108405027491435068372772594242003641177255177636881076154102857892651379681421696348474938600885503395796625336977900117217207370754907758265233424104918923656508877707308924853564109354560185035919053911283480130380767795948239629480527413921717327440277222562485559340658779941583747674410907086609313461413629424958118585476766657938714740402344955926471999430238480387999925374813292074149231413470442016844358988607375824941093215198771832786645394862265351531724794812739295844430258813683628919886733093990890203640218607254
578, 982, 2835, 5.7831861069488770903646248959168751782453821337049280780925036778312423670601297660979023969991588630063431503658405604551927205995982820228590121223655998982735738939134269292847416300869044899633281875316648852667664036547461221981767973462651832037670842232927196601912509327107646147924948392663174441428470252472077115666925026575353881086347631064856250925167005959556491577858793010256472615826092499719698082540290912701086774481506770995937692287898914156199143911933133912577815035912636267438571134515466861937749745536266970347212337291249836010814254031400044958097793758281359190643294881030306761203897020450114515073171567524427123503737913580340660954841597960115626220292826880766918761163982869776999422268303409909557929650060541784407786612869045873440737803888939848420631723563402960530708782713758943344774996821259666006563675382231701197965364243390505535442882626316421229735704734029517547334669143163863469977738390389771998385531862463586885217679558469
579, 982, 2835, 5.7831861062040399862416600976429091789660976678243866140169182965847678290935552487332853098737683557334762009296821751465591544848816900292740130528957077567933965462259258898161205921714833574174483006083895101468537212474368543976642779864128406803775510004411524116100402164111321507041197795990956497880669349799616898060268301675051871253648509464748345597628959492006762806560887959729685414922523568807381706515365534715700901629246357876336240918439442286989381141819001642594897936514280567853149714301513576130862846634550209894158547574404010553654179780952487052082066951814465118768623342503279257745051602857627688183521556673179466648351557296515684170246166965617928638022453865557123099631968014546976235242283919248320899253433563014999944466376753226598741160559038439255162216785561971935047332156028189091839841356529091373838107452785354093728897970106200766917848414774030285030737007191253350550982710207967174441311246683350894259960091852262782775108936398
580, 982, 2835, 5.7831861054643308372653670700868361127985118807142142550247902923806191559963129241669902686229491626603257827959175163935603926143365993956206029860359620178195459856601799553134334016457634498929360774698970403518057752537977508987775123237631971083429498283197037213429463291582664887930354210471512078234275744489585747870063434404199404526052637617182378244255244084271417295200305262633860779855267418341384780505105593394205798046965637421009094857341968678240387554796229679973712379418173367492013868464919892701636546322612182015019641118339905836054186282866623574354115091167424904358864343518942014729967497841503952081618622730199947261302200543298422177145056761424297125314691534920620989532248115068517370593776595565502554149980096925288854835201979124184228858222734455332756539138424381761279909850380849490210243507296435278191272309776772517395133476949015716297411954047164853137410010826429724388383346815795589813184666993309765945462379719650961722005476513
581, 982, 2835, 5.7831861047297055889522588172612847243179059757887295732363543333660027852640427569539264256000700674614754337946391832218904925488960078436086581883689463947368774201975946775076067383816694543924321868857348622304599819049094917823357528766857800874184992462102330982122740940349309902236507360722819561715165914804019352411326833713558725490469465807534957994217575104029741790695227733570210743562191540308304328803358876088294867708755660758333764573310996358719081767714563998538724547733213919612110854606251869357297603594054123739556997380365964977963950039435237690321554607236809398591876012797158589676863229087372680985827756440338943304936450825641399380303483886517801260112304661817100969602995808892221723157203078186630707707528393237322939387933199217421450632565328855824083379468128594144492371778670997941214664409745169108377655343685800815141616800855326453515476423128915486936191293613307941719944706526527713439094395877585719934554900601139035198228227758
582, 982, 2835, 5.7831861040001206402084013179507288992380452332659022392324303368215113733146369742445188020458741827834875112483770154049611077995098758661109780374078557086834573580899450798735332212761813017481424059436217051466089812626375324416128375145434751340138985763749754258063769560304968859129314611898722135250070019247655196314805340017681316583234059818381831307415176966554820688781631297691057596066317214771445967855309423383902196986569670951764831306068204493090173315097631508534498939851470611178440683810522389752820969295067833892512122243314845497023059943070832146235531513630507221877081480509979875279075350085795816987710416397866638374496710451590511787145268428308637284957286496860611933142101467080947953953184222087709033574524510359686239455342317295105198476965818323419416546385108654003237988929711211827779011318910596694892264850022570146835409486623818392180154825935516555123744451836103796861969982730703382662570536053176409318468574822131341123075564414
583, 982, 2835, 5.7831861032755328378949681546921373706020545189866678812629754748957176935722265173663433591683129312086024809389507629132470832260678236256945410230163884524671953531268832683838877213419629792158833970750697982422057366238851930135891037238655400673212101637061952329294233136182104301810876870912663624071706789191819915712840434711347015860982551980286865041581552823367958434910359178599344621589368087682196734609137898329375713107400697006280883015210376532372672129916685244096930205806163829559066743320684803554464743612637241133094333520929152041405199890580079605433019739555433804991776819813011909202591639540810120912374510015742164507006398045206169779239819143818449398745946532461186404850487745949756965020618833141929385249556508382274514008629945638305410123777906714270597607155534493591139322101771944883780784769794667942410429944547143969416843053922619046892569600629613159480118551006196159426925574851685381137933909071211566732682220862138583187947407919
584, 982, 2835, 5.7831861025558994714681120628699317591062297223806938073792283632254372645123577172821004762739995169968664124305386165882677221362015261727376025580911288371691529450009553750460278877178129444359844291576267583135999191394842018645541233316011661483011102927617895945142984642294646441818610476160413518957062767444064677540030638063943662902232831835045703994498406800677026776592041479081188115354231661413131856280067914892254699518300359526617003053764984600872708629809755346055608239967212519765388817147040646301316336472172679144341022457027906175646317320158215582941132679441154612640668180891957872810583609006504653357360041317962023348188665993616035438660798927538387380454938926514182477082175501316571116962125898431528665969323733124548374828275351371816385770060986319106139433857574394042234307369398370196061116374557880635418171164678900598294426296405942520362393252641579977648343725416338291092772354653279499101746739174894127804537434144368105521691174837
585, 982, 2835, 5.7831861018411782676920120185458041062338029947844743658507786971163721961607164021984781572337162060132397065686276450884963579191880293924267903208116476770155290077560524117337919631510617431756679813173525040626590393469036120783767723372714260656455493796935550719847580865171839904571550093572012831504766765790024284623610723718428747089485343459656587153291376052146221963353771284307621645058290043126760713808882884714750119088214685077568823899945540925871341006950632971230170001296367306811468250545207982297811946084623989595447549322469712434856225620086272046209964820365196599384560849960360835392402802787585542895842754604847731796249103987883771148338918060697144078757839601725115906595630626050204238288502963534225162256261141751507590633207808384228585970230364777603650077275519669357045097160943894491380129744323863336654880821491635958916088673129876245903956957716988108834205695969319426904999864085165987128381989565045700654680025512851805669026859226
586, 982, 2835, 5.783186101131327385423973927871877461510722365396921872794293681529042891025893565848562549570440237299400361246616495913205162253378277443414912654274149145655436265429794136064980599468000055590747515603367035179316805500531819338669528011161922369925099256870531989062355171101301595857011650012714653375854735145718672330813554074329902096412711768199457626629620139559973905846115702194995222255982028488603567591410501330498952045466622903457286931351578195335651880227979029741075892647335874188058703481249339340651862269505142127333911567334123628434416588019753762266867321231534214168499123001694598663107240471663513739805889524616626313404440364149051237365032308939223666478412716938660922780202123234634925917933709186787113794950248380487780095592721190385090391299708799585107428783385512580227121773312802936163409725738768571417073510443845298995113660014465961503701644758870905513716025259800778886196029761152331420155030114059100164181801004143741896095171464
587, 982, 2835, 5.7831861004263054104704820614128552953483112909153256368133659894207520415142501023917145625357767054492060660963908190565721971650805068414721199234052929681106152163018190395951202050649759573826131555721979857590992137990911098156240058848138836255081248486531873727840313409319948314438159925187397323999866751127487478167980335911981288217002392609922534348378208961168866302454371196533137224098623857344382373534203736679379254884749216764895259243970153489370145364077151334785753622474217071370085083810072413170767060280317450304246083819560011738972594471558128427385972835107142537725765221687815047846689143588122351199081720473462523390476747643826913329106813436138176858323266581774941479040248377762063409944950584054404068412607368386403076613865574824871295616605519180087487682570986051678758456709517381272298567506414717319879509693585744664100802812372747651040561934453403257554280136895661963409726151879192693736439834501071847882203499460436777952066807436
588, 982, 2835, 5.7831860997260713505131171008400398360798604354072437569013936277997041045843204594630009659644437043899512910867625495480250839416347910227703699934733589854092149863008035180116686578259034797511500405952810138429573549109733849596622622506006446750378879855782929119245571080871287505832548902475659813535820657222387904596783961365467727720798667375042228816148370775132992219304302646448143445912616668293745828684418916688786463659787215978693278611820845942305744040690927246457212004286763927544774255578269046879133339281640715687146329989309922893458285667767896143415479353485560290902706374533013159065207289521927733536008325817873309194356835223381435737375265780752075561342551741878109076505883858110831351869559471614363002349830530349944203764800672327279964749119104247239485043900753302856394636990194437504791747675031709173772558667838155995836371842820303229469916723354006419078614730233039218161882198014165398595511055577015558763630029230900234974066433373
589, 982, 2835, 5.7831860990305846301032750405049593615361907403233048362461987954151934746854781086039323191608108973524106868403310286095824727769866577254420905133921515742352685322217540242242782305396243673121570515416591388616330608619099587970840775248368259412100291262601409482208825825972327972075068766873049066279909162464927843419001073136987483975094047076069044647885608673834515156314659855173461309475867133869036400584691424493019075870985572810987144305746715928303300135190183976501044396592745885432701575748986341858731262500804227592044863115838206573929783237647804897777856812836572435045948034935856017599729362745025713451517947937593507410578562025604151520242669902600355898944626984999245300819476624175920676598776105063198367645173255406642301378079026758821853543899644144877700846343017712263669241208188706586310596135886082015285023287121885571304300889481190548204729131231320798967762207657871300173860221513226652575157874484537620811603817617687185008793695918
590, 982, 2835, 5.783186098339805085724639219440962748239964411901178660551513348818164157541547624676879854288403317224639418035294443873396481599558572784352309618441526596094757583206859107318348282528680918648184244383507849106616617443512134949087705029888994787937182142942111384583379132564772708220694423042759022558004976615871851635981401407234412713231221830554725404714901661738453487927376784512816653184373149261506192412131094215841359162532649212779828915542200658550471549171959574517792251618983961127553340181369734403515749289515717410981381634369090034929224885104334690766636216133713264247832309600889698493056296746176767767445699111808927413467743884146173663266254109572959698266923059019267225729164967777984405485330324446763333081620738882201180928108249518722503304977701475500762195099683496516777756290041703531498455923387836211554343241415476101575682568876925122174880650858071555801669104372879120520216804391649175263530622068775023257740999811989877158227240847
591, 982, 2835, 5.7831860976536929609223754573099982429616052533122167911581048027198756571077011295188053797475863504986676588337252416107819721146376944181666005192988934313110628371630780421580495638433221506674034264263680530834411539246548385902559223311371569887091350691146693825325355138894642230043410057490876601499313714324735166856293819837238235163210162373462763407313529256075185143174699430739598807882126551828861233554483229994193974928715377842778659178023714383996815968938976682547207434320700540556908021087490169842128143679843566473317233861481475701254488124362245779280775155558878115459730763438400149042232451560102743805873446808190626378857955233223730865184102544713908814438258494250075648665208747874633866618488811000918102073926044855183120033821083182777568436222219871439077648971811694234489433021701237760744421937338865839855994944868506761537036026560640731379751001243980045267622360048470653429514185676633565794412917317539245925569928379696927032023793365
592, 982, 2835, 5.7831860969722089014980376374893985306240435889909004497521909297927980306364370847790972501150196732960535741587988064934475757293529134601436214157262076361232582593601811112477799836234551943223446822027138463945858636855809115008483850517500049146721772409992052641496625085823096928023718158375273403436298877247974370014227477608648293156470643955141214948259565164381015771582024819372723708962120781300069218401441347768206073023776894115748867944558525924753659918401527429003259959872724202986881094052409797945750997785134002935642393252285946834533026718085938673873373039911177647673472445331512186897104793239827756880775928849809438669924811279803786167230944256448994133905651680939497249744335462935025359472790270923247802404470047324294504350871371810792274254807102180689523185359694199194930726237873232270653180761384964018883278512780074373337109597738535037632164604069495957972493150314161890998730661296277194633229232059103804022097459277787415593549039387
593, 982, 2835, 5.78318609629531395076918812851195770308648012912233364077100011409462707728095994271734279700816805079382161527810768717580148554966581672085658883092595824016812843258596161360088802214355792278159654757537999726084725391088305740208196600620485159188668253256478378474356577225162897087973490718540466462884079486610353922178325553741684550218769079892168927179725876581219385573727214809495765510257647895984249248907820165403203534852036531276851497549429641822385520519653862725404093465252082242172743902714536218991090992811344601826172829202706383371371008364158661880779324790460253526692232612067684578596285586462097708618405473087378821305018765486937836832962035489370433095192391892042034559031851981120151770347998229097681261945208881268786549746008569902953128056412093833208229095869317903573488910610087549793520964987878713628086175673868004113117630676309082439159705505152582517874446207414852502762511238305222887363275119507691427541608430178055085262827649
594, 982, 2835, 5.7831860956229695448927541679191171787633071225157379044792969499585540267910834000370093705034418400557132964795762232263822201932213128304763972646130397880351594084512493239399937562439437031551243984844736920646697278170388122599866661154457930220949692712626956687105231799420215492764984288022262396657789666064549912146224504919056642539179265079842900106879348492861793026528475000963294798592734184504282259357136655901026513352630784733669399357293332563407223237843393296818097516509907811034697037364644052123717888214650198367867225592673999906583029219773857803375055820949604095456836511971971295918190705595184936380488769931388180934663946364579055380478909324474327623029987808477328871856952600312812667848645986226791345066486725757223430007145337768054057691298198944786663758218246230481553353019992323866156659200407307474767830378136093878808664854530964621916596852955303856152173009880985143383108664456002669382094343530019438813336981452553673890334050564
595, 982, 2835, 5.7831860949551375082511577566073877261891895640404648256529036209424936249025733388379080049519071165547709756034942299630559934632722363033951081255101073267858822349965635423774814656733850388266927360719912406692365896921520318589879525701971626693781920237262492125345745275056365484958135836939301094538058553227986750090931099126021270826283258896004238266821959599577844375094492377760584476646130291730090339962713160353852831521224550002375455255767419552796847273468318304623458930343092463904082109473136984862591304857836004447576011590573275940354170678654456291942874773418971352893004263375614635548719475407564882145506548248379176851345575242789786354016591808402990503043116933460944501028581917121738409371546527776701441191110576294105240049299658993435726895005987031479947386866876593831843664485983294208703655348793920158686228185697252544586666853706823884051519777260758690134459172813057432121342469889666543863719646159229592385741116923204104878663698875
596, 982, 2835, 5.7831860942917800489002727331497537067236041510540691057142493762328099221297982959260305987913701941836366487458936744900075720880438307517232083881711055260718459850699509508948431794440573900203176697594795685266758153979937883506993893981888683098597613271536078129924811454991390355195540558526543545904053283780648242612924858502468944033762726610026244884286187744566336289248880505089011523570547161807926063651281578312618251872955700462482578028481924216971947646652726325931070471006089794625831857049494331349428398117583364961578373590329132652284218182065542109200061610654223083659135893888449103319583474080033744904311840168048221430543102181319974965600195778263883687493952412072800988164358748268165950245238946082421246072432390130589565592475332639657703429469395823670583383940581253267651871257358082692879003550059334150221276177257532621455618025797573119446452298737586614734208314042402778651245562449448413025663779859734051092087098498021848218172160534
597, 982, 2835, 5.7831860936328597540782785224293181090897330823998548854232763696950074677376047266020046782314826074472018995824593344033621918023709089511927451220032651195890750509692424070764247880132762184221821937011195873404017094937349385071341741015648007183228139688436790527827304643415363126848134590422346172218667299355997389776730004990685220391508968201968702356680847329365425864642377421753597126629468011207828078448134131097010810575599381985646544914597138688401960306227230974464668910386320756641791650532468511278797872939741555453832910613757301594644228184673977909273153405025546477918278469571508256729520559945873716691032824978884269822810752033586823626856845153883297802847909693906754404246374177918814930320836777797946907211943608899200893498913586668614499372938504687314714789313736399174615302940223776030353753646435122846558184312647495175528018165809421698422261669945808217610489957511292033607673350249784354619169880576066255929087226718674646951338679205
598, 982, 2835, 5.7831860929783395857744955871726459411541961039666937216606791942706130810463643148761348849904809060797753139843738285907318515483881825345119230614269389598660317228886573917226909823242322714692871544931666730588381107043350086457518785354704428629183192995740506606337399809199446942404285598577463424499093511264648644232878021295183479705697984138672608807673449310155115985140000823704606786642884143264616812539275278773905147017483672706955456824420597603744105365162725230366056198373791711175647213519298542450607542181611542631427409234755275014266027704826457602044799861960826780845312565688164279942223963454047288235426049951641419454794074574020172346721928673485382561343970566572912289319571459845814888756661619103296308310026634756646434434576684726600457429507306834620919776318028427845753055124473859091400395013288864264301482742641694209919699939818136927534082411790126754872736224722667094560035028358398158023012801210119086949267856692599881963515699586
599, 982, 2835, 5.7831860923281828763573028604272256346593630579124747394505114506163808984198382074530882398880424090936840508808479398087082779270733380989722030123091987792158324768446893204444708746304171101370228545000213475518145666244848492356726746997708482461464890515350608334205922802893058104641445881295084625187390964826707198376240870441097919056965494323312973244917189297498185185395057235741128306512817900818025004931048298438498925253650535141478980553884005789989457181163029398716659729505434207160078890526699177625033005067839575048128761972061657783558040194274800523940216509021030144308077018194358910006910217467363182493817969538387327353898377109936318183002687885672424614285972307783408629762429597839596745701160074092018919138867675196266293541496368164420740896028551541208162220124168850947264450014598769771374941759167960732803716712766811164419513953547305297238536050748460935253622605572988880987190773238831955152950152432508063158025510498463418478397432921
600, 982, 2835, 5.7831860916823533242602524073775517611985806452564450208701819378427124262858494727427209476424809606880978655948404821218212612021618132520838214193664663032847942481239338450166903142952616591283502151424118676067147737974804320272267277074717234193835756987994564644471439042485011892479195216161182713908387914012988713379602052038691337867426520782122696991641606427326735378185227375918066243740296863965394054306746673709774452508883549736216055208618723987976971207253000430855245920253957284508476705581254895488483417894540876231848529311386492864454973105257655759850818624322251606396538841978882728436210049641836705317507826756001275287379471939331621316946187297258993292689498014515529921783368654650978469014447795016047264003425213623095155094334018783519888279310090487616369044630530994411218667136862091144963332114602882273343178491289604542116214671692400009982692529107273788598894700706966657134878455605572441990135269973060598273952802268872017201971407127
601, 982, 2835, 5.7831860910408149897255112617011015595069108408008770123644179048943190966285748287812610787600488355659799104986048743149700283475345140838828193533639436284078722605235363656741731840860181542260913384345066695864656411013956266439292726623057929102942918764311873887363953262919273240402509796753445094947833921644572764202551615186587122088265620285377967317032268651998027311120555633565113079726473474198750596535624348496396058709740881357480021694565912638866470455558137326841326373817539632082410669941558864386371368168856056544403374278123172684082839174024391569207998174080437810121544571472669715552759313036024466683437337850845630555865778819657898215563437020736720666236454678108694411919721433822042151148053891004944014687488281881681309278094894372333868693177034388608873871574546649977078274332816008674153544220225584348673260162454240622743734537461790352414460802956048546371786380026248699143863357643953398767853307561522984614398372103199153311712267615
602, 982, 2835, 5.7831860904035322906037748103725530268487133402074675821560771193058086563972188541966475233066930100053935662677857375228680227714618512445604006985352101753948652209565367238654830451343755747836612233003228108595135921512181097034996494101656655108704326730958583886293597491556773723722152361006029772868123200253630014814657998889155248663166229084041655788703485208929463858086585103401417454415973731432504141243414116323418066274903200695498534390285584058693292194185122667637526910330278548155243220471198798704696482279091390483782646552699268672108622206351338427535896273199747741805854161414489325894676923849377071341359152897960585185504114575170689293570929835648321591543061760706243854245790798588206660107031456505226379170876926925388501978321190159465254514023825300515588141484309427231723236943963322572715985160762907112801066586583721409652752568368721430107035250322090310300282116165370061676758136076597725996797926230395651318460463811491805378419711131
603, 982, 2835, 5.7831860897704699982098102667584307391042372475951188871054510247872852249615830557224025807002582269897376219979321024037991242225456799893003993549304114253272443682478010975636613111585888276700515380005904842306849085046887208885961875009384622940620317134083540709649881551705079021773182932920512480028118674801908443161485901032126381142328310258817064328847419446783068829770213776864243136112673773293644892921871167599552865639161546051990486262981889020547821533376645714820167254226994669311947738053762727306220331504478262832702434197021001838562677877574803655762986929635409962156549751504711299899407574676716487995772660938979796653415797592300265816291994871235648575020595544948933063419295760124612555424445284922029540051825291900530426927708579214002613116172630058364512666318193026153891799217796108805331539514777626468508109194424044529656001565352602591589608759531342084936324923719954192490777912371109395999160246271785042447688799671381586167924730682
604, 982, 2835, 5.7831860891415932332328026802169720629453877477670532135727351634708740110385923024529051612347697763993091356590506528806847305110000160948324856614318928384662919864404991316345445001155336535570027661944064189911102201293039312341566827698350509386841083185645682423370160480531144267266288480223329993713230661110453436164044554977418679376597308590785867866506770000079069827177147634648589408412667084543148457650799830423821135871167333343210388313884460405267345109475983968402820147436157193154949763259470712560235596525218485649930256392724548415440944547715797191789569767172309073007091670006412625443262937594939557666534972394349745450315172071700149854994967563068554480187260049110683550894447647501395317308995693754234223441187800563434047141504690379442803670300688689358317083480319217190630786655941180191492560561136538393541825951478236162457917603786446823108205332185766802061350269893935715475292750783643168451757014477867355400168061047313850969191614137
605, 982, 2835, 5.7831860885168674617006895863295778513951036576496422704581302760025802297038501439862088511241738887171993511275190889929585907003339675468322821662747687116843408739340299656176019352295906016187200377544151208559309960743982561141444805035740260050480822280760930963860148104363019953189339649570790356918594641323562393300835024151040716268314188415720562448822073976927237731750878822133961603379360708628268025182214868364446534984402736940922409723205141096357790169576311446934204909402026183951852055708006069908660162844423470656748023167461546440552482146783770821885421626216267783420317667958091857999153249583584351657240618120017116175919394881494178046177304067665767040583670121151638600870458306983435267772471454045495071252633167080790013569522056211323399632100342560058034890902093707718835214921072770744365518612734455199296286682001901810385776298496955644972645005829263324032677696387879471243800182410464401865870550980835593242467142729445404461090316004
606, 982, 2835, 5.7831860878962584909976838103317155824844079936183670285139010878241462259641193375974056614311690144395225381082623676067867443718477414888062330412826156321863950016466050735580687061670563308068471606710271880161798805258096846947705481478677452101654982372446449049984071400352766296005387923021730890094816072219585949324901108599559764843262232286066863434954156730005208275045294607302866379943764585445884637743888194336658435669292834936242280573428733530426402853950952440565754015722409660669018636567269684708198281481907460895934739148800354291052581924148356626154511984887439748018471275431984207169378620107591813010163104263385533157073979438004408745880613039467270061520901927891491380241379416434794655058797806479599549781481264041367749681246546940889332510806656824942109115206343587167835957424267897290679740263750413199806821867769527245170171780191492149293729879377204151620414892946552286164977080634558213097322028986685773784600967663974678785488711277
607, 982, 2835, 5.7831860872797324659341971021668325250465367994540762330764623845860442039402030319492617942370074588210238667796307412821431825480877320249322750898593863473928536287664831685648877191792102971347756407702409909427471000241768525003528068981567882246265019615392987691621914039760687634341075683891643756420177071872031445138724769145661326744569011025195072092294498416809235527631250775942238619178984056281586494862976250479661897559788273281124295526612707977420657307932524638273491204913998217354803005312803191817200173681169986261674911968711922716377125821208021201214442633270967426957928835694318229473224741808537057630629217719434801017031196027908106332380757309582968623147242582492713121910676222592788438585924889484629341509254356728015368746744973019649949248695466632489064534373063079809489954582843780517251880543205468639400985755441837428704212383348442914126522285796144190086664412607317618541226726771674285342199400471530876148791342661527249590408374618
608, 982, 2835, 5.7831860866672558648683902096367042012832752849594701101298917296115694435772947255647808054846682851328821316198201073080694599355515417689872221561596311944366058830077371114663655681616814032474876620505764905231725907291043318871461718156482590804761114329054436973446694308086880756708467024473350439039246296549224693603295698350221739983490748650079066989863663140772306557532900006335723648682979087591489173975536373765409107213539062773299514061158470175882226650738241483547206976142599662535331180509838920643189396117851452416832329650380708141393052575505975842196080441216090248425005121353891484801328527353950644507966230354437347278301210662421054058212726818791899843678760145701832936747113269845424801968346456484443139715254118188988280514255180052049772624008607921943149419626449955408415400547427683180022019782776875274577650675045733789328326310197469931822764455399618391639373535050999389732395424291235901813867659879087636412031280645641388256674983055
609, 982, 2835, 5.7831860860587954958785876910438133200436112030456045230729072128242833848035765386253221243502526075073832123592222260865463476802915245224126151996664767085865511335604034828978526733473955744023592648540396348294174446133701279802316104507332476110820247842851006438644388839755503090837082853692233701218597837106078270333412813028857522958060579814100260765495409803118538859778275885820833953994866392709201732910741420193202508304721978068260069082459175380077071697323008975271840478530855441972454175275663600708658650911580873758611149499829945200843176088601270416463107052940701826441289721793032906256848623883231040855048559145067548109490945449167396382472335527984094109434926726356553711171007936487121188542395293320864065841614371214583850614623381077853722842682413363520690114951529580033666507412960808196870191445269077977719730058675381270362567584100204873382537984187659759616504260521672372795430095144546471607792359510889948628832519268041573909993549729
610, 982, 2835, 5.783186085454318492985808235094416605165083816254994550359934459929183834590881378159800476836919108841089852593051140128350283256534633475033951083842619194340062250345398149832172883561330839948886348077372552356848743584207035477327155131484212538147544926736639018095750130484694645270665431815471255997204768318922577778161953298297097389299777906999465419809677801758497725708042203593084971283258809718708905458267347485387482719789151501968603908564884778882989453000217847718610062557480752857700350461496364500691251969788634982322387053108926605371994499083069677605659558650453161390051799712817902201582622458682767256593607811273467636478919673110368344631682986977542842054286797004111670104655014849594199781104043702690789458242907651591825964190199886353130758915189536535979092854404650667618474864703608046576066555621968688468384426619210142288932529793660110546115099560389976619728959009573691852138879501242538778777959212636337278089070322797649247965129346
611, 982, 2835, 5.7831860848537923124256734981362445465497488406904667298281405589150252299676632693932655371612551910586739360196981362287605023032281114080541337434267729451234208905709715455332483343755107171241167724820775151641839144218167180190051044345675223100115563178314458571953532493977356726467705628011211027789227989297735459524066988032154034785848271421320033340960249537656175043231382791337142031627831927536146544079165145520461915426664626423228660539992357876851030222972773565783336158608157583484792131615581054919258501920059495564544051889877683444323732076264518561283606218105311414773699224833079026671967673892908035757875119897755410304707900034304868791921223664580107838936236583319718367944823621271507796441847267855182984892519087958617440732240320535324699932347354957611113886848203824820750590408392621749242412251385677651325707480648822770450562879046295406926638980947779555821364573790207627732928883211358791907611316706698675726211653611754260479660691775
612, 982, 2835, 5.7831860842571847289689704914285891383140569609672734728963696817620946011721314759470043886010819014463445667712432989394803506863627207189431481380046030312953144618854487149905365484673614559248972756430094946997151016726194640225263516050557474577149280360641066775751761697827188297449887502916814152716268083138339776801279532549255581566159102280050530718355131542585265882622597367945665549081156146753247896028474855100698130332692679212475359462591030027888911644781544247742167314479233897356327072342973424978739659040992790504961185925323647203163879298792341476359187248904606427925180143245704851070684770889458036284703163796168210873740940809014905279083616029909190084684237968043056079490231603354887005226148665889284295342571909964636440538864316433700971547672589172111033603961764961267162581987678897535842064024789765112377980185566400814007738611718766747229932691850545675713245654166214759463521583472506443476053237632931183991849830485573124352699151274
613, 982, 2835, 5.7831860836644638322901543583782952232664038213603562262619702960143383064334581226887995080964053502740484869531057169213236257608703162414427925410114237216699752177827920288843826766071249557692432212428115037848581717248833325674145427147764369350896437224496293341902379091779851907217985512692280795191873758847728108067014364941436194057193856871451618866339078071091755941850907101939610392359971929967617893381976528215170489359396292929088177329008036722869868172815591960810083110860670106423104184286779060687680721474101448107740973139168062168447316551440181839508924238002555420956402823257247555736123928748529084931792219965411556189163427187544072243904387124414681080946426459172435442255157977562723937271624478780927288250456939845842570911629200642872421917061971373423685043406644217817672696626875404777496189906352720110080258944353630924789261487551913602966990071611410150697106392357588309893671430967330625050886768107069787297090626142417602982874548539
614, 982, 2835, 5.783186083075598023383089977725555304674585560089648915749607948942933370741626262741262958693056647343087638790659780330008858516727551021085709813381513177913758268066440994944499544599889616388011617944110892194930421540636414578568367724996896656300991879870448236217613940839696120943131914964002231197026968103821861090694004862545366343424885655832536084262936620001588206233298245711366294892226171834033040107151120854005634593123495914420491232875922530191743542930209580760518904880912654422394601715406839985130087048470299006673350733038957022800635735532341904744360069156381345462583260372706053103772746986649392782772921274085503691863702680259771620501254880376759206934451383409199864441322585845735911038842600416978645371552895118966236380374622880896990517328775671495957087268717302037870944964165914687177655130473853799663981394545491064023901245247053899810800268870728960459377043621089157313090267075405318331308970303323088178714360721681457878316508585
615, 982, 2835, 5.7831860824905560110233422176423964672621981904584174036669649553104711846610539318954560427281765316500188165644919327122992896075458663049586062839576915733749430306593419269010300113195508890769743854543141216179579683783898561569958662424795069651479204964734376493335263280214150353961039322571952397040176048258808305974247592951601160252340598013253646683791737728110252121090266999131892952061677420803124884057237579366077550922041969814502466911588448195911096306457631639894164556825941558251778425576422928314348893334116742222782139891889247437257845177711801737092037404517028665715845410482715771750885334546065415753770139350938932309507789840755578913793244568206876380333590712108062936000088336920684982578699040801209349722779613800315154786664763736416077155008999233533066666820164350538489613034551097087023276770066758663398492328599417496767513521699334367047395210940575901551433099034286044440137072706793576776601033086546440674962808935264022435669057029
616, 982, 2835, 5.7831860819093068082763358516416423623430315796116839333493597357359343452781023548002342448063204331741619503856456139223105182978786019804184027598103287981289776469191013119179966067184278550398723703965225647869806913856959030745964643043722275807741713176173127654580954120535295738946107809591675374274346039222770448778102443365343581616682411858977718402227458799251618920952059568518790879352598319131099367720502386680199189464910670298014433398295000008238087633202804496678318320693367139572716204571819133934199054949416037305845810565474765988947701229875774690560657673325095474194899797334153161580636893146834791958121208898480858218871861409667748578044070675742891273318529750847103259011257790683173077052314792180304172167272270007331704188418034291657901589946181856722594756477082140977044253498630365551391814057037123177630536775538471781227020442476242678784420921466306440432398540917933188989162219353834527574421155454166269981922157100290409029959154336
617, 982, 2835, 5.7831860813318197290507171340275178005232795084793728817325092883415490840067952933110189095470755024316461171353744663530640446980585079319055490948754383391551309131824690990583873628520826757832559926998485477298966472166607336743228333979772340993572940180062405319216186097604600588382121448376920196586257869593621580012193943448258760213640339803991898288763681540375466830000620237841992798729351139391618114650678319637066558895631683624361197407692217598751649144476028451037399320642767365734735769754350920611915073101228987956151925314793101507917965981033519804085963810690531651114999342065992177392822071736831086071590225056835779890770580900549890614064715931584144530951403515509749712747031704326093687824996386028577072545307067025181956188954466169637129150055652578440089937229781903497436984734238389960963127337454674439989876502703732932738960865400358729598621071451036595729745151744682253287078321050813454263477550300839427364576074456146816830879834416
618, 982, 2835, 5.7831860807580643846962598242107228812680136516073155073496545245614444011970499643343899731911770210429853091378973132893710401051220530349791141515377235598931499171250108389081361013084189010387611476251638208492830171444121383421367742745392990508556071613456142047087515605118908649956658439094425901289294856196661776246880281720878280854588872829969790860934908578908693621530706903827504839241936387173809819833110888244075148046746834737769175299786848061326480444624668065524398377485437753734467911345775466854872368458451187452107343218461737878794088280797175637645434295028669072937383701026753339508169990457553563790033615870700084981386199834449187823867901809973130640078683961953509569281778976259230958337652652336000286852487038653226351779909737666650868087806951634343727870094009505961438793110639302039904516746300602130207679613581147103597591304036857936180729661636345071017933181168601518923399844957373698180478736396326022699324205643421993369807209358
619, 982, 2835, 5.7831860801880106806456690493395917440465482887036301928583863464459816463564304073513486226113060500418085110224818099914680475803115775565879414530154635216033127521705520008460867094592273139812899084683227331794848169774536453662969983674354188571085530633499613413212271333625591444654396496192504485970955993706881236113442740158334257368724234676598899549652590431147884982728046949934714034955299062706015134716321671614332874891548292017067713513109761266626158625903560119616864508801137083755305472388045560989171977953318085957980972529829879584848013394431380941505322736000250590304601205918597193176647737241768241053549357862122103784680475529777535610504088150074165699844936208896151987535939450957743922533433263096645117916623322618840282408337848588808072925657812338123591397994097729815910450076653310206187455150162342744134773801952861009654350065745245125206270458772564099786356789521748140328872061607741919741057534662024562013499049894348698676646637204
620, 982, 2835, 5.7831860796216288130996468070646158846289430200099260581287982435918209179944171361061298834396064150904723918740168329100655064789883957380363263367521139494463180745740287838211382901781248910117535493132844833788136220796234081424834855922803004464258623784398966751209438911201943353600405576660497678704846263027966296200916983846571520965427504411787701130625197301481851898622766125494731552623172592083836111239942919434469170664733906270356282834075268735572383449760627769198308860333347522699920286443865811157382833156103870325926176130787914548629016683138613076427448941843420211892980909467644547580777516128563470988977259539188693413401084020770034140976402272857230735079688823024275239173472129339560388025989972408515887440105544975815191406094363030115723285965821202959817605362425422686306268374288973860173046437513414339502847647783317852390300855152148116221513427968818374803341931720905049750223723211687949106593212329183039677858387526329386054421843465
621, 982, 2835, 5.7831860790588892657545931384785759500312709466641740219115029934722674146401673469405255355565437822657144242626493333434603293739335272484526438558524793736997127877007934178951703218105181125629803110458271340399750356328753775581854688888621437778486385232770795251012704977231916450987075177239200688948989017342556151102886694907083752553637232995168929776983969670209734187623972743746331209477223205197188559670158958404724599909131849959039284217711400211436858039612754270226343425704312795219603414178862599874353420134766853204988751731886510686335807273820757443724317728226296873299118878495776378999444138547910742451592465206623164657532492411192542739432689160729348897085984216231902329111324912453022046237665274397817010637024497514369359818114080153485795420237880670823135676352798458473288791101242077339168745477086500512366687427893953419982926747125541233442824215388903199925939272755967720345241587813377420226788610264619528802364998080245385848226784711
622, 982, 2835, 5.7831860784997628065723270489056235308030049540632933878502843605062888433969593910447798194084314489714265803674790685232798114936816206659503019340107607730819955293734001646627977761347617567722204306119873091365025990076472884842164736846224195389179104693557334415745609526371900443736044491835502941698491732396989423775500056947843825750164465401637932449856150232634091934926517717570273166812632362841125671060997652996378764302985706002934733004647795913245590970477204026600145735506696943768381032217255896770546199237936103812047391716898711057452817180749074575947489883657277116485675886738852494085178153917404462623823627808159628798875240515932813882762814392898211036199596335007649820663844072546444499088591287193038115151859573161405808256527612171562235578892867202466562593675200094255894968420643041339583432662707829990713196489570207467113954573037557237993490861719173518299785292150242109826800148050172512243472356196534681926680306573403228950710309267
623, 982, 2835, 5.783186077944220484591221124722828223406431641712606454421806897696168301798983659833286568258197973009648601234731939927573352187945001658404657275710506664239026794612893682066404792146371848593616824084361602312036891939895396729210231329847156270801740871258248984851245867362659459313537608459800486841631716924056628605644367831493996487667779829866157447837937105538494333061463838728190609600281271219149612447134759161095620910657412047537577749707149862526672288099409629533716472033455458464013706813909508420079339762924939071058608986890994838365020682482246113092310005106240100471066928787542896037827468522512422609937453051974052228541143157350570712145639950053662915281510824252343702891847108600565403065316676345826797159516031182029504822380662390295801219181699455131018728646710113526309836848289040766348924217160131557746552167665570641601528756610441025038872796478998535847070636200080914090540890787094708530502828363675653824142606272798051170985354873
624, 982, 2835, 5.7831860773922336267781534911876608134332441534016222293147427844542877573255650787291659571918009746993761901878951797258782951181744222141908783196424865349384101674917379638742047299503479113086233542740109762806978666866695593667814708000497713778578958724023956753789436887893836937629086618795555555328544407954691062397957250446550249021107564045344151370577544223326873678598144941175138418170841960440505610326487573271564465121908630532701194076503420020332546091309937836434919161345988777803205141646120146654074389186444460402177425414106719451719852135107322863719544044811288304742998992933564438119808214728435761928056858547413994432483629899891365526109352666224110733245553998234796268698534230285358890298076533745423221437886080885984718345824879572718244843703851694147582254299333729241044265989459314222830381169353671657866649546577272833946011052249871981213311717075641719181347418071400028118542505321037663653109897041469167564636413905560098261226439256
625, 982, 2835, 5.7831860768437738349206902826447051805554626340370146952008208379270570969411867203549683204987523939928468558045387636252551850674042919301183341302366072475254417721925363964355217334488934931740200359014200100903801222020234295051662532597081933580834117289806544654791791798139919626199404141779943943881860947333813588593994075947604183132407762721399165391705120622517501748570563708119246548612084059207985124057529815561539655574498128464664244832147682665895100692615391307208271089872063684130576104163092757900604303348985060947342599766647537685301753879625202117211781902168544694284903776928273473219088241178379774334191904194339856411038889218587876025126286219659986725668536561049051813549238045904267707168574172073695783393879479679215345914788790083442879796553680043583709108221811302564360846551038876831344538764578778992829542092597374635123455803844311351349076029042915269132969932215358674898616689515199391012360328259148096146584476601884803974698308163
626, 982, 2835, 5.7831860762988129825589211557556193330438253201489576611755816048773719001176630167551935716468409848860451430976501714860774385953122274499614774741240865040235116138119225712384140879753880998625174714636718376756937209433097816268247794666641973341370427059448606076633171561100677790802901812377703418650115032855962812818168100026118501721029499033070981154473037971747421910826406240734721062000435862233500845015992857195363108583049264618212277699283577696637084371526664910877559453093035103856248993886998232522657741242789465831151347734702084458753340094423518405905396093571797102131222400635368070855459541106259662503172575276018278853729004677195654698554480751734488551871917762945820189593736901291182741422022246966296504263379708387668726590670768483830448028137724542403214768834232361195348185654061104879036799451320385096572750592542577602958313565684465983022438090788826252632471712916022322856495760437826311893504369971983502722898419665015184057409240517
627, 982, 2835, 5.7831860757573232119563795717315344639945336718230406742314131860718063496143630395678764108242095997673619310284766003265057182257993760480870934524778832578546458890797837127985644528005825401906545115407378388084589717756030684611574915442632041668935083126574720811349240641177201758194942649506042027452736109204049593599750615532286470562747766261517603186212919923348383247250682864997669939416698076407355223131147767769850967220066264118022972467903219708195417917011752320327773469089045594513078440498202103144467735061891061993601132459616011983387670213299769083098511071914556760959977667925422995367448350650003598847442471469062147863756374327426230693928398672963826794410136181669705435586131109274060495159337616058516030887479906927779894418645587956045979445685610913243329777103000470034444265391582703129066148102727551215996751244524148474618350310744743849437217732460035297700514936497316493575084204098480942380248889533345669555609694590998330759009578192
628, 982, 2835, 5.7831860752192769311094886080742219335205541918398174371045650847548029677916979976248568813098370270593067055325819941443251979097261292616836608318755465482889560686170101949855942942475136384531858146189726874987845964364744548284852726966250710992522493351034814729901757943860951021260771790292535066509517999828046340312768161964551395210826895246256030556904730561198208412219767388831333933913484090133790694417402160145645957508831162835818389495237917930999951540574707959059657825618312937503984841955927591361020222778085060107085190762203635638482933068900407051148824386471814668320908272868301318354040945344016517634562951673721699002414355406389774602531461553073807943831777503170524988571992328343288585229072559513011950273089266501267779441337468105112007112036551706513746045943745689056869064694964066393576689026793982545758680635635423019166980589676506249778710721224356462958138428050561090871310703724994318376846043526342224093015574800695513859421851794
629, 982, 2835, 5.7831860746846468107949819371144674217960727961802143877907330107654065613443103542806730943089100920759468266447271453720007789854754876049339647833746072422868909704308174801831391122112463805847184347512289115911635204058810934279413244202648327535549202938825889128926133909042635401854265105434664787646399091608736066666613037561119666580087815073047027688903800946148733156575644979396153905609695887017342481812164151808409748214944327541479274293917133424695294243236891407549031639045236515287859182152680168040691368650527357671112137880399832979439351288787518417181040900538555992418275196097425132282493629887500254036205620997082283510841431211351220171095466061051855316797540237885743023955538059868933981664961144055932116954061438411180968169812534434572006716184532349280999223272227835540315383861527393485817502978099319682262200616243137068965178304116152707418911553849869154226461895167627721686051630835810883323012867733666163824302457976232952428817414944
630, 982, 2835, 5.783186074153405781654758330673060772026043652384006853881100068053313435940752728171613245186371196873813107609782954791860084248918605508630042257844001361728119414164619472383725043528507997553772936364421361177480754923643730865382406517830220072812878623108935020636194099914284164843523255492110046736359545929075464784691043680418621922479179945755863004037628581347993338388936382635579473093128678556602790503559297593127086602082186155368519228940491829004635600922071541933917808915051289525078764595806213114430535595654071449525531182902169784265040619675334467223247499036474187817496054078245091939307955121851505788682169125559586149455666219610188613178572416991925618552227533813563205166158818851449925535383202762929548484537137635910849962804376943528099133915449110696778105005707248074363947853120217224185411864137297855264102486905271561533221702491831680534607325502784068180466796588977210847968469502475323449116593921955421650534336123987550459954755492
631, 982, 2835, 5.783186073625527031317636620399824529868994602751285713627147590686870692634283409988154999561853233729446617490629671822188221919003623766926336503592623897086763596756739830491437260102969145685791980966816420805044839571677008977298072051384655595380523526720323098357490363252175119474094195534726745361124740970040433860686417726249799409390268412505537443431950913498310087838477399351312122219521518656859331591282682594362720162509870939503293394618472985006826483083391225664675530563398921406968375337937309845496442752389848685760857809541592733229685889339994266360337459620499167567930568676773923655132168153841566375539290597861614627202503416202928792804743435712146109539703941678272528728839674801237304065278102094387622391868574097266252113732375863322089524801929752319423151720896558027862238896724179111429109996380029419692489917018969099371160931837995746095116830974343865797812481235016415813088642541718864173652807786436499381451932119254373287509450157
632, 982, 2835, 5.7831860731009840015574864646470075866391732859645638532087804623552781405758633092951417375374465508473198731198746038865997590115617499377256135644046783784953662833269853113686052796587425522749824618027808811727178081314309782153961756418936986723235871997949266674916610303641436445545115138204401254259430277938756281126797774223964331264079170238503154780955140775749253757174911318212577601102583216642590794392602324369923687122870034013622893979306760008412411978582634817619821323688119522202875129466387397186071630883341301493199094454539608352519509222696083781239776736868233854177628003977558194693209249840535023556827078674740926902628602405238148396135863162474653104549994701388665198501142008004024924768284686438417385331858134015917819313385321168975846834932645082939273581979117519519864193786705307787948146691840020393066624942410894739237684109360020471316185559043285683084168345533627098663284548811854124422246658097212605330832471048383894428783810396
633, 982, 2835, 5.7831860725797503854872185479239972250733081547264826099837555155643896841400031890813259332354206135209014848208438778525544885584701674890542470079919883591660335824955535442484414445268513149220353851058914498846214485575130542953626901906651247650923251260255646135024984179076372212732949758105890764490157207486774550156538085356530851297574693558636522692927874620099016626199474841773865157150910460645383429022969187490124332139778586553088268676315980948894786791008741152418625348074208311155569616852758309526537336190612956355191806701205296638606562281343887053024425574060689515092179830393798610841630351174311772369197199048880407741516014989830337905774057895090041696782211245968208116645341130374762420231927147911454436141911445540549120907559492009755980519035237518656106378295936144735242500969193047138629917894438372764852552929814416289717566629339299072116805436274124323141746804274440979659820504762646426323729201819900615411346061118611505394559309612
634, 982, 2835, 5.7831860720618001247881259708217796848569670438853728779534606960844850219265563441422343791247647291327199714049350258992363542117472619774500555316005760180014318819952058010309896931560832936569173644013811428009309682532178754762383335729781627072873945084408148007191893641808273178543790613516047184677304148447225552973798842718762692834410499328271208456445906367722306949904728885117926451467048407798160941229572063497321901289774085966613720790258807765299825649196404046893242760583529622624610239853232631999710145388524976030219009130782813986706109775370237472690644603594948010076706057308644593559260841336424869773254738388239186509458799288065080090087369465496076951334226290344935760201764584313738935690614658108058848247840442155836656869958588176409052041518061240123850573725743887706558624819114332223870042313943625714709130574832314475510734689330932907835333796842755218038399236966089893184431879851915993234485279939388319957177948938490369620286706987
635, 982, 2835, 5.7831860715471074069740765794925947040826226614421304243923185209812290837166508832469999401819203856453852493727549227009968018676055109392318137821648266235163265202509375734971953639709904005029613222781527869312745539744836637855370283916008705044708373700360403991163056041085656994592708900497018976789845646579328607767194664456570438256616550393776507114232920190392608602427515435608504340259934312150728371288730377112393483696939265137056897584842833220655170062683046969698609293680011521672793943297493420883180123904353520445579743499733688131977338292281997710536001274444825348245759245300934148486471629054560503734457021948501631388483691459728942741406758038195702196053079522324915884952941184664877818383487589666457233435645332020796791736431691066154563776357084031826672928987740919186177205711343733602282815160121975942736312574798454159469389006952009080505986037578175659707410770001473817355910205498871274706194859840366543148317162647376721966468060293
636, 982, 2835, 5.783186071035646662690063836972274488989773927246331826232010120115844756069023508088514232943179186581743460454182433423440516829200847221180431603746622777647422575478280906484147678332357462479496172696358335266315877627626947050146131205708459553578850781341689084710626016322225092678652566537105831950962858996105584495878276106547149555331263465335412726567116583176321748191259674081545053526285353033409537912930333038083520901383692119799022078826283156444402813431750384081787542814027182330359795023641607462635367238281004336251772528849076548189434308966976608127147906307375385132945712049037358824225921928975789883545934241915295689855245144461539276000593163556545635634786991909739954122340579943116966025899441056406946559645592659776010363621765568378001138325272810136037253081043732845735649290169477359485638346016470588117721285792938765967328731823623681092831072758245384032373906600402355765832476447024626315375664726109402501705400345674641909373083327
637, 982, 2835, 5.7831860705273925630446315564353371205442391696950038197629043847059653990205616946290531386935108003951616358167139797705938348792809305098597078338854685684019958006272838912050693079206002336436568021973484838078970974048610480586641897879016597440504080399902433527697992120356268183988676261109497914354336201758142400222160161847181227514477707255954313176119883615855515595789148178321741314178565280081519076585126983740985421919797008687609967422524559683643010783664281898255141131925173341836040006929489507166598181461556758692633610727317826140641100430622582292732126963018013609335932477590827755975759440350073936635001835121641529415931589971815474048876810355719298250290544570143730306786640111181234538113845609554367822319792637214752896639791930807613538447247046927775278542759861965283808388217682175136640647506200760481889087022134979536038228520099980922708530195375765339327876424222483611386408416695156918154132940336170902719972910632656793129336952646
638, 982, 2835, 5.7831860700223200169756954014187199825343776907133899232203959543118977181762292581337570870542077859296776108828366742960750827351761362176856797555029276785625303481772625011043252538409246498660349489738500329044913168999269818639615592610614836559011647069229325980709666244694291776592071185487552513952689659830786936330115772633816152844199904964239054507173209309462058794242844722548098580347706416183293703134324103496937281907125821487251612091747552491828728181568064814401057550786025901480235677695789750949845650635299152549587668463318707689225092668170997910354872624955420172713465245966936191419245256492698288244457399274155261195646569384633840032554209631843927179089312820836809974862864732364809365512872590430371452514569236325235455055933138998868125795697374743527666489867767083644182028282901059823593411265180156473607962472554177841720193396957353251399131738331041867595910716593175409526773330155139337016183270088317370601394988643337624586713945463
639, 982, 2835, 5.7831860695204041686492915126301434781949832133565850331918569247254762525045977029973123939981761675059911366281897236762770781483155143558714682053225243692433125613288327598715704490623543636259877560095295185777690151485706214634300718965024793847439057701593497380739957126599895982148560153391324218356562789363823683985863957630736472164893945293692410259224650494441052944908551593285497887831106447252906442377715594320749780634998352585603238480558355873621385807824308349800609032413470669816518714015070211425357128594330420681041984825589933930044042881152773167042566768232889815771593997371434883637952450796779893373296860900059949602587395606077443136932443880766980649949196271118619367874914068532494988897380866389829154845971960796424690600935683023569475924116061951014480350204375687597400804211470387686320487652010515226513629232448093518857363409476514985604850265135824614931392409145825110680887889685180277739577493679554130127973404318120475125908315499
640, 982, 2835, 5.7831860690216203948907899476120218434252534975207799782453640334086515608171728846527450198704446452132697750262216665408815305879664017443908109236035881357744658215505387239654930949351464518029777443154426655700261452724802060616174371407839734288454760471199032448039016330915021029915979478055855786121552949605459125254775166333866112711333279040351201095944581971888184994671035896917915585326237658018330828681506581606078818303188501188745712734955866866455931943561110558695319417269131307549023889503783396546601800542789661011981675659346326527841431921667217778199737468920181480290368688189015109186148168196945885931318082867136094237217409460775013012778961804857076398603775827467572754581791908153931661550109622056635907747695154291077548936118598477881004502326756173018305220312972249737070237654315026881212999276595059210241361780518104416291044260233907636069651055869146181349963809124446429463087585829099867145925379932958702653969688153025101515488221557
641, 982, 2835, 5.7831860685259443026481178206527003670399405213210398779460064123090203644487875911327995453578952156747858016320130275935643605990001852998475005829941575398021865286587982714060721728346801899643245220314639400613349056105068600699644762697695142664223798160490387694657285627211803625548981893908752837451319224547868230416862742372121030876956372293313061667596187026270070446904769730556702242410208835664046836995340462112149718781058895198902791466697143656851265740541868162674567767750284876166724389575753487193950832053767101466699775954937782683376298643315286870045362754758029000880804978340390275623510657929358188340447517818764698043430361360128688653780086839855062239801853483691954320002595996083730480973550308484183179360401515526690832954775419699413797013719214686755367367204275398147702853575081927587772499200494799664931041052590855102733643977035966221861808482735353357551391487139697773859871205095243515123756175832206210418338785071504010975262318657
642, 982, 2835, 5.7831860680333517264865441082663682286267928756718755548831223757748548006077847601276863006851438441209590293007219653790293564643751084782891615951707829644650512368857953611378987446171927324365893706822740653233889491776877047481424750799733641746407791438120941993577274557851801837854695718411778572851497456420233803293781831475293096271988498056853943189076713355092660810344010020785284064943904383412919611108824870074604709082870967746033813501155347027073316508151541558590313230023265958279651067778396944909024460728020344169638276037318364457798246296772312560028728262937509357278925988897262969010154243066438101121512421879737705081144507697325770910091589625850872568161546326092769649031681823991195017334298482333755799675430773771522855674876870893099679034445929730090789182634529498276110482000464097895981287569430009783525082916013043103807201241400935947965754987249310790034763336235730478714223323303451094189698825144260362583838893886985237468428717469
643, 982, 2835, 5.7831860675438187261145850425967531549407326782293829215124334552355060048276413454014933118845101957825496145532719778878599906746261426037580218680189496869682973014365036761611937788778906366665873270061078658186701706891321212443711376767484191290935204495808075338016769529251087449498880427804493664855273637456222644923381203836885599038631804224798057662847071766592835094550856566260480396628492285357347061314002517292852339106030197523394922836547181589759766101542006154357316129982605937607579838332072107181010091324903546413904263285426842122806828817777404356892544336245460491191517842306167127399468597243922149587598182935884725648663164197383010090234373233184781415283536790254434372630368285543990992849117658002382333869263129457231011195051349866191806717172918405441725609205561270675601302238441823161823392443715842965020783192983033755011645347231297913896654402192604319359574352037605408248359732538510549886789285738046833485202668165905804151746402806
644, 982, 2835, 5.7831860670573215839405958534868626070749595333178648703466066583088441656197777898452750236932850436225267041339048104035149095123061190294564485619260326982038270957803581571838145112917889737559164055144398646873071182404425842377638352198222302498771518922835111015710330693723872658501607831136036086046018423612709155203175278792704100396988132263732486357455341648215969234692634099581219021763764144397793081087339274332781928571640000272497008076864733512690353674450760898290970891315737573454228403229405458206733340154621111554787006552569633689023538615649995364341185229888015497628780799213584028391225879599111605051870392197650907057404927977131428900754731581247692452998780164429280738309261886286740198084029977634637135574870169033983238616413980356791010999801793965232060911300551455428112586516796186892978366249098343956942162636159425203031256886946971112029742737205534398179515656968405948784563876901505265118121128963611953192011677757097297594799598895
645, 982, 2835, 5.7831860665738368026596213419015480595579504948118925456057549999681084538715914475853751890116045816229985345373325878011924606482475225341286009186378674117324370567939922503555113672691238476036017247516182113388295253899958522444052947600586635048577910662754694990711520873631556578145282988302956372357554897228934898254155448543540344933410559056028277375764864683873530694657735343530446746958631193318943048712774066124371034428670900844815764813950557282932878893498611649067255374959909251472690889327320403883675954767061640585577630387461082969230752076442421397839556954341505552550266772908679272621568393859218953298719850521400441418163696313838831563087681935584308770658582923000567806636483553937210616607598628387986490997929924810407849996488564377051418497650651923771558636806409323916537383781132902275325363036986375431413564581512533280532375382158878834583785135360750746948143373862863339321537318188037641184058333761692172307226808975685530483283403954
646, 982, 2835, 5.783186066093341102870084375051202724063640735881639013810061463636244887534435221344408193154843886365622842520354567518009728641568793023897245947051289506380739681706704314199995005344781885857288229283988076700623783124788808165641145047742894138386818771898183337535697520544165852551104182670342470108420998331309999848438663893168182654939024084367456241870102922566050685418101720871904214058599317422254342196143742216417726002396649270009413711594243715128895967367703730765865119983721121721087835861678860867164715358781592600542931678051534241720347446969490890678911878856094017414883000180189330280214786043583943272056583754139411408636045770576830338821687681118823979797929013433308016318285446347875382292527389717637916759876902372372080293360222279745704522625504387567203427416225771449329812683610324887441492112783511482650183938958627155921323649722853388004059761117582540376672259259083810518937745717793555336301441537795296496492594961021411465775986872
647, 982, 2835, 5.7831860656158114207198978890598009292386196080520792257863069471591852913173412991432715083435060079708839682002918378559828000964949587214263072075617319660196105638241633259964497983870267337030864825398461240424633269754098201318011267430962892437603466018993612436557974119488877392391349087496630615602126151128780251055515887664530325398498597221856839541447269845516586589598709684591323128577366391186298590350468480767093973886348680716923857959193091925243408674661974268648854858241143386415138147857780935580716299435180641539440603066627322823111695588874144338365502904097228403337840410650926114689286624433842380477441812433412242291326203748042273855775713510995383136945963687095848526314144463451591811441587296239506333671577674595057968842125177762045707700632147677558778102730509327471845216181648121867152738145112828294041116795919073400211962242473549417665896458749873688744152294856887536763634539540670499319489849305696291797123272719927476848210730221
648, 982, 2835, 5.7831860651412249055815923704226995574318163019787427800354369496782991145858335129492107791004303723973621025277049209790059662464356568918232212727390054818895182327826258561903724669647024821607775748669332245880360974718456709514951654375358980413742684772354038781637568088281745644020876248180795489450128085703051256961569875772293561151635185741235439906176313552061821595046894778129280315908589695512850068083344169734563912047646179522439907697615395897397652597929453838279233450934280505540855859932832981043518970199151910640241835639050048313768028768984140577063587487813359412501432031354602338633043085020652714676507516823519651256640352008195649542287232140140597343418400642997406158965374325161538997009511641493993502912401634110987847930462131505780121849927843676809054159997540298494121828758294395721169421542177040769296611622049807525680071547451756220670713892240331653266335081353966726330770035601481907542143295836716860850020857538220012581417444325
649, 982, 2835, 5.7831860646695589177560570648416199114896357166266482075259882293355900490401691879667446657842462680929557448086185832945450923282501278630009072175299620399519322273745579506095712705580488289450688031478729680781202578653047245563650811838510435124571490505388751065688671133310073186212410401220159591500600117192378388847417302637178206031398266296217320363301627560140051398196198789705858710083265125862537158531335537332051079431977276709371185555604917787916833087538474970632178886030222741660761652585671761355800009129652891110201363004338501102961340764374901419915787081773377982375168633269323529565397073298437777380708984477636661766977969541762370482152194099700101321750420985463413665043718830188285068974657994191387316990065252511583449766568734725320444559475126280876558804321970735378636272107725985039635712606233517111664442802317816585984777473787657089887353096345704191763044210439740894094492570352727360317961684087718501575820568150277991053100739258
650, 982, 2835, 5.7831860642007910262044993332978967953054732166636464563841663841152347292152610828763977455281919166707607068183261605530303746149295199145373967236302202061886424990122158741491640290815807911821643290693800683535574935636225383601414333980174022054029918639799782361821357859032762957042134008246619805227430271174622848747262271861568963663890981279193409300457001236387678283148759310886824192638727546161840750723054228635520185331429819013313310502703019244731146834669475773950243341703428081994826152350533661317357767447762930371996039597980560263856423382395414686175421942384555259035428879475843708670120082067735692203941096512576076665167324328791559961918611210818413284399738109030499816980203681796106071775451935192021429546697277377931125774547189782610374340246138356022449126477878656977868087150234485287554474268147371558824386947973515785831500247759216712595940619091824196557335746990580419363190597371919284317841634874969762894893159637140641619393992213
651, 982, 2835, 5.7831860637348990063082326423825897892769878271490136231696046110432184512585442758203022202977108912274139546151815314067331441822685778139006128668646518961779634209506619669045395562918984968390672189919998789843226749760996629241104252600586901431628604761845052335261312400921155574400385358143734204547370828358038725690517278117041996594912971911010820649000014746497461512697305459889755352301498020960168796852703655349055036320153695285429909094752406388418676650656967113190464940342456549143648084589589248438947433408182680007625791197414804819490429607725039283846966739044140891042309913077695064232687510992369895719073151563343057565818022348484180459392649359227726706671005502585200612965487667249192895830721196347107591236398712593147441715028768201944452500155644727654571581288948265720913964255281267005123802277822357444290212751198155642226265315130315218638357600467140834418731236306655489054089548113064655865036390835360891356975729237184169782892816349
652, 982, 2835, 5.7831860632718608376559096408567052012328843677739126163905757521049695802147627255740052163012358420470225437523301500990963237936865222674699013321370457196500162778018883513809575843775326604781917954362647628159909666795616340341282637332777424950013630162747422680156143048024259763621764925090678650354372197909864282062606062783821635432022958545677008797726741362708726356746792499478944909913262194849809262597344391879959318020837900747084347697160008680178497839526062470607949295456340770445166351987117041131822932245732306805725270379149509885341596079455188927929011619760447024076288090482455946696236523292411374861422858305445596853371595215852481050863378101139524617584243111657303805419869777380437085307389878621209692990905153598159693135833768587377584076071824377901412332103481480759937445481274661650643978762174064253707132044521765355583714116472298926595583467066626523774552956214226599307154451360620773475971744360274687218585806641561417887118287479
653, 982, 2835, 5.7831860628116547018578226390418495993595384362720315769864972882031095153914073406451966454212790618388938255236019723579252082107033039931001274969737888523412884416608511679217335798972246103246567318114240788261382123507783300408837630248829845314158123888608184165200490135710516183670614022228471709939389742302956718165394190875246160364535935891799915620848786049948421544479927663340632624274546457733284386791283979626196145653823632946742832373116118419941965722809473550807142093071458146490852500258374273354819722507461602356781636399062981732601372324813218631171511801310600578303173407690238844926236906247084260369124078074943570905681943449963860980386742986773423811432373475070648989149582789547983644236153915932518858634783238402181614938295636079769120752842338185056140561972482915217113094932826654502774697221543993009253371003278746831089663978079446707038790667910637462206201526766516219093623224974626387114183620912102246445313518256218856281018045748
654, 982, 2835, 5.7831860623542589803868995737791818117701592097325899144770159451720777856688459501632594104672516193104916389761213478905227397756870762762407692310798194226243262719716124744427006520618608555607462280369238557108452960621806978581038654138792008122850743542215548660307454229249157337041515324651842972166118647509201022806999302936707265500230592121578131905215751016483468801954313754172418059077488668688043784743175363336533329452843150334765376181211091284831468234394976048049786225681581041348041667091124637496519301657069695096410276302509171716271105738557787402310281419849307936478087446798363321356729655216688925750638386155657213055412924730755799540799610473372332491860177037472011406375335050912199673046728329639422968937419946299047983080261009753841061854567878746218393811777162869510889704235592844206326604832219967363962995586578530791930987227887200819163040955638188560324843773467100952173801623335610822319538868721787980068762170570371554277681963307
655, 982, 2835, 5.7831860618996522524460292111441797381648884914640915371671342232048571021129089965281248893092375515884962499880226058210229567335888662768589799149777492264215651833350261992929992697224064150219389929832047517393745623797743509035334319129648728688679283971007734688969851591672174527170013272183818242308402707046038583478634225444989298210645142275042842000392097184106391961715772607207914940759241733009634489297188543876516915248520636825268470500870281111271381401088441192055926135030651442590353316997551147877713391696444975090087078291360879730996620271138487308303962245525295666242639420332109949927474994356348488237085178818658342654908874327267291397799054682424039469151636165615343955177100891123433763601551871010952792458994279904463808056564408536029686613995097521006891880680708434982699886608946436824276500961233214669781892148970476048198670240577090644127842030771451332818158989093615956606673740274644181188034216960630363348756457355405814743081811748
656, 982, 2835, 5.7831860614478132928613549136324726673435429626475023603734173079228541920811865939963815244754288454804045051858447637280349427632812262474480396357592419544199298278132990827220864670981134919224136375925607902148769685105340378524001752950092707596746060768629076224192539576935118693041399957501924275162063660110949005170380626748242210979337830863679186725385527647668451124097163569539188337507357882030200290092625891910326094976858994384188800975846006091061778212510232852078831803899243365521179074606939439351991006642743895831673318255115651768420617181801221576540271432014003398993892550373218132958913885516066167477303250460798528188236112178143982380749743203680786628134666115944640288666480498686198388091308299623412985958449988426899431817471549124677981017285986358809107837055626052549094054177319726256033884337714809846226162984962467978410438220559369393025236587746378544205234834791027034738379194770494594518799827804080084644816550814864594790781601829
657, 982, 2835, 5.7831860609987210700011817798689003847941783920138068092269939677381696970429339740458830328487001588699974266361642353283267676087030898718377374135620183090429352820860487859752530288411805688102279335076852951278101511418207539800757236685553331545226637574311947556344519509281973964510792368349533138430408144454848773871454728538816485046310260752486744763063571492190113822973956326185296417538305087567980113003303752327724345870787508183828917829962324852223904773902780261690354291597222961084709267079543065107625933518944531724571426197826608798670889139771044817555711491469192231128991054233827482818473707360485031524233399171866063215878769929260588427750711330312738025084797412953463987014268311757744694187892260273823702180263090642237064354410159127190590343538630821611872550008419526087890563133667005256018025528373133533064614078455889007756703118954818451315911780042000042634080872015439607890186365905944602119989337470857214310190174331617136988617417925
658, 982, 2835, 5.7831860605523547437201473547349897030692619594662976069705233003892589872548344483662207021555219515783377676557735816191018105758696860655847239722104515486695704987838442157362375084177159431836053569686665586479779432542277907139430219258095832473994118849752645367902727130257403746100220902358814670697315147396641444099583922044374860310856911326740576984584663382647070946050230793141128236027560427516294300572372867533031999598746335855636790196397723760937929253698947074352962842505259228699898838779732249479523765450600939197158990712890039097331124983465918172637046876297608554428191501552490545108521763377721002302254977154861979720484477403833279661970118526802195430604875796641952449079382375592164843997564319600938692028428940427967201582446670659281510337752014250165213743959640727370629545626981793461435736650539998451958053013356647087550315418867891305094735286847010054978122142786716945409563830270850592875425414002764500882431734573418553234166065886
659, 982, 2835, 5.7831860601086936633283114078227051970795578783431458436393558738279315875822554434055578013232230620927876277258111043359713056681966490188525427723199567790679947540117613563676873448909807951813258250113143973205963771405459709398127555170728144673314750111085723297866116012035042742552101380889842122918321138787637805338106248916829685448153336077727428543997908955821627100129354816811788690741184939607538967278551880694720517623609354210728280347941779256555831992953881570642231166274030529913164066324281884886543316615256364930250839445230426150495217913773414904030112964335748521194140496787025980811959126864295529377910838697226191287340813121881679392690667122939409820387488863151655702017788709957641497706609285066394689510972536247801990320972712742886930252584981002601281142668340681963638482708772096628551445814906627888220516516440142808855178689701453646436601717241240578877724357369657898368290549485408628445912406229157941581215461074628380392090199468
660, 982, 2835, 5.7831860596677173655848254899354353746270963887645176882180689146818503521763100878436568339187967825134865117144717435962148949598771613700507770312785978594606613068567379955628548303428414379717766801198118811006073191090055391207662144353342966791120057269441930591963544667177494830514568011155540551396277575069280480383090409318204198608287514966922497865573345708451823535899142723906169417738068068592027638057066281096497587287709509134855747619732905512658727822733739392075692933993594238388097576374979132317781775828581678977602760025101047797237381931537205970013016366123337217653763629230097212353594589058383772287213674895530360765006586184047842233631309838477151268265486702399315884110185662721601757771374503616102438610335953373615723957894983122068392963474693391438625012695807633765000682107673320692528668130143052729293333809794395727774038227958992608591263919910531561196742990997643330897241219075674816735774039474329363012793898751322164939146672605


==> anc/reg_polygon_neumann/expansion_coeffs.txt <==
2 410 -4.8642549375284110982338237858100925577602378771142250508620223581875075228572969558554352081717646338019366356764303380104735629646873088276237767345882156952751348469492479172440246957876282979803700845392057394115176949809976063231542031489081377241828254906391207289588254032706147669215385170134382739400482812125629094920538566980414650100608388075590551290729800024241407487348733979429472070481610141809e-411
3 408 -2.17745454105641286323036470264574800310951255028960617751902736303548647521707174611183356828337831875156944360683684234551015018852211414984454608799897024207475986996966527544621368419003235243662159482829604575890538838020315080132180952351395999440324515758114867140769664901431432702935554079180128942884017120841430512311456777046197609892445091935055820498257297548979795262582294973264814715054168002e-408
4 405 -9.50220705633523814478691259139063185764032494482400897646482802490662823400391165109575270650469885529845120303636243501173404539984798162671990983179392992025352353485442761879543056546324187244351527994859545613367295175962759235790297689463642799674756759442901014641580160515076345354632514747461842253669817451222172719995197190757801457691457543607988654957468314813623050795723863024506055738385369e-406
5 402 -60.8965714360735604657164604252772118795904563037072064789138134660371254941379480910472263857657220766648521542030813134561267815726858728106431566547480958172164180248094441967684414493367891894822012688378256507213643850931446055128443399220384725298111587083125031555189705329667510402128184892685051004358186553515313443819963598832435423310878337941545577314361375506970668140478566038631036800328
6 400 -1.717774836863914976416646839923961883727647783487940191940036722675481363968035061649749022149396998124597667881470553542167746031666717287147849817698058958755354617848408886812690812798545268615795113675582040676602866645674953041746968221799139288436440985653047169368960632448668148114848224829107426639225878035424253538658372717636905511320768592411819163349119857337134929396798941068002735322e-400
7 397 -760.4202674368472514661227732285591400891288420214080937185267991401934835339465703244337115890855630382890171726293705813268466197938986993191470747931250880574577794018200333398347370491615520285353526019509127031871503526460186255119719228464847854007364970924594474393265527536973130612362307623307209009361523089215734158558613290886685348092984331464640698736350324858321224538048101003106047
8 394 -2.964102287970154098687711520361398224254362392372347829890678473829449889662994209107750109331461495660252151260919372586111295653071180859993370526879538502648642268116079987223563320381709500210872885746603196241665184418013260690067546087125163413323545830427024063643071039427831279715665671017132646281280972261872688262661001389067842434381226444868661732320105854398201444325700511806342e-395
9 392 -9952.2210390571912743785534271991302791974229239018582094453102495659339148932607077455322578205350305065970408633238256172449074478287394340164739944849877744238408651154883989100234426043270026045271005615445486836469224177994339332152195366383218664936543858228249760851344376782300340929575537855850546280921249644841222095645354503153461285261202241543283807340551221894191637174779398171
10 389 10514.205979203618507004083478711042933216822924853158036874544981338675525092849052515328189892078116910844908237016780223802818488647667781091840263462187891197215689516124098849634947534672708746126389444202848944766211374473409265513594816363487568625025468192369349418019642347666467999420357826851370520364785987209159865333107289596648374416773983841883150082068095249147481287456171
11 387 -144275.171522104771834719980689560770076681521128304651957833636643601235006244731252027164415684403907879893828520641091070628510993586530680476096849775727048241854952044812142901559299216656933946430484141479032657788562462528473530858486698118994587015804329269656884654339399966905615656494804777039072832966556698971734442976603944770906206560067465831889133385637395496399507970017
12 384 386225.204104921054194635312839205902249322591484152941112027038288421827221238519462643550155219166171665151696273661106623382151677653402064383548775990735293567548056868344630462675517662546588494011428189888231124850970026818238549635515329613364630776043513989474497583649167446394219339210595055551640228606175293776153091071049675510895861741873472071882719665657269604043976147
13 381 -2.55771714713645574594138299149996336462005595524494896281338771350824396279992077290084811069635809680995271652716358896661217941011213156358204923558830390777162959279984379274307012557490904254449105800499808671776284502594099878478469348231043256557988089679015823488164728019792510426834003691519286869617928331778276065124212783191615695069062954067299092405323038099275324524e+06
14 379 1.141091198117418867259164329670293300085999412835769965756720611465638970092019017838311101633005958858227364806993325007181312386191014934998967636355677329227471129619188930546648177200617174998450214092783761082073569362440468394562509738605547998200677452010590403732066296804409482611338194040571081527974395886847832456023075677778669359624326363414927180685910279170991753e+07
15 376 -5.964861165303794861301263762606364754973727507825764217053105400835550678224901046672069059955924136044118752351612274777679312382663834953582740399396488938709846390224071597901048796585927925855995542350875973591832018087823370381909628709655628095828409104819722405468212861737224965423183711229747449325363995619238673824842113956311161339509357592525603873663421449384074e+07
16 371 3.3286361707922158523718410275083630683066477690740111221035143786696028766492112676955135234825968548001458233744983269247704514936871166534425377910956860034187261585138153049956648124527434648315496403771375024328484429408964847916456128408761522238719163162232298915493487267034209866333193865650976078147853686900259560241725340109887459176432800634563357645446675795e+08
17 366 -1.74547325979892976766579744374939485224044913074923658340482326833022211460493524748836827456886417015065687785609633578179188696939885288262013203554297352083642542094875656058186075666630399742569000738493922297827313629877611197736423997128507191946011958046123156971988489414586280480399565707310796099797585602864365731006413456610784002549063015521239624386733e+09
18 362 1.0531079157694267519343884884089125921398294455015846786812465170607010451290809631870568904072839504450091495140946593643133616746178221705838581225115395949331335372934168339640437017964886803644494690108677640027358742785148199917760455931144115977089955528742812883639921703948328356101215104205015136361975857647325028701534304196379860433178105458928636257e+10
19 357 -6.00137644937604813011069711579315089728707948022614673088859564249259603563351394572698203866141566932594824084455486751137232107818380549529668048497393862004563649374582423430812924824978962317432840801185300834209222006866270212687178330946364479710544891024500724388186603453432480250972765471706909982251793535448924277693565530607464302101663129239444e+10
20 353 3.7745777833989582816221434608508574956116173314101214327575172347723838527491406580630623983743283326488064839544310918002137552794584497591712216011291664161112187439279910272101155087094325664141855784042921547885041520796068106657366138039442140804794810412712339509118099630556357246930291286465973591946807514670865589582311545469516318580618638242e+11
21 349 -2.350414102019077759198017242872770535912935765889885013870695209249505140877800968916473097610233263773220900567462575474057229645096932276965693283664919459854480125054591070439093176260818379924867928518405055408559730234241583010359912986344630403710668902204156743794731486152165889737602478844203589807201291155007806993890485341455496340489312e+12
22 345 1.55053798039559867012459808261801458401605883019219719616516365466225080362040966970741607083454613076747389702145081867308617519103369402345788388089697103070380136634443921415271273887675239658121556582911974067574120909169878052374682404220519555018042975879461882111943747387109907718692733199380204121292444099976940230584688106901914694521e+13
23 341 -1.0418906192387138087034217350491680766428054313334864875733240388774762880919844264852826088815832987223284043937408405311947102987803208851721601311854864451268396503761216843938624988220885344304933850691344358711842158059824975552204010376610846753376704287503597106182827054442462286003319452104066106304433986080701892335745653178688916e+14
24 337 7.272410546596338467230150706542081354564798341100218727368547232862220487323608503502664562666785024945543762682423872024529520396354320989655570723364279330245565030040752813416767184329901964089279506244335562621525077484729296119795700573069088993943229924148492142760630286370600594042651740432364667626246648997241305572786230030009e+14
25 333 -5.2189602549021937609662548742625001102021743044845467206531988451607420702257496419885516912399137822157664733998810105485412907365645218653436931449466237092743786313660923541662820594528499401951888488881792089127326253687467912178871257060246935673702275020440294240059441609388153517227037823443910540223759646878731730917591302e+15
26 329 3.8625793029189374955503079968764884831352418079133577780100478443059539586505379109048575924970857799056305037137583771781625110781170143372651915908457565997190759278924348327133092232666816434136353343073018877096941447540810833489945666310170434648135355265147534267794775843341620844040890290563003110022444152168540756524812e+16
27 325 -2.94132300841110082574950781359371215954117161304426732951845601718593012100908964099173114424289279242790935856038167751991963413933052925902580797811081653290804474247062230836058075632484428507617191991829746562478316134277997873857041610956104449975043917955549744673785547292905812619681884804434078312401019057280460733e+17
28 321 2.30295852837021369068067236782162912203689265958216676068726725543046476428993557170688327466009366586720556025228014781113072649887406520075043092685855180064545194968889199268165250547910007981934585613590481773855687865919886298265060233708909377371274122710690091395711310380537733894674415466322272894194584966106005e+18
29 317 -1.8521689785578185103528268852945369185570260232582757353485450067228637202690176611015207295118701896179079685262748047152399623725295794685715221000509688223079665849083244242963488427834212873062380950791088012390071177100787225369277528537798764572952451936160580332873475779902951082539402868652009695513269412724e+19
30 313 1.528465647539791462423439285109134506634237208525599845905160136289425965562424999850878535231868832553970642396892148731905787866599713607170852434665494517658123291001494496929737582731081490854370040168064662817964720251303349645553337119962314022910457971452188657251991695997371715289157878060038181353725048e+20
31 309 -1.2931044719816022956866516332553316901126418609664420111976276749763003609041517139680660743598022150676980253136380688149604560707369237481978105363615155318528316886039445395482148818649040495218605584276458218996925172484284783884098043068685104489197618047551240816671047471926032524855329918565227125382e+21
32 305 1.1204754467597863702084655171424360319252792308360072021400764454666164465166320420447378272303906950419596091018568924105564726617425780632464816615022468908282449581144380235061206500739953339435049718159695482847937411280238361824441679385941235088487867776952454399502820061210360196205332740836894767e+22
33 302 -9.9358844561430512932177033534366957833940643035526713105182803369840646312674656575736663205387082937608951501460128779217119971452263532462201194432639668908655560194288400769474178223505033785954405650242812166196806423003813032850169411163334724568120815210466254350292222065322822992974903538934635e+22
34 298 9.009456472086392059946377915215153712716248393923891698158462423644597101743199546641447650855283856096889355244065046790414367188084149529577053327030151323836556476647897368001324067033402241652575393250623756155379379266770304972052072688098264653889440959058863861311822908896501981392579767808e+23
35 294 -8.34761674591231391361722312795326922389815978069940501496946382757335289624193564010218508576449317901995942725823710268683536005354911643373410198496809999335599450686499053428164216750893044126570810874473831757683879912187244632341089266666592475263568240128511888595388724606568315095118547e+24
36 291 7.89771362174961473183700597707178890543468732433004855627221450223882519110445815117114666564848551325215566251327307684100495604499671743867341975967757869335202457951785586742547843491289175599381453534395818448873832432500616261193082371018441724768873277429805154436721302949363450915107e+25
37 287 -7.6250075590832528217202035705405120944781476773233997807519356438257306234118663116629993519621906123617409978852111257461016744604182113753774355609358490046202519579430557729402129297691160393671672956014935920353151063426737096902155058677166944834728023086961349679221073333121753601e+26
38 283 7.507970633215006784563792515705285303021029155878238974045082063040692906491357081524752942593409242208724215600926868850961534070837862776537030572273867713493738348734501909037596248143608845037848149907404753346770466643110894512065400141065088415531287264298852752709211305089606e+27
39 280 -7.535441565244951035996464378346111834287245797761446742187909462382865693570854418375916446956522808317477792969977617974231430878406023693477615864722851482611861024238761145425690645457498863956498878745075199357447109535108184082111517196917606673900956250873410926814399116767e+28
40 276 7.70503061376428244150888754585936238379599381778639454853966052020562746190481116164191418521404035304750671450093761059943022106826953643459700751296402319238812995189660860122059628104607141941346168196712645156585695414824786914570138981237375439096842116060280657546285298e+29
41 272 -8.0224852128400428159360153915573628664234024270208608262732016609898258255564902369454404141534723947062954847412651636018414344486371864649853294109809304950599810817132501281909879437527852338838183134994403120343288877806274749419247125923695026604879123270583155301088e+30
42 269 8.5018625720296876712435134554203242087537196880857499396856137889708578868841663108305125765769204195075893045680516431216696151596422984846462044676925696556761843046145168074219327632392724938411962790520174291870089926627607888882005855430796677592316939159504160208e+31
43 265 -9.166481526377064444373098725683045328882364212586016980425633924563090351227106836718087138347668972885500333866271075148554036146692018612375340032658493282504235419923901471023663636470471946981932512328751255657629429573740582687465210775336804654287421662372457e+32
44 262 1.005072988688851805796543987332015804255924299239005701677352082101330298324244436573124667876536160712217907139570255620388537252283242479050170335163048079998086193098278936765625843478688298825642230187838809913532070173881001266831469985425360545756509310102e+34
45 258 -1.12029130518352421821841754474457687178402242907185159223222278936214012156409160543678829692062844151609652315937326015719937533708087816397338636928350785334174055325563643066835732074431484545644377583660338321588856765836845007787175045624411063609783963e+35
46 255 1.26894621007592928049562562917583327120298226796112202171042490312725701442683349011814881974186605057996403146507007554335142386158862598949725589631932331469026166562479599850073551494938226453620965831272325009404644475616241863035406365529233907660175e+36
47 251 -1.460099566386018573947425496146152565164090510908106978327440608378447504510450167767902782685262431168630766944868419869910790254213961220217843971213608802492161536323709523103640810281380798296051402934902700714127697251485086848856338264099210637e+37
48 248 1.7060978324431094124698613167968675399845494029923100155963189254150835622756137700664239574619411476850639085617426838116729923141297189895276006886577365549809474828225758380981238279455908687879215658984808481072180809132370954324086120179177405e+38
49 244 -2.023807963132296609197406826486686272533394874046260024675599860196377622970661390527633188409587292745939224000942837614114644970712882195760038815311127581921406318829746582446751146958539506198557829003631520972485773860283686150808415643571e+39
50 241 2.436387322176986569703525878464220323432808707085294378276610672581992819341873006540455032011920314987934250093063272896361583030016335153823509615807103582140734374687284087595870670672960559399782817382353050777614310222919001978369894715e+40
51 237 -2.97583185727050725764272677479126961800994309341401073236564547031115155150555964838291143150466988246711769913731711959867946167385108328394336668207769216521159269980133489780677251973403539702240384346058612385901588007477339354315001e+41
52 234 3.68666835588339305927975136620336335245991521732195933668563296263872533307383596483881408280123424779986097159540519244063461928362486452538818049283093340114150548580751627465247367411330209866894291069935327251956830323165822405638e+42
53 231 -4.63134211539030664288282258700437547732696177277704503118946087842745600742663980005133168349342013886922665204195640184292621364938065475452637047961272370613911206889874131034383598597290573712146680123642214405016414766230974436e+43
54 227 5.8981365887124082463400694296174679259480465053029737062245665813296252685815263785352533225750030405805746340440418878997713783579394016588347879263088491010409713687452731665529739724887946690391969879643227736036004723565597e+44
55 224 -7.6129032784629019040212466395971056854218593824317518220718664948070655999943373623154914002160348586229915411147798292843261836596198341967436353416838851640230062039555124357182819348904865602566594624299398391665861459971e+45
56 220 9.956569096292682909738072478258693967090633071067608247583740816668034837080375101324600205287464460831981178192030098113179304149705733178162903152003626661985882779958895287496326065525273815128678473066988798054714477e+46
57 217 -1.319147061997220342364273471814386285912624792768263548754157728570791966040554630277582929158430557325480372073058427333734321190299178215153766637988092355521463075653998407848566697156847416749666019524313868375028e+48
58 214 1.77012767832844390226661024488833900534490625657968149807008252128551725905582038773288727057185606600311671000312250162433361373595621300374987544921931160798387509006504433715013052904023770998907106674816087633e+49
59 210 -2.40519894842996633310747712512404678256737237886328047630465844271562891815387390855557473486603528426526559860518679658708521145376751291995607809585577571531849601823474073989264505083644650751785581230264406e+50
60 207 3.30858892424713134750728950756710374302250685768460924766855342414705513804017296539182213614007296070658409496940676680410683934930723877479474918551878970948281528071776320221954021334614110702336814925912e+51
61 204 -4.60673683908338166737780939781044284104424773558949152535098799223223153934835429053692317110680678026763056758463010682491696863044879146610714165735768702753385100974093960374190492295300761229350789621e+52
62 200 6.4911111978988769366101655331023545100990945130872679409042896575636762911047641458499306404098301224635212755227520135901375928795500997312329754407721096249678211982345929381299234969884156811681974e+53
63 197 -9.2541970661782302564627859143421429023556420103591739701756955144277017502477053021435124523665962957014522063994965971446140631002914702303299642406887967246110368691734294312296223473681110425774e+54
64 194 1.3346705474796544440745240054981501685859892089900392176822372719219956458934460322028569782740879901603787358148722269838880565286473441419470228939362038660194467342263061805674277155827652037e+56
65 191 -1.9469244803969126532277406963443545701696237662342806184689086049184375214045152652950907028984407230465754028836596770459098059703601867196196018107836021895126456438577310338378116615949073e+57
66 187 2.872038359846445330990623192197615332305943809350015698065764980868478893630386202168607486601048958346479561508678818434990582767627144813026886602548952167718848548819570256880530328522e+58
67 184 -4.283769672236662311540622578451798599301461251581169819193624377462026997416263555989774833699239352261231976541801606393018916407662189841665530318457013341363574560311127335267295509e+59
68 181 6.459330588625548800676906650867897021337551225695240637857537810058906774231823779302506046939810521067307969449588201814265541909206719918459868466571416637478596673337785805862378e+60
69 178 -9.844808107271527323572225924873665890450835478577855686916403905404089974942403238663860209471327882102735305367747958595403245760213513311033044251160308179997562247037659264375e+61
70 174 1.51642210434024461706609176491709663399084256389789958086729445804269163987223202579877301834871596155554462950317051024907265456241627458723385589484028575797356398119985599e+63
71 171 -2.36027546821323200136729417217671187006109142430833721154682123202407564957143499887585105591021145629044725332633260153885505124188074555791562129300856535679150954631504e+64
72 168 3.71170475154780976226292040609847976416725799509827149576493220586910453009087396513467123398215453679345203997885493024710546272427136805805542434994841731915795512003e+65
73 165 -5.89647433123076129076576472960308052197705074328283438278481196074629427388527348904899192770947295331335956019386468757295653139495342726990759161985123161526587291e+66
74 162 9.46153086198464131393608388306097446359739094747324255607554168065020556066136843009858754339880506398258036428601841418676590582361140102689537336223139973750089e+67
75 158 -1.5332879888318096490036744560799122884546585966358563695253268956716948356489456019630913745937630178317021642381380138478084396431810653059994469880833585109e+69
76 155 2.5091360051304270464851328404193794003147939960636688952952605864091670472429192585370416939171008424906638092357357678530954554350760736710916757982651038e+70
77 152 -4.1458069999805430077537239704701195974285108619792029808889725624595651909041680053176377596116718777774186598011476126443200183855116890394634839836524e+71
78 149 6.9155387296597963282976492793249716802276898719653171587065324009711536618273764116557417603383789408001963992379461792807724936062186419103206362994e+72
79 146 -1.1644584514376376810390730600432035405354366901989431881987514103578660301477860243308028251711053109485632790989974900153071105349795238025626914e+74
80 143 1.9790341239891285536336509327585436617987186472800346892460892260808983488225989299987154400976721344823560010947182957681377625421891663940847e+75
81 140 -3.3944183861863680029965250179438238007946243710350166831013047776168763560285323022587359118605651613967197331223617952525875888081253423136e+76
82 136 5.875068660699055417275047899470459709861320003670612973908239768778585261829998467575296775212487703764925829073116743728548039876345422e+77
83 133 -1.026005846732343870200979094575734647653083769416480358803241888290582594883119244235253738530104232996559434446820561547054272775841e+79
84 130 1.807719184823519597491335725474645502358747704409544449414391721889892477229444342784367677719066721950460575886946986433983976621e+80
85 127 -3.2130118801214349242413455771205776494364131609903940017334773823568064304224919976992933222739497612455336175679503647174913e+81
86 124 5.760377471257041916541596159825823661121466783017235043086937534812682245095785968374168329514923921459080217997138160742816e+82
87 121 -1.041609196812054192062603096372639041926046688877315270233170750275105216995190442074068481129200592732036644541338751988e+84
88 118 1.899471915068211897746280419361219045061872860996241686328262617344437382727872474852641667673951462716454508817842044e+85
89 115 -3.492971439358379271735517178837845538523860862341897910269565308459739767769402363159249772996596073843430559774945e+86
90 112 6.476674173179913370808648368424667335602658971780046974749360005951401697522091203193867830878911910381108059777e+87
91 109 -1.210780870211686623619112474869051960124678016828459145119362223965860500937296055009049902861002892923596112e+89
92 106 2.281907319646978112733634509238174708514849413382321684667223709642387728531387320048296162484861941110388e+90
93 103 -4.335235248478089588015929150443447975533829047722076987198519632399715103085137786317266545958356603805e+91
94 100 8.301825501567925999847530959011427321417994739373260982006827596457186567394656525306788976054167614e+92
95 97 -1.602306508932118680653482343600521965736506740285685151898093557281093943237062007971171421412081e+94
96 94 3.116694177939413107361893026923456730682236214908550416137037501335126240332054473024331402947e+95
97 91 -6.109217939676389502991245312180361942327500841933819474306858480041715428776983545554681477e+96
98 88 1.206665256051813857513916265534366865995535269106940950685969957085631207470978670159197e+98
99 85 -2.401404659664040712261913544002492564978078223876248135505151286821658584426749861374e+99
100 82 4.814924437409929572959116617450609171022960295451649066236083979438280828681580038e+100
101 79 -9.725860797654098719526968730001995603461827794707681247920461472414595016934424e+101
102 76 1.979021610955911977782784675964774926392858381796830810571402120641784146491e+103
103 73 -4.056271299114677715627826740224392342893751391265511019789361141581032657e+104
104 70 8.373905425309116290656340251699318833865965018364558603521247587341192e+105
105 67 -1.741104717985022871250903854397689501938056064793726991973898141404e+107
106 64 3.645769781347312080788285591199781072953970746254071390864358263e+108
107 61 -7.687645457908931367873343451099010511920183589610520905590353e+109
108 58 1.632337534494874291177798130606610320587262244844887501376e+111
109 55 -3.489894982479058469232487154936252644403185853478172434e+112
110 52 7.512323083524789547101054522329966289345539637559184e+113
111 49 -1.628057991835970400817990077886474097627898896518e+115
112 46 3.552007390854316582145113269219399024674203724e+116
113 43 -7.801198629715157803229290205372767957514415e+117
114 40 1.724677255208182155605851140568844560332e+119
115 38 -3.8378617229154160233217129988695014034e+120
116 35 8.5957182096355965530343603764465412e+121
117 32 -1.9375956378045361951146102564022e+123
118 29 4.3955114969943004359340424828e+124
119 26 -1.0034564498274845957794435e+126
120 23 2.3051988063709246524692e+127
121 20 -5.3286508648247981804e+128
122 17 1.2393780352476046e+130
123 15 -2.90032685243767e+131
124 12 6.82851105286e+132
125 9 -1.61741196e+134
126 6 3.85397e+135


==> anc/reg_polygon_neumann/lowest_eigenvalues.txt <==
10 736 14.67176456332521780025974476217454323290044180319831210078680903334810606964824035157909760973181830439738666796887261558476479072726385945389489616572008101716359246641873539224690808329541843945962684080893558819418865644884729243663443504204700709880654839018564171990532170706605662628872947598321795906427047558204267259094741511912182397935010955499903310399369184586892381484168596648045014731291436065172464515066438587927513815440901042127217945260543781001094893640512828233970256250197607303274407636415166008823589137228531943502596109969472486762275476096168611189140589770287068517808968913683864165756445870624869373803389943665559666452980549539411029899485616074852966749266386986826474655741243345021432646084025225775
11 719 14.67578376847835584159221624366361879336924511547990919874904059221835020624093510540243043243620059858254300797468009934761356711728516552659458410886728520859615224922903319930203872145743306646098559699912381904222766370961820162042385288349464611325108683872673267477403691088143238106152581587342613798210621799686174942486334086869427999687890174495421872999731523733994588419498846651412931284838861766952829452491384970408311350887747854019377278251102952070092190786847798460969998484929439394226973193302697881227833309358299353485919931219443767095681866642889006641108805325151237322795376413844642254857515663590957024666580533348070245761150053353124683302905025496253986171797021580933900449994610120427
12 720 14.6780376496956311053011657381218842661860057383047956279825647890472122064539042492501953102508802678617380760877020815394070130234235808173227788169983358461247060158926523720846164912006096284024659386388870278047460019334532209383574246642436118413126353633563362963679503562799370360162272714408928357597562437963477009440327498945928439948910450544211365106282213833389947848453443497739137395205030684450130962527396225936372334463255045705728264504883594235469505984945513248567907901316787301353104856809087691645404940249509768787720022236949185224434815126408950733042089274803143899669356034029829840006378380570478379125486915807719417353645953696811502970497674380891542227412644067049834252049253137180824
13 719 14.679371005338745971532262602429288504081362012932602003288962299073206787510201433484702764083130516440122326010139765446101160612611846813979404455308460004223804930623006082630952955478803368108139458024135411705917375625046079993841582275934230777066107632701428347316969846373061159708859261480189813337739992263364718080860687299329897529640243216468448913949588839254395484332600508160133002234810582670539966374849055913734259509101981425902673491454203850277565342716521179867050150013948131016330189943045199032782554534218149531139613502231846009832910289147954587226873039053501508416354028328114967366444850595691791350428740725197663381501454136231872132956878319751468701690803462640738662671206587508688
14 707 14.680195327527006577878475868161603781910111050580886513937106865100696223666916947930477800223896933238900703091244071895225772763836234636409240309557034439135384519247572717762992841903052043705796043586566813572285057302322632799506621219069286287379911245865233007143159241117878706631921537788793781098426924580942465012720288325739574064558364548381844174565041378349441225063620831328196449951613878372720212436894587743120760789966900446900118178944048257226557926184319695547414661934459213880449168465542767940626851647698014044723376855938451736297620030151512956918388526006480244919536324897077849334620578535293660214940154311122580140742622880081869324089351387570972449086102963182008755643
15 712 14.68072415824456041465231529451917998759931933323910470918076180028973897095367381852366648433431615744118671861561339206514332346979600571141340042879847899382177284407672133779489653949309546026217141984530515309689371365323788308763939432727176552868229747213211102375419083857283586504275974097585901052674702323322169099321692795589198169213336760324553658909404801134016098800698135037743121289354907571369002055397009385488713576706485149893363798695786331822773646999427963888374847485217768962100919010936460703127283718775873933603208821558943030481964837761864608200360009135887455704498207188373654699520656707708217613626129564770866282514770222694290635318083205373788481207390654400730243816964984
16 708 14.6810742957754641810494776041140173427160900080069376226395207929102849589035539223052483312651828941886379581093746781708673864189976662640683840404817862458377026422859556478966856147726668236943863132563550929969154046931379171464513202829980246995240816690399311680961031613661852811044537866709316805730943546232914999036524787908987181865426875502854247999977484478032529592236349607157371349700512811183064615576342775734441053426351494966028031737726082880179546385277925510815219637139397627579030053595767045024456243433337240447765462464871484803921668119503187621817784654791994964056372246012036570315094322800229500637462008508749547043956155044323267875336088202076867769581435187280615706872
17 709 14.68131252511572211999986695012388769022627831324978384386940465832408379671509156094836353179234380819279027409720555443392033253441561927737805416542149853215022904626624704929156761883491802751748813686207073405151910484105232454157555571767707060358885840705401642208037992334458913246704425742255990010537289632952499578948305124767649679484763666257852685586714656442410393216306775925185657153016652664570244437788206015246325896862794749678570719553983928495103556458266326283488553516858558814809996026558350016428298992886976421224052842733940197055149251097705694529713381519041411675972925998404774770513062161356917145683945183108955749947686823829827798600961410996572256576139986515479544201371
18 701 14.681478515934833368113442106317003386347755284768563914570122460666904472419739511656915706485048813624218820309097414654535715085120336834338476335012221485845827581090875740573621150094261859668466454091168111133780141619854421195586488889608363212355979489189267804341173977024807311288154013657047239600320304327279718754799557980722301774169967108447246941611354400083480977261817482038574584543465934180342643636173559483065074571511565856245230799654058662692707465664478361373297190767248406129853928521279870711068073126939003404971298910766214283026435065854995633669612578257605054707374272866628846240994259977166620021086433568101714402037599491703788374826620225356040860021756835940703
19 771 14.6815966233406801659758369988675550119693749246623226736063973474303129779946659511853329872320830720483794275927188514326119926663773064331040680618271330550609988812038553744742154532130475748381581375633240696067733315249765579646617931816542827365395538008564880842909588650623664336243625826628567534543925301233227214330656218530782670331853301472785933265600112233550995305714095529606346721733017548232900366614091037965251203783976860932231215493161375999471588127053503063476867820502486414149732367478236515857834616004066705111216630771763856143869872090009062093271727458638947796094154850884696826589712020440984969521353741014012124286382333756723047198619109719293003929098760189299687772452905430838208992391221000786953841249928313015387657962603469398
20 706 14.68168223971259553536710752984016054819701457997871334687507130979198859201758274272994739674730898547848807042772132393919554991207951123652263336972739924289552194347923283674398677163613459004086532888006834560943870036504092019402299642141877420079582109563046611013979839091595769883694932819563354317816450201472910765249794766706318749250370984934911546652295493879807452330282930314747811414123407285268170273685102782464334620440753468891457746867524369473571589356045877533338976639109718045935379306869749818676005034052670685367355835970576656755840303336213364724076425461155755860062391354854878882282341982844304504454783938631768041992490053953682313027065641729681696062758006526781519425
21 703 14.68174534558322894619880689444491876051132891735253875782653101098394421329256731722260205764713875168724273267063502696162141702758653578697531676217311605193023460319238657353195398814500883089366103415804902857773685785172029185731917804373886333852716098510613568499384373816874866833214210665101665211385839797375135754563383416515362605848061904490509960388055915988033558128678132615821581500157596786614059476430424757997835056868192931217412490764824001811542926870367897818486545900764107312362282425811187600376323383910512463799961608194824561346811093488055461563989726400946830094723120822630881211631588427193309880042481493391402461893434816991742866904917306535253716062115791195496137
22 703 14.68179256197793631746513104855710521500752011016365678208119539403524281236653258884387049643459813131183077503347155469246018384434079625147970042725066569402722924924445489766660822133146650665795101686514009214015949406847956927466923791662487642966074801812605628062379996654809736825967823517766838104089005059703465465200283036432804017208009457615964373103961877462060215566043787672752123889737841824685068571249728065193759623933622125481760795746317341245590299202860637052444367136994048992151076235978240099791979408372418766224834635640395311514329586586037417620484089191315832271034288332966368405653731629926312118053917385367339895778081559351025531614925309740917144369787697710690115
23 703 14.68182837224504725230807385832979758539800726060827410448723340028701382123390129575124675590440679889357694111897775323260166526903426414189131863370539553390336526625867970049739162351620007525831730211808277990671524884304120041790129409471410006980901402759590747170899521737503413750420965711934107695211001116894965717345037510039590708073157630484926359163926263750172375276944740980131569702066182103012453727384142871525891729480234809726580056275526467636436195953308971703736711390553726186378332889120177852481777540191357285516517091508683735693104106313719189086959536528229541850439692348592701012162583538282814949397924836892294571346092058706366968308369814080771753981368441901247496
24 706 14.68185586895446962182641862229920176992715090000938990952477436981858898841516424286125350147592584004265099869838729677112447142907966112736275211863060007465175105773514149397963803578328158754286069000888541307142720900607464138219175613917388807017615481064003131475415692766302812419687563766378123683124468130623581204664517700078143168003530651201395680790128581717136714901120398076615317961708344510208545785811068632737669734821373408459317451600779237439797908740433907630692239272382200624510877212131168797018683662971608796066466897954882531908432810657295087728624545201042774909780601668530693176755144305656034810079989211578621708349824693670708863167779492858892591329971870281891884842
25 708 14.6818772214739042944943464225776604496986092965860214547711020736169485354950351802348104905871246663848345650799067554377410064586162804689319450963112466530648832955684672814925258760239396915413003220698306269930944890164845067585510492919454596514708241827101634328596997646080269389757946819748888821978660246949864779494574774449286856533068682335174133366730175668465705089238833128091803673305372694208813849731883576518718292985299446958323275728332169836112678732925748165684941960212226581333338565163930510183537967037635655185202490616744529558518137197050378938579983611344115292441907464131870438716491441946131818256969273188592911798352977779140972087346724743044313851115824926709226226638
26 709 14.68189397505922483178343480265466617326671621484433193686869288154183735724347286031365240989434482685118590486550257617387187583791821276101867852676370789046030608004075218093892105364883416521988843178189787090941339684201014820093696094119423490174568604117662645726589696121195474955176279644685613992354611371606686909196016868734355166159786033966752721532894680838544557447936014504678788000375382799839890708264040975076802653848774602326264785468162276119814047916179745321855022023066012602009697907980862203315285729827207128443639991561313899821056596123237824034970011107453416715423634564707973002337642418394610163201338731486855415210999286072718808620734688227366165351381374623603808818063
27 711 14.6819072459590204966335730510098152065882281591723055230530226473304891263507017220526474820951710508004260895746698478786538855961692743192024071152881988715005023167616893035823365579055787330009001877045583468023318206646582619053736556278832620563419860332068990769282794868831248641430051387926761796563043961593409308733126321078240532202171818873670751512313285476328323154413471241834207501748852863978016121896631824673404240477269240436821130704752082964267101832909222374164637182341819133932241105221892058880103001844233588571031637373518042531695203392566497597750885100165688888102837406087831053131732239325889102993606542263228164514838430158535570570862559664328387707793690645480355456925777
28 711 14.6819178509876193318526117036777248347643167763513964193795701786718275530813840748517344091242838650930094909829532243997882485088019783458559514303624523883167846246696646386966239100912321739051588567570328196629506027583861467300080933515867415074236733092791490378171270826689027009186094615139124088255028280262651138586399625191336434753301699102439573735134984408355783087375729706214541877855935554509326853805260855815700537355210070435700535620244353504923663499386982501655479923725469572545435841691831353060229280353004737815817919385668653432259442752933808848093651435167472039343750852085198050651286851727386214380565554771652409852695906200008652731021295736350393021009971345809401180703262
29 713 14.681926395004115631686324485764356917168139848566681952260414206878407535254996769712404409695174005095067990085736390406035399354757542985888084648683244985804163904924497750607203546678167224557368264623436955532776708129924851130485275708407478153268347289465997758185744302483279316715871223156918773950485107505546527086823938363089051741480946193844857705710690911572356888124640492079567744944577497862100349441650909245359926826738743331782696428259730969096057191837527219401866917006012277929992309255510185878963504592707869171282639062605199453685549097938639328752212687523853812185558687729517484475831754572468603396667698172276016806584029448839682864955198282604573394296753384718710774844483799
30 712 14.68193333087388876742978983452497831710840337927840282118550914227915545367887759799888815411606507584953295498594382066384042311210846346032738940448270604610722231241855169320181999915975981612465555266309854017583673540969705702741091334308588082361581757201643866559684171265369587698070667595805216882335822495262822877948521977083437573308963964853936095338509267628858972979659708145870591245053960516734064819469787203651038446768045573707243362510977065583766130206168802974900354128833128649574805034152971176519049811256761915610505799326017432826396149839039933713256924997460312610905596231800824742181149292000413201858438044085747061514188832816624592290360372481580755341255698203734969206868899
31 779 14.681939001148146381105025332700482999406718816275526250743668116842680259876445471359074965916222432929522564435026560638986896874045688504524648058071305261652162529510259287325080750330263054484208713892669550011011432016594325962398115382653484896656699330709948926519999156626124603004662955814805531896766225701193428930459413298470397306144712458574341137498406364267212778639011731474028567622745567429836043634622160759028379860073982862117711144075645694264026905370127800074632153192207628880521361136719302152474765715362944774987017807706372808963983535761701742968761199260444914696430796049120606327530542823071374701939430041476614729905915393479264756741965665234598940269282732636463441411499335279622772108329565728382082101166636929562896038632286097807797833
32 715 14.68194366741422546514130887780829261834323181806706320430375951804809406208837952464343677924389990863537615128746146498070253304254369466353952554120477713577835062308406553414945733127950384923879000622693332095736227010329297878645293933267530929017287461844404249972579580195434690071930659100936428734507182062515374276885672684811104844183129686879192915926421987486977615567751281502957368826260760576044580529262348208407144714304627948880664807906173081317935253887260488898058570412920617751944153237450038787464569541797580245439505968738438760848495943662396731003185676190564885841141735452441671064935192280157129579940406842429329210733331123859044861079817819783589468025003124247950919546987634001
33 714 14.681947531214855827627993113767342258586992423826836653484288799026340571126742520659058851131604421526216403324633272209002835956446835275358684623628866484351770447184177562267883550414412431268727999250040589059612377056578313502059765254251068684626614719999274948845014754316334982447746391817066754276322021975367206244940035171349696116991801235141585372351733018130774001320678305939570283976940793588376914112940256652386044149989195212236914741140411382042524558254764910817418798591610431661493964862650884940078108940565529898261752636735165022165643216600557048476129154124310544842858754389692636690729184610823849226767258285674702734497033690741110604892351947548934435853128969072958513566003465
34 716 14.68195074912707421554227792668023028850002565245574897427052462254735200885410828192480044135334381191210312178298599384565438777803040768671448943518441178141303274421315292210424388934809196563998935738705770498665851238771420584378331286093334210808256475062032284481412380717571177327630243295148768347128528951104599130524354056360778077948942496703033391595992654717359014128812195553197422471275623538254617409975223805538823863041869013805016417032621616309666209094788064667432234406491862132980027512472846869559768046623363933376953956250154931238615447489008021739610503895482944455031850164361892193698434015341473468812057937685096109597432609993998176579952201580075737814982093052564349446151605904
35 716 14.681953443746323555459103278791385464969888778395255545104124251340091246309260834067747592930601411425174782782653021550013124455549546217132547727479568267277864604343852518283804033233068230235546875220940929395744347983511378687606924934615116591476964496636261356790632216278247086297656307233765002182806014864194283722495443461978926477394798948149141101726889556655056539468292835968818486143687755983186322048477689055355755612476778110597363076629717177312789638061554173473445393741639844049278819908231339016647484029120563089247249689606075453802342734245632773785511931866584568961653689332686253786590046202017938984674875334195355953772098849104818274003433342310690651337492093395571126950365606984
36 719 14.681955711767004998137684778850661725898429497729503502393552827869226029269021749886402281509378755742552234681253605761809657505153050794177733854755159552088908727986472013030018588004373061359933887921045190474504537508945036058439872786961591396237684446224457125495996172231161621898850742045045354893063329679819110135655219692855942634051708239645498801285180512320329617437009792818759481988841847257678634520575525031670153264311821247932302699940954270548236175813258513075428742570111371094526833952262115931622546779815301034872690630513924666627260520007730043011276667801424920767975748617099503673821098468902943858224517560063030571689936782939974407781579121440762613059000031464964247816304905174211
37 716 14.681957629982296549276896428057903606858695479479168525820148104713669891969843672459866595439503554522318944052762412847855242812244505641409433984557409246814694766070564133601786193274939427503769189248165331081911821312007842478792822412747852997379015810559299555514744881169335881910940215337648449079550605077243889409353054905578718235119286885239138884762478319323363438376122573635905017483871622218053799590905799101742470762759610637837317639454686422761589949349513486835506783002083783413868347321706812387268606967699701464517152523413109612016880998463647071514170453229742712061516809438148390250598720274526987143329955355644848606755184087839202936666819163877449933009520786035680897026905287491
38 708 14.6819592597779926894005620549461912947310651112132244195012130297255987998627126871512534206658330281690436944953397528574878505163277641939524107138821540767247156313143358877242658294814347639423518679927577235038216620341384704261906844650759280835428159338605820678954914206400772173998864393052696633818019828873835807444833710447898163145681283319347479895922914566773719006286139162665306202895020109160507329315169301733662367264216753786793945055468821713987686697448834924219933723086729555965067067930684655291858399922004556667952836414317353869693602421319040396503319332684235846166921785292271328608926971058814339203997131500840441427893066894835166960893113045155734771125680514024687041779
39 721 14.68196065052611488281875035029695228559847810303963452931747277806377486462157246815848359860225595991555999411511072970548287630055146994421014255247750112000221839770351757031782396361401954575365293168512844185562461348163512987423165058291715221292178973726461093957090706022003096719500894276120577887130721852359440692801873143395001948991160038507774459327968575654624997436014023530564053551620922276266115830875742607753733839154076520814361484077722035617651455581343821448903557390387779218980428086676846275071159955107380499445938755908161331321093705466866136509047885620777289299598056435971833989112699151725077448378553529641216898685961846938920779344201274150146842109203221091663521634064325552650612
40 720 14.6819618421676024735282643517272734305443534465754585961137345903739565522226336433414373071138529832934660502851746092680967153103300394097663746133643230262956841943135807753057673245635247270195429925235267138676005487009570252134220013688675775519397447669001468577349537561641298787282720499636650016706963478120543098726302793595512327246306561286149038346867521392732261273063247347133575527198240648414810611792359330324718416931281380707743179959694556263995206675870955532770949797030922438372916625579568967856933227509939424986938327150486849575715530801817033370128577030959060160390128471524640049189001054812986109942651766315801729190377023037317590655707742269798835979277361277995705187861146920651564
41 721 14.68196286719231759630554339355494013703396117523358861222319945509735879329201029106082408798498717548764414436178785089591533132708240340250351800480545495912445228262673731400111855046335845491778538481549952964764358532407784608850214082942794058208554543090763705528752319727963595376234068833902288949742258561370893346444697802764797887892938805179625330298523400654054159285800552110128686615615854252566163283720282194302976529449286706521405531966216027296077294282735189640180903565117756916026502649683223038356277673170061997314144548648362392346555553194233015619915423099685882124480131185232014767354503759229263056550784014426032090267901499711892251956858661451675301829265947763776775168439852796143098
42 724 14.68196375216758056229688833462871481330045168453051296469027840260416640436292694028065042826977114971654343094806261255480834143456875009940535898806289144233161466904183470303211214760325115264349446035232573846900540937482060538955340128109425080919278758535040135883043305622799844496156579278405533180390595980467886042216146890558357224067869982788744070511877926238853731345274180525834480533106329849518867546005532088576853961939520667446704138019669105868638451101366655439064731867248715766630304035342413418560712868780014659402470997150109965669151214431939610247392242414468437454706592917994399191860838973804977796256445808478960544514171324715944326043268179602399267667488667726771525972200307144529387142
43 719 14.681964518925974961190403222177994994458073409398931418913275828379732805197492892700345946425741952509057773309816650366789785937400939369610494880239311408256510081366532284396356127514375788473375158963369264260525740011121058698369524820744977510361143610123366608081715075056586880511157610223176314282981108306856388222116334352656929636130422765410246684153236469220212730564144196810987062906246682953853474071181426008570299732215324134561931805420211297645159599872333938161098908338808901361147390766750772073792214156483224544437871908800807461971490679648043988667655794322121499227771541151323542074000073580302155694369963236631183534986772922848310915730407921818552517272415493054312212708504942721262
44 722 14.681965185494168907407202697240954775067162472609146709364355624379266807770538398990072191364318886620965124832747127193692266958087986731876192420163335641821861107125163053950378143472013756186447639406644230796810115418246841930814709471393760249277842907618143553141450538791450367284821436935647767899804915374884274621402433768489098458480270897798179109954986385494456978068423252722865016623618109944490830741218129249684742926709959843525218590856626063399100227638579456225874912155912035322442411822090045673178946925897596402277668878422249312499685760333595784005852955265634879538133394724410587213536725687046601348901183449568167075534355934257607401682586433964432313279617938321337802769747228627719594
45 723 14.6819657668235555374496722099213026544084895130019205214338059579026662311062860398941400204159009446589397750536893336759377383941262794219123525918855576729066841052342377460542250477240236625857577665173117737114699778405152920447675955902975915102996471090739255211415138851050732443151392740264598053771125840614980658423408386896467337225812330362876915002429399047982300522038101407323174941411302200414830486061182799664900000740964557469805140545109682686099960822594279436125457435095634320986389366345984566911426209122412225552302352447503630971306328016638325856919372748163458669743644925951366755476125453917790097491416250733215592506385740192190182589533470362833987150142581750273672570446105454608828732
46 724 14.68196627536826508809551765312163754686353230753150678228307317557395986225038010160511708822302300001589117738221352672699853665873277786069659179451785868102469438143960122380975214934962079097009680900501312221128410636283873501103357893369780373253225312700380898162964767359877190734214679196684131821254053394207628082073222905859172785778762185625306240783493077477662833412185531610083192016088525832047779225732127180702811084240210054103339705907901776232911598287427009044562427319023178630620246154908314536581568263895841872580908498373930113620405419407374562391980571212490783375612144627448888335107865437683424739288317191146862709786903890540883424994163691419164585314480343210873791179233458210596193214
47 722 14.681966721544910133584275734024730268471619465050707596400311674622847947819123818556579159895082673666398177894966799200419549587250100216901408057593961357544502700010023430859868458833200778593881883726329983061471564231702484265025006244469794234266088277433114335862082490711623938807024174347732521587054732332566928218452210218370856039300588194595405684249115401826033625720084486782404169481870352833387814294507359549774951874028994907958422707091061486941089573219838854576037419820913160046900442960001476460967546403261230354868872610120752410822613528537003196527590080991413894226925132222643675035628632256617461533278371319708537704009881779290105663915294561994086577463061290689295554756111767985921599
48 726 14.6819671141001539661439103488686115501624583775933734520270086009452154645000230628337288507351169967694263097544770754272452702489490999904685095388140281573971272848921487272927295138430478767109601012529263892165875713679731636107107128045942838888558699895745111077330021892096081933536765903564896760971758975333124181850703755019385504303352923920243419565506604475185809097995997815292242927813992400105158799947054278039462572733797513640410976882221582604234554666197644467230225098822115878404492441228826881963900873761711874151950957369954681503669192617510341877033028344252787427016905377871850966573691752191054308664912381147236907523584898597905974355815962437112154954375934272175183137007021710968680561626
49 722 14.681967460406035590828705358143899036073437201479679846987537691682171369897705744803743336787028951002051360934232503641615364768115809401727765491895904913525148521859977725360598072205119803398916208331450324232516790441166469156551937898300540287178991363553644003206084524067889695434533115209009953083297528671611054479981632011673534895098128713629414779667337943305975533449236323301397357314898976588670936519807409958271027644254758831240464699015577451112084715077600233032242155924869735423084528980824572316398887040256448922587264606049570413744864959224847242232595610317419607104932243672770656967571291851688228489293162218786794281839340910007635140360437541465864985892917451711929640837651171779488649
50 721 14.68196776669837206256645026603800593704411286022853242861443323178515099546760442795900132048142740189709100386959851226947389132926643706799741211927720296829815828965836178801545707741984757343288409341012739336096206582198549285998501498137391058078878145124527843243204988698465357647777541692911248847147227105398038115377799312534717015125273640560622711948574525530288383336060917043625950138232637170205604990332109922483740020593309423899370074203074672631394709100337034513412636092333984307820283843683452870127907944715402264009435953323748112843834761379567062553849604823189340615239101679859289424967325176542511224606263895906540208605706103085769554893766336806564952564722269877029050615330289820238709
51 726 14.6819680382700808511596800678245594670446962481275953300225034780294948192197864443807609803687592787434324581553211924934244903562199047240836005172265043367460230135598873369119370988017961842422131896931116694158495633120355693626136668579345167093137430791887718915213593180648373350814973543002324848191653275465098694460932162783276994078350210908606170970104688534114905622047218423070331523996290779519162203924914539253143633061453891524457586589466737187852983751251573303552055934466997715140382487045735981670378146124415758459895836177584210934591403567722255199092056912389273853553648883427015452177481624936591507970886998478433565204399657048139786632101035090925406076839019707977866059396999778804301326864
52 724 14.68196827962862651006444394551178364901817086718022054758282998906188981837514583053542873751898507569980165533033141658779527815938168933522676713770015405020553542260834927516915695225242517377451040307133410391960178645513676245904386269481464453455408144882803452405403394112228012644693309067236244342338673506191598770390099551517623923713721685787006209198617197879214796056554433450428131838945310672614320311324144888605746670876248463651027929112653297411969200939767446878327893814912091250312757184690973269665960183419225298055152446990955069603093216796135430698172822393616310796634268266992193137997812127516057163731084736063062826661441130621672226802007577847905707206399724118078641190173497912075456008
53 727 14.68196849462478280351420629919143031255581483954736767996488936112439565420268825435132272131597899396064729502323487606083088327961356825852786080943862965288609160987271151631513850929124656627950716432953262891812487765827349902235809888227148930516480724568805119700944583677576518649817550240365109433945027669463856994234810713308206986761126155446065346210553762073035621752124975831458209896377142972113488268182198961308982763553599418818710406965578491864263641166798593251226936816727502789703584648963365438383982750819754253593822472669694454857622714046936050017878615817871864477493720164020618147192611096159438430221006100549909038875901471539318457604803813133251875747731241469870139650924611989600864630668
54 728 14.681968686558356856539617537721442644911543283364777415243263304128153575116242809561477870875167600128861129499896336493403434854126420847490325338120880586768949124062256363741668629347508761795531059506451182159389865193714113301968095581419639765245682605100278409274443371760029803460791191259086236290069945547557176605687847953228796351512319295525726738600105369083457497031552909215455549718433357892730633083300270854333718780983265389266621338956785468803885635875699301145006817516032531293336073625731759013893450742915393238725004794758741088974335202496305267511718595060949217453791424632523199642550366647206207325250791933257796092381271147042878960463656765460840243816562706181435286907533968732873134801922
55 725 14.681968858265330447525848210756621942746270833630219160140279924418045014418369649703301272801154023329056904758835384591834659150903923521290407007536803752339774516634780173171619885817601107344895477742501823884729863222761350896162674897473915453427553673276343005435635966438529444208482547468767936590130088542528008318798764410336563860201225119379530230279899002236916451535646666696679486829741296922566821876653496935162190633050381508235691699633148152839607142240575660716588125470409091282163309819271412960463768792564076637935396839132551800800974093098221046305830469301820135315264988496251046156887218405911779401181401537209875923258574510971410473024525021788500395117118441281506415182810914681186352862
56 728 14.681969012189949801356380179551014446898013079898577019675050378837886569574254545758840960030663190506708150433080601930941400002881090017486190182749214763276914527143198891675508474513809280138748492067673017384833749463845419398873105648950047981276340063068036908002312901423291493074655396962731991563099586966001053763603726217378664909358781718511485813442264572638211734635072406971268430042703564913961481662061164180009662621174477662336236378305020235851391683993588498585209900270617391174075300322345411791698215176945672953512050406798347025035476811803315056864176037430670768379849050994503167838690456211077092687097487045078106898036077062401978592149187692444226723217278373936829342589815353179608886326273
57 717 14.6819691504445754869806064883131874297470422536665882405513191422809294011920108904074654811435455116380272085904955302263362605145659590356755775974997769172794417979241221035596887731747067633462555122534344499334533578262016997327906285440411257987834126717149607588628665551604833692217716131821865745766367244346779913196158737088771849146087107057274299555875660925197001446327523214068304508293141584015984502602995571180209173633182988723830239869309503396966800416495062974198263786697426776842707053360204872459860239856824345656179613263800797854933179879287004518304242615312545501075917515334678334683984916936980933064519492207848181730794621419570950573406672792168304014834805604251054513616207716544
58 725 14.681969274859540560622910787926308113492335838263757120501724232090851500966442370608107920682017722114905494105075641125247746715039925215059893531800968679544802618916168260658418566825935087141938911095853125138686248106295600739682445575769032092722254235934645757261202581621433267506798089985609108902597543214423619154843027663094409709518719233863762705411510548841020304507375234101050184966245015082499485114658674832021588559584512589664011643319066418227550178467084782400526698104712402773807479981674877740277014740526088397958408222603849790624582974773929156899207599380399034908067923788385369582593152233294695912356249691388315143467689391935222400761171847759683450008165662622404232025389822058415352033
59 728 14.681969387024821971689513993586808768104071450457564909176781561887295870856542303835868164674838747359499370457261905823649092728701432509549079262197905759742631337494784329079854518479946108939778440444350680794444424435088693828801189864214172157401669472713799159321056275926738305071998056457848542017271454350801529182548661072673117694614575529398093858746774699958212818800747855686494498380075401045293389734770341500236140693025931799790249482381291723356934429996884783022243548898477668962815973435652739520494114898176751345551256045703657754414877138013180589300926403414027807583660856379525089591272252766205825032923930678438621047405885057504160943840558349342300394783325851440655688164756488899386232341867
60 724 14.68196948832498022887207470991027168357031808564068617993509711477294639141467600485114714790973765874935761097659251745302173749356296151257136734508905287643711659821598776825767784068131084156374055462251852702030964264104920225904906027168858264741348130147759053566148009067759713069803924707588587217365474628082388175704222730967784666962340755613362633914616593346896932398234721526502571801559141778633204215957000043567162795929087906551158963707060982737390646088699814603067527014683366911768065140960675122526783672139642814409381827094830372015386625914906754805698831381389061061174182959933807028505992147759990601976431182802965967250935427936031075186203284927081609868694593695843826594549929369538501731
61 730 14.68196957996854467446748485051822562278398271789325758494966175344681155259081640549288379651546921047577471737249058400596050647853182034341784456318714895890056668322419089562976037147800464094344761294523630438629688532553606886091055517746184188963349059433761338304826931631878058408946927175119526095006544963057357816975238501094556691572535621869886126388453990401785429696437004336598507589604557687899127730392261516909853399415199387355635503880764925128439900571990677393823118581485399332022902346793786539032856784077709681920864871963949079748828358260254914446575344820645941608493524584603465218191472965751052861804271316371004911345677726078449571386923698880653898368311616227986643104254164166830811570178363
62 727 14.68196966301280057157970225989979174002881510485706874974715742180755058433021241340383679192074324927662159414388225868338445257150740550614211782803798335913994091484958695348539922073723144622480929015283978348256640791982863742727101251807659503539789851017432305530345012421622499074804901262351334062966685368359990038865116899097406175415228104018861592606981414320386924852995913386068667019428505943254226662453003307746083100771579215442556982337026708261636903397639363543470566015668973558711307741611045649476169514176536937881235748988918969711422973803503568328084198491360646076494047047351968519107708970507833824160833494957011261943127514592392237830821785531505826159304646680630670931134459010033243102147
63 716 14.681969738384757376556545128969919380347892691425554762690635571631602990329439813307793548006469809568854106452807470781045608559346291889590975937464431845868800913253638411256549083104692453799049993422583539261088184856515860081491295332829418372362688420683926882739246937931770551081999702775704333055581955415911886397910004657825248908893318619726807847473930860657338851417876935283242153315315277430760830477176036565830337712743238111139724909442336432930509124922572481764555087619938448396173632198012900006319798051683303429400827744172443038952421949928874595770602849344315060995472113404951162807232804998872834219077988384162793892669150941097056109722089336706810114212569259603104234982800709248
64 724 14.68196980689893563009383339568994301165260829320456699713684883166596135203506899855497282317243015014811105317505570940205147186235186370567811056806363279978866529428623036292032816245955593225157582976053930020160574874591399348252610008372950815340202131230058473938916236164144120347211123795556606405923786299729186422012102226857565321377259779634602860750798663201883139579906735547987616856052718111329742196436188812037358191490132323760298624042322408462601719970321396910151535086014476944805508987172960666707494881759473652370279300348428925187347079061276616661609148233706693758626591335293180561784563836939603136430218942927235112543125442809898727102951578081686453467103265865761366701378409713007348592
65 729 14.6819698692724955499823714327164151141540437792127854424016513912647260698118840440384865219476827011343589942490125705136858535698462470017208234975885904624740810710069515445558022567191565055533590669698968715544028178982032343240818136191447022822952527072392018914113603734810993940963078574583631661513870451859382535715971666950354031109446359147341497383097624934398555023357231652928714411702542816471142237131009306125936401874772894433581622254244279846141960182509514448427475458994181283464326169993683251719273139390466098904318622461863008916771009483662036799492242457560606545980964009833464060292284313453363647609151108489512826352102764885539851945734222642271926564480013563819794541947823136561548601728268
66 727 14.68196992613813795610883307834393617722306435138413232639493031279330104429728767240088416328701583634358972802410758131426260932452351285052218274948510726977948365726733559538773681181505244915321059725285282127784356674379979726499887717838510621434728070537770403702402533589646616110898271604340282421359402643133211561312075725711256178969492127943724108257402630214249281007412881522626009477284889377909154750038040039530851874900221775662097669464625916816802969777397643810735251431166686282142652340810529698780185682584886014471456262748202012733326257485375815827325093260004283713825954660796611059747308852186130859359037761699341572656202275687583278810232882512553199071546661619924427587898079936736437284928
67 727 14.6819699780551331530785229272267435095604360279098996126866245325250882485132538345624239173557937245050731156873594337309347217403642640941057798939606331984744442156893683696325273915640465958863156772553579357103014586825854857590223716131401647658293356896120255817240478878898380620158032377260377260520175923353055613352021475425683756088481064876868363834018248145153573876242244898060468664771383103517433715721156033039819405370931169876524262056746400433473788619074731958491956460385295102756510862650121259029565012033167202235082872869372375604265382741000238264515072895698390425890768834584643811086468650469003780156943173432218898593861460121654459717300860798069093436472295861425321197164507902539237019268
68 728 14.681970025518772342280960211771584223270830330063398907142274898136213003464564123147620802326725894299273308845344092167849559926963748717166662310348553004235209417848517839295079236041677478849791020846225880216692294844296748003228082678744547481293310753116449595793766958080265535461780334239507644606769785126684299614673156727716302067348133962701959227004669653600072330672560035314387716861170008618818117732024045606714796871493853063258043961119459032187630393245125706711965129001291597075267711104942626711787985997755042847617550365724588738374871284639546804386561322173138989380339216826528718440332598889476349741557536867757381394273442759303567129262863141541581591829901024039807691007296197197005445377709
69 796 14.68197006896848627773964113057218584222241409227156633481121632175813255606617935888760983334714661106078476069589098935189936249326149970875245338655895597947643507624436990059996837817956899542003096064663053760719727967122567690965577349456275193677579387403997826682325969839266486602694464554718165282840711543450202678026061139258026931826962669655804197574520390884120149850045437762587732057656276452247116014328703964132753368722037842123648210697100257598539518540087955146165004314103604455536173186916237588238574898502978751942941902534867358716181926138918091385581341361649816086873382316838856578361615027584734687142534443982224156374108738647481452088201915807668188471950923963177549480137581042003730056962620823883712136784247845671573143602624374695755297564347765509895037
70 732 14.6819701087948350381366261431354467951519407778453636766686762605100477532745708111885701297668790349048118647859773888881697079330949001062479463104657204418733773945713040450260251640210961503105646236704916899363374269428598188321560830555087916334704554522061002382248350448149547570040534933419930386687658638892205259614871855417514332282339368579467659445304544119719442518816419773613999166562632348457706323150350902977158423532900978174798846965229059649567350780697417898672273334614004798680768137879934747208541742895213650033452086526220341207544560626965306895050336475001449420165553676969379204406969574743263465716076139107558361813783999290084126017288723522087688055277299738580122845045546196634213969767230985
71 733 14.68197014534553922925640126447679042955736139928245914335913628282641270555135769869406653472696639254984003358939681029350403372748030451059195318572572823227800118455057436140271376836458975423446833346707775202213904221937651598366154544600552793519094280599872198699441564808594697130143581796838432367343169292239843843727331626115476775766878211130598979758848697264407103205880568247759570130560386593481836936246580338561621392304369093695781628007088852045681980297277234797494650932516102071274462389108621738187126259418562346244335852285749530325841824713914685492566625681847758439813377275188146178256376587562728137734986281380146708273051477036420915547134055609187254720659506406107026246903206815145533238152048184
72 728 14.681970178930695276629666012387070314314190374325273082052778159864142411376539598027808578960950413413655631988850146125934921786152063529843041838572231156501397716240336458084407269140714842319099751069967331689874384627300942039850930048242574506567075504581495573445803727694393530814849214687037246378201505193283316943766126785178400877980775820894486551177989148799517311049911668881580188706583444666549407919545967325222704051133224766536597674941986602625959468826630100052909713119950382960114948392492880990357236328417553200967221196314022790185388109369605770026244593629338589337475736767434524379438952895173904627454470748084027708020651535525771904314123627690394656984748412849635214174047740308193602055293
73 733 14.68197020982729461371953661114641557375340369189564875522151624701954735100762877966472924650200278061627019224930076890944919462834658058129465775981692844895560515158209934781230818967920955351893669388102739194247729726343099055887552429240940938216487301827651025274095207502458299552347116862355988918323737188624591219297260493652708093129410746100468679880167547811898517502433036661658241130776581070549836264177572196380281216653799625732996091415890904062536031058433266608155662927403125676149137978579810041380817930235646620260208218446413864590624174028564875023857644989093603667008804217437621510054364807850305200130486360734174143216094399659117612478807939143954892936618545550808080053186677113685375788340236365
74 798 14.6819702382831476310885984013786488813540464858144442840426744198540895108796497941954431482115607202055913342377087480075110840114930276675599108401467645888927205668371254830686495773979865465912957824272283919255889651971587210092109621437360037049884383029573981249529047810633909331763568382098982304113099104549503615806946439241079197114851493191842823512866634281770635806961366207075356823794509822012228847317292954909496394753685025018476147286087305287041718649136402322366284898339922736137693305098900298988520594212937455440104180055910244571028399951263167634783814522451209495219805655109820945244624126128298435285804978823149349762138931979061571878453722547578600521363557089107754502158304232459693196756191959906198769421688245064803168257366265372555640588122667058436935026
75 717 14.6819702645202975138826193422055512930619808428353013171532484603077503422675709078458214571379699310038566772396169036471269735766935492155081221549131927532483412966830979091741749163664699826658619535949864013330750813430956610827177306002180803412117294517751496464472757584810336076948793586347128817353231057811011964867406111107551495583241240825357724006940746516665786023609721116365898916337014400071574859300951244705110225697303373728085753741476989619170130899786303258344247942125190694994182794261605121286781845095200195073117677110089691244920957655430279076646533558733358745266783328073718870841893821353841779374567494795385307064746808376864813620557910878963405612198286443354162746788706797818
76 727 14.68197028873799598319821915268140279226663224651134759622787610606007342202928079130621346035132341025787946662394410164358405900257266677990685369672207181543460239039764788413770476117996248085011260271959718062786558464249711802568109846669177752261531505540083532122298815988141602710511662707781350361855654177026182336505454514499423767910069199011169600085706652506884949206025853362498305842997796378884383978542790953180405861266273679988152014553991033344091944230516070996581583340283338485907492094001049819845935257225708463808504602497250423279402465283288708674870101035128641267504947993406530446401959760771798219486498164299497999947381090745219534200062589828853042137451919906258845131110292968546548069442
77 732 14.6819703111153020054222336320502348546460389746902945940713700067933788843526578168624154299698889461186563033478868970028112563850183227196764584802475990267125220044760359070174467266152847534476747903611007507572978222994014650711922163888124476702142312955987569411806365865866945094102957676265538570513058675315616702300713204971447644126015456652334100671142746406215705643648939082030485263931719555494533712274897988314838711325430482080278344616190195006805321880918696258237945750119914690564479523386026123477578983818395699004103866565092745416398910097406306277919494092628527205315326620578784114272641656541268201012085367219258377683805088852961144043324301482209546721990162299514682379112917664516549590179522031
78 721 14.68197033181335536389989235717087444669197118292664933164191306951174721422208118788238381629448426532629763788957562273404786604800376494847560168044167707832104445990442769777258104352410648287103472585629884422114267425155796600349739819121566508067886816603160370945818628251734252307726562935683731124374041636951471804815466530429509489918410373867445234671968324914226236404766854421447777170546669029736389007449268984839185590061631496655123869443931328144806693374387356123364494036581958871824386329091963880888613139760574749806944270934853284678060468402314847734995495578487748037116648794506685183629360569815932951946854651012482067610362807883607197462938698097562640094286848017945538666343559554137301
79 722 14.681970350977369290962263401055529644059920155832087225853554117717475754629029233277629803505033433313578665550002761014861135769669069579430382281294886772700745839773928165062407859542683634588179418966393488676704810018394357837052995305302349317650869127190567026095863955330350846214194285825908822412416101341607675571473254914668710993378622901557343102858877991868702075870313525287775670465521569503640116580766857458751875823393072118278982362383442543524855067915177796975395942318897792578705940239452570322085511695699867557612422185413603023121376227156742016262332006526494854509693607375559675805338979818036879221156571575772171323117173989435771678127827704542626348131445429123299696512404480042402384
80 732 14.6819703687383798835548139481756685276609171078377315294176429791270078645485016410427681657368964604408499539709162322737264663676936398154854486515291662887961684256807689993894115791890732890565587899552822197189330721312976594624973835358766159849266471869008242438335607737163381684488682881131661001395960772631206163157884366973199398177737517317587128218318545702714982069218494998638799462616314195375529363322096651964865281882532591031203691644838726840202648494293250415024168258823226901449995507442863674123319127414972603861840321826535947586047946824071331789645056945687782808940576369495299780839294526781759753947639192592034174349711136264518428638136053003119347954338723135908789000994504867957945851275704074
81 723 14.6819703852147845661690303237719796940025420006160119490624751120884053397177433758279797553647634506199481530705798856698030066067906204939425345896024454267960679377402856874246129582939539333444597344077674024773878152972448620016482997906364981438210904239822470865127645168632572084399636232910234956089277028865850600221849758118157854848310972239740585846656741171679335215139789273601224355533048434007202367549855442375103055399218539246076947465012645870173392900845219942244979980431547622569853247400345780206901256910976987181217661504539666151493797999109470272315401416889985356068350041428006578315359491575978175877060341688320239383021400031423700018043846618153385325657084969593785521372867024074497423
82 726 14.6819704005136972510820992889323062252647252272281000091400677167981090164785690316204272430421449684139945897302399651734387293396195817624155808859208359548683916103624535240772920695193541973729545361311220029603828291929746863254172823203578468103886692553937680954285749023382886845157236519860319250517171072497964953393189665544361076625224815792546186207260928895728829692584859166546684562106209395360544917266639109529706582280460836974886466553531758471836283837933411684066358841401673213398209026721459020826525804009134969253233278514135532351948846045554316180571044354389211221953260573332950706510320480488982493202427750758895576061661216763454988592142020890690128909429308700917585460499736474997167733714
83 734 14.681970414732143938581664833840675470968708072786277293490650514366829775059733479840249213631424827480583467165385258832265906661407673209681823743598012735040566617322986581376011914275598394169893737736541762319347442425245190362086547961012154653489574511937506873570724024994828993115323783545546712913639233590244380499544415218238588165675568752516254778992349837747464390655489236228066519504770716584434397157355238995888890831692118798747748550036637110711963597611668513501474898656937503645609931771186096285527054556922834443184554918521592551280193161794418689658165664321199763642383901726952906334835778731024432818102531810412660639155942591797887847102280250540478150974160876373297580499840726688107928058520062791
84 730 14.68197042795811918377554560185748535029619216051775737151716937671697813246132546381619466988039469471189927836842304276880352112021190185415845497389994691555263193068051709649045968855415739340112651798082292434153613507520267126128267414891249570894261927344210881705171881741587126209464956270939682938830885088241782355950533511579935115685965098996665782696880753644367500887497943542271112311162468504483313747914365109286527846216483210786949938306865841152941745341647294793143272484789947637737617684623639831506061169011645727629407366936888197750679368356535539625415609786421048589242205162141565835152629743292793808076573499960435449156397237789557413494692571024153695919583499141826401418125366408760137169420753
85 736 14.6819704402715210365130103099529449646672518574980096093899970451431742361597025164758074086256174942987769942757013957571730336418077596522642937060301157478640337551281956425535909750866915433171453988971296287935446097855696123219254084194759984848852138385741488796378235608366781113607679113790691991731400498367153342404609653444214961799382690274580477032178330676059924395714228273326757850228569893641072190018245680322587731191300753545839366647584858394979709486352194868429293828112282738594226998667982907219562327433325198774171083073577493500831690709131177031550958452537517246633464295263041860450319164764152075106240508548668176299313513097882677128569392338160725297564558719940265153414520669438571445325550383666
86 730 14.68197045174497965788150126371195343965750664200533987474215834194680361543278170554633014625028898537118678034897366553846277723516180544613502810557091422998865399421051794835425884652886408056629766416855855845707204311199546427655433239787245960362171198446924572035556954757647591061921651790707634879990160897663228704554164571644046062673578104619159791011463671822971129105974291080724782537088589767570885649278795722046532058539443953711650596147031487583734903332263871937666139957738466926219927615672553649639024147649151266219886290064762519537751271898476414573813931374645157295691800693545197789072442695019786113882950639282841137797795377326161211658250802466675058797616042676396631814368316848023558906244598
87 734 14.681970462444592765025567899059469579904806764844824558546875804966548629008021513556203740571163524206772025669311649851610911357179480336282305551735793047924091714306328305354521767751379203890034318769595541440346778758702531377320901707238519240278637198205109506930852155428590946245168717720973916137005414949216901991502979567861621830739242794934143273641833103574175918280088925130406077661625920870947523960528444770840026348560520276010013570722191347184312759709151256521210453699740616932807961270813653783717612834894017830862281897215080519936562511807931435653943784289164137716135422268280232490024407713229510570654086256875216968474082140174162902625308720178310380229764061236649987661327618074112712503527324119
88 735 14.6819704724305793009542622736965289210087249886087335948114281882468487310215103353937191804058611598391468820406500978249731829839243689646917376279975777644576197458608925476683408812986857723260729881060196288007900079349029302418351914318599005189846322414533627252061701224563134340752898629302741972941278209707722683237782937937235365183595118067237245798577304676565310994451668073945725286033384685399764122992028038983398916881542696816344500164198344926653118001523695140286502605526895387901149123786140967122276954179177879827096361139533927701439742230309995863506577393206290844095454191139408197307333791255633215007465371971808976930634976577271264673602186061780174452724906207868274606684929226948008128390529257408
89 730 14.68197048175786122187791477211316572830816603574076226011707275046400039481084707116901471462029116019754509997641652328725795325784276145629953074174620492230615405681615236443172739020061968775664178124245584995491362045962999102135188856783106990879677055831420677298523653530193644178624422274324050385538434893316356013052699026828596772265930118797712157917999947304939367430889731388954950931782060913414442936155905924927567675682330377265890648899230094262518703823904131282910926218502237493677834034936493110779916266289253498473947182838279549910380807080441220237888266062195580141578198941529525838728872490176873504194522033861990973933707190921193946860303092986389958509750516827067653618105575197658228921667193
90 721 14.68197049047658200321938521891875594696527143291494758254704412179813880775103624887612224215284346566359530455405905143762761695126963861378696621405518930784681844886492417329568619016506697906981303296102181366759287244315709459904922003356104778465353249332040753887570679204423225373772896812135420082153120023992693715136051211435032983956511588146870468249153529997746792324281013234897747898147991143983084044482516279555984039610599393114150301133095019492903577983399017268750186889965694165386432398989942118555832661116617368393486382282168092480248801820772494713473811418063076300354433713223489294882601008743636054360727313252897178834370265694229937309585256571615355650389374470143587148600597548669916
91 720 14.6819704986325693547245789384910334713893050920430844759108542843470998436397615398577908809892720148780899724951574252478640911812062849337155590306524767271481188606968633098476276967635513250277670477144866761526212763516004155618470390551577527341599262609206252808649225145274948412576849139705455106990051234982279009185336034697383007157246107132395277297254924914398460144191536869978541932188215297769986691638011956481116289741259213190697213599545613636440602368074458905695980391961809076061438540336119662862475405626435620429373522783019189106845051709598613658854006954588396146578896665665974573177679703233900593060674575326631394215375741867301099704646175286717058289266461731713891128945113741388134
92 730 14.68197050626774867811829861466952128964320689018065272813116363334293629174667119294118719061022455764132357626420074364045440356378211040106800924900862583113673612299716662549569477073248188045503293787262419965753124819642063985578019026471068869126417419910603387214688949029223289011596130079798179361384624055585225681713060899573426097525178715609814977327256891187704726283865415522234196459350905504417077359114772768171798972670119511138948309179450573166886774550438149110499184940224162716836792997060769334515067854981727137862992914595206720201249931429063511236754020519590427430359597127612095461266347876622253200352727698432064270516796069372307692328947289173635922312092400704850777933472536486838058236419556
93 735 14.68197051342051297483728407105269090116776563288559900036594095022345468566360909432810648516828402287301555652684594544074438787584676843732841037642829439154194010969729964658874741060392353859786115546302591430881768913568025746051005407341630104285324039100920724420339926376520086257590590161743525392628507945259899888217437533032410131736406820091169299344544755266287887959922153454588738253519888642561821142280533869453409647376426396005417569722157810062410149405574683450499560933010211404568895140709391089809470906974236415799111264544103795857646344859724307542652365058268217154851933219115902566451696276771939445836452598704221760576911605531994366276371317547909380250503006132266598518575548136582715133551945055
94 730 14.68197052012605419739213716896846778235783920300184600651589213856864103167590508433176454119283121213569279200340179332724347397581636918678922937037873413403979647772039744190738082117799511858499114399695472645148419564300594576244095602043669170588078765812885466402087414583536254425266302424009958802849697322323374962382372526851313945751273134665535497228804558639513507068685898911586206621492568619820605419569705877538645419836953346143368181825192580284767825935780553346340538840661176022344783318146022062769398311873683563949193313819241919504872480874582230587612960714093668352451920764882323770134219454793256082859226966740343828730617669345253808387606515248429998633773532237143210835948596115706750333559065
95 731 14.681970526416660419694358297794987521615222792390975309568070999946579794608756689274598067379675141360983667896458768553409208890234472473992012939266412133700752447343904192925794344649439277191851226378323340190183409123801289184396453456751172000845323370862442500723296423620363387187192890382913525743499996441054213299363056564589958756279293387397032167340344660856537727335085672179031440237723107043662428590398869797752475162060484046626320781140812015545526579118880495420314964711572809199140616347354682345957737066308623860256095125551243971572498525801787036790159338091850241537431605681864127172935853133428992371086502254501842282588839751271138656720849423784306755057924615853169941876094430455605884998213339
96 719 14.681970532321982665541704668605497289789190772046343908834778250114027271987791923518737124926712107627500451733232926893895347612722307021111567376455010058571659380300124979347793856633753827181822515480534215544986113360896600676724927685919292404695432036478779516109645567969288978059896282360366025478337676975527045155317762286479163998183657240360190732538623317057318131689390467762086932941953892326186894693414004306492235010984557344922503844574944407089183020459891111767916294312207110833777425636515432816690127843655739894089936964594670667608493214256051380302111504910863406866660396759396122752385636580344705190863136439454704371973050023275674218763557480050174964941288639770983134704631248032707
97 731 14.681970537869274768768711416454695034114940976594629138373739008990404233734775102865749587675927832903045287116052550909283661730171384699276989109087825814472278537118078783652507847531073495077864415453172453820373583256397586514978861341558165261221725496397428271092308451376354567615493114907109673593834213491706266615591393912256807324989242870664433407690243255525152790088983723945410329322319253873587599700430560332922640851169777832351159421565964938400303195593804412371219357682682595148364985264628941663547051662332977976997665498818278134644602360039394561866516438071407786366929044372670514859592509415209999465934428857525257291077523850643587625600687029688911656747117189728597325790443205668848127509898614
98 731 14.68197054308360923346757293138499868475695917246534931620745084831680676697837012455141313283211187310829925418103037799550447839011362213811131549998991562385878075013502300230948780327806026948499232188204242439031411988068354942834492379448415801746669321743593769719008848924040306578729224249338394085323681716353334594187083623233991837823188566692508676829940845218662058886885404620984325426913552530243100744399640740662267824729678303830726634184636824464724677213844214074734274306206659546913536427567480393025524795775620968531527610587060489056384520000330310722811410377797822321480166018978364310970560317596376319454677535581406256774446705212009578512845146649915720111362549085758600641136887118248512923240351
99 735 14.6819705479880717097631177698080940865230482260917512323969030248034468430582687838041723365486120913855660524567267555344069471327173353472871759564399775478230139508146978128638866327901458636722481851508421686994297383767479220392431486315001290273836188634041383514083390016172924159719218244353715824001575917059284999587731727665317828320757786860682163249733165411382327238045348251079481447893728762272330548995118418983735730334683282109033154544842921736172511691640256010736137961633119920626594852440099711921972891280181583243291540217228514544480548270151352475928926703431590037057893771590639324690932261058269001407883880527890616870401422687218941622815346224962582403685289446960301947675058383041343872290749534796
100 727 14.68197055260393639271677342628734761107999766423892946833183697607331202158755529417937852832492834816121897380865884036793255330397659793745211474477138137743419987710964145665035277673227378021793785933880649712279575003544849936001637911394632734905497301647079529857111615119016015885447196241835266819859424519308163728739103484034875370424524002649527667375728644069905257887766535324162856001611365814319806212963749443351292593900359138496949991655201454136628479327147782048846912066358602611510424710258454009711395971569017374261703142074483402405692477031620671081168354503706139832305354541374530149018497300718327847706281252284961490741917433255183936354532932860369188515494595015959635605051706057696465000385
101 732 14.681970556950824382915326038653448547771452114472531133193193973523279305004259896523600245334652421989543791828236894743469968222903404468773538815729848783589496720587320046412225344829964549451140215188131873737450103817282431081116901155301155913319938262967056136177300371022547696481860453327733755046277808711365784544951012328841690820525694344043098818838183325507796424764323006760637457256939713103756469092563826258234074006452440295565272244648164354843987078945247663475023416533498497060564596253561340733125119719089962599473870765508091507479540068304335955419144035816390915112408529552880794406318536862878424537180310234314230012524380705323250487449675976923883843308697433601603101517706735340645400505444143
102 732 14.6819705610468468119318687623892487845125314928156307972191356383489069781958826174318084558090857629599033903172566447653408974343298156230432922550586675301795578410478611919382646399207652861132075986109601277965130731290046331096651569698605025460434964795954799479649402108265801906800701462300155450552349728367784309498294269478999906662783544077176987941055442770299237679438762494747637338264226788059702022059854550267487609086239148449775514424087424708414512040564043540686112719505112195922574694856999425757988684789525830718206408063822805236249734562612345927113235777983302101299486013615743669736691210628258158739384642972653660521467031411649216510736109870930362608255235001849336650690164992745302575858006241
103 732 14.6819705649087343296385606419991106372638669994107971887554459111647521273860381416117588052193240682363890745076455008156695383657220901597189880019173751196192789440908271056684023413196695084671639664995962351719374127142176031414222340164697898875906229158687085076628221526527431754130319755972226863164211792565592755711907647334418912357048084370176764218995067153615350214118885358885052623489626938886649756447819685315519512390536101317224270704011621709739986243161458154684537356550758448882644410313060382800346982723426533070765810695931311420781147247300960367567905512313795977514338341010083308959801912061782821215367934871193315055686907052754860700248723085550860562113543528826634033582998354225021328578943757
104 726 14.6819705685519543694495169881331711150996163903476713250757116370082145706043920608637953175765612488929095987622942744736759549212400620852282943987836679443684151743694044540162061611661911530799092665075773035669933123579191457800394669143321769837567080099073849967861902927461034431723159984835527628807833686025396849651222865394803655279601491430718831362778022764332371458856095270107104751416253183765640544351368332025933586067412060249666438785449653806047013159386796685180747871068704731106048455051372564909651950810685078609471025283799354064898780420152491806230803804279173485482151994145820601639272530170173827621891397422213602540882969182985361046483543241307673562095452907744253026808662465695552549573
105 731 14.681970571990817448663865941704797748745696366673967361222834793801665653338081737800566409633769720472633076703833637618322586608706790770336218505068147531393598457529592487821911721649131245338867630211776526199093852154373410196564562432503830747940824400578834473175231823056247406806391503768386665992738865106502865552271767636742263340623299538011985509967675254059969200664039612050151302838385905004422434052837758186843034293322899090538347276921164772700066097275966938713088437696761055608443194626255486125209926340496080031050260918226448721383054677524132329230527442416344662295291201897988987311600160966123090872520324562656231943365856061712829801879015173030296032862647578489202996247898145942560419881798319
106 737 14.681970575238573621310820414877525327563810943308029618173280774832498031628577638839266991186303867759027895751441349956029377134974375453988901642713757775683025764845733498042382364970447752087785340244794831177563310124337970968228197695556691008771770765138263186697982398481709541708239055587517780575522412177682923090989434613374877878144053216023339680846401182409774695702217505837694084981975189882891185352197483051019445265475368384694634097302348351570492146839210980058935767237236246193276012516638269935365447984926663989409702641189259723162479568588581902966810424388001447117253755215576910967767529282201263144679065968207499982439097082517318771269377184849260792269421825147894545526790098486513958480053873737138
107 727 14.68197057830750007781050415142268502238420559385376535414237712684609890135982180087364583549406032400842589968992326363515976242389600679891360106874807585934892142184472335760725759905469933116988130716696072906392246197366977888221838889677795722157216469588764471308352756012242226399934345087337716770230533530179713177725832320836061402066002345716654656098966248277864062883596784244367746129560472458982451603511803682004846030394344816716540811167463808253248640165923981994993347514703912499981692532625598864057492761541796527423770943460936168576761316443546532246112104510205173095329492213910088685490455131519944607798944369911854607569466440456053908545054858656594146382523841050775133817154962432340049659985
108 731 14.681970581208980777231906495235930820814940014055794553565281027822242108556449524135673527378461124540840441675701936043325817504937382901164172559883100078457747303688195759637775878737287188767603926946337011393243736325718334970712666730487362797471251245155113536331017731313126743531418639463857869979948610723462261760002215842332141840110993552168932484415905112364849737788069996352526889688974632646615955064937474592933583475892798047206129434592344303561788816181251022933096011775790357967312859458537160318904101580434858775653878595905199348317086011401885022920531979611662403650770077950346662304585790822367257598253136466763770036681877644630201351468549519274684125323213603857887546436284051234951869718440131
109 731 14.681970583953578902115665985441332761296930800580480145731005450115843290927010771116100869319247064524204297319476561093018539111738473468583303331681076415843686685569492473458948487281935936484365306529383599258110152185772162917899735389161178916935381743532397073658977475984129676885424116253147535216892167781388934487659947675061025586477301549491598472355877191480085580621403174778592161497499133974775015389731745210679306112626466246221364889021660023006297296240188764338173046894621208604871386253071916236027246546029539053783220392291380794321944729605995292600772789561602575672006403251299628053183383853123444939122559708965514214948516913922573795817703892465889963834751959303808469276461910665612813102388151
110 737 14.681970586551102841143544681403648441612690252513762844235394092362497544557668354799210915485654501908691390069301669917063100944356134352610588252654755111169779559327719290421787992913298222895406694328118971360870733311065818725486396911545747410594339379835123387505195892083959400951797761762160125461495046003441252328396795205275546858612583005570707515969789152105890814658455331836711870165044839579247154704517158867133639884188933548131145095083824315638918525712339676038359018811318539839713043948068848356311582842342605411056019832571747380941796728185266167129409490470952868880744279492965037982528194641164117445544050630014076830157655270815101775518056130979635801443325558921085474538135714250330237684391801725875
111 727 14.68197058901066632999891720560179499666029462234275350993642822589709984653085480185039783751142552524487136271303212531278975228414645406040737630234439915579046812762005872745984748299172079158474807519255183270335235107694175778616706686677778148828837721756907657876370524025383114764300033406749554540057685424455100150432668315450158794373248032485043837782029703482653897362941318954057074950790956693772388740244420411589202401777070347918614861630465018400745515687469610188523036781271543534909488746145378161924950590055080050392753207826678515257374479809508995804872046221358424630731253114671144716652407273425978697068151625421487422647845144861780872170728087252283856511480006503072029737919193157378615821889
112 731 14.681970591340743314375462850895073577357827927752857358095036631596861880648072791794571106611763909813817425717015234299686734107214344956900827817668922879556094528132053756244934537188051053202108900833167410228888398900438642742564313155226483275388533951159355593727616938462513911247386099138088037524164750636605411861872070447687833718526797532521528336579308723006909157485734455499706489980932336901349375839029360519887510863868706645646768096750613750793251490364765580715942386060183288175626707881120494964558592267245058029835221248811699219721865704226492788353159060499631580452579525880160226426773692165785431704773900447233613863732083168528770300606777608727075185640219591471051447823712806160075467060362448
113 731 14.681970593549218040212966742285138320165548808749522965385233783539864359665095884882665674162251742206229679408945637815854901934241255161529755851689686799048909509434512168802121434455265146434267690081556066264693582100674706694770582337593937786602583613299836796027462567408066567458495113503188999858937145436106708870539508847817594644214746965778780434326984507543804223863284288523106625443554711081366732009532191873646102790930838440654376642268511784639595576157945519273708192646800937138821214398474245265278634789939834128795326106635855655994853217777515581169939995840471560076117193019244183339601147200271075659437520498645860664896418799981387842163294107175907940898261412553831446348994364995080124344804975
114 730 14.68197059564343082396292694489105859057493557624191474354320565134776781662291232948886131562111549105329375433038318430064358613283666664022139779316395457162796932286965436670106472061995880835522755502132798663402482375503798010722717240174793049860986128971210011439255669831733172464491592437274158073520878398092068942744347572075783666225044590665583995571881721967274341161660363971259828481924751065541578832145416920104786129000567650500845733739239389550575600351438842108441635231360307235144962548807063571752929917525270421509860563441203407198420810166158302375944181204413608124759728398380385701566113358646080868280197996090316016521366907159394807926268800124072725867196092874967282985890499576569949328163969
115 723 14.6819705976302199092220752291951717996306216318736595152427305965994627023611400687006614764300666324386197778925823645728201885844146581757409219315854695885967062286803370731937431297161961476029167316330448665387902381430034440234774465502233073612735916577819263465759375829667783821202007013722092893903924034851755004476587270171086602998380500037227115443344329732594380748289002999257608391968301117265809603284454819515328000337659214008151064015521602757140614193989319519113126097362230676118578393890972716604279163202648480728657197025136535452773436982993144517186569840436860705095686739559184879047224643115419739142497269147000362904042902714973055915022904190578599622415437526299441329633116159878529142
116 737 14.681970599515959774729039809415781137927164800818050329994908444664922485944507513625732106897934365244558626555930627385143024080145644836110172090486651511930550286385606229210053549601799224100212867058161632605858781208134514347605095479299574504546357858159870904109543366226280402629634637387870344215206103080604109074870618030119251160530632984962367509026523465060748911259870365212538728460862779727978284569460441857171637013977428557223684455159683276179267422599655141040537711558582710455138083071248465429529425535627873000609550231890587122806504056028913213612863266336841762756075637504364460451164594861725775243068816707190673026736414099650629978122953497344147339773889684683262044361442837325562681585774294965776
117 727 14.68197060130659622189531469085694147541428260601735892581318530779421752978172169489866993975255460040159035772693725801182132089287960839937040926780445057563181660188775933261518935643400623020246564114849996053498078872665829923031433429719563637642438065753068291332571081043217307843048425779794522841986588140541261711725837559146012519568756838110587407393671052711513973017552866354754640565044042050212603600955755033977454848411356655467086295381096995518746905907338161745070962505706279231526414213197962902167038884569814863205970129260825496786638398052254221304267518860860745651815107790161308930425309593547039677277045057154519052852748248872824482804191694152437621712156210642726555418111286783949442535377
118 732 14.6819706030076785372089647830941164651070144666250440790058782959203195000497987674612595248501220384296556714322391795191121779125999537071489452267942781962662603083132059213748989993909881502468184830490566941457838821563552532582787732454446899333147290895698242566118317114725660549828437821155963122593724522754987393024267558948898639953830422959569768934652037189992171249015100889241265578501256086741150396983842994141307690509466610318304412183695258105806260150096914851914418568096491947120046272936386996952032017751256184833597396314957465494484168711744109184733353482053008290302596850249455670474052504649212608108270630627930081276368502634901258446104286246541904554533934142403820960984228465175544167751548201
119 738 14.6819706046243889955460303642822697184843758498456116668627429137912855937387316384500735828924540336952890314994846192525315489973438900160132323912295915583809310280977699685656076943789837448769741340073916860252138079480692537346339337599106423652027584070402816985471254051927196209700084352952813575878090900182001483167154521365014171946289922876204088078478327491842991406776512280780924067648370254006124360647287901744704028942976022271915526578524650912566731610868286128109857777081698329032765061703490364678627145288425525871374455719329514767707692007046209666441653912413189630527181103625082429543825982023277365510967174015261830741886703773684869175474440788110214973469769560102604315936079863485690195685268072492596
120 738 14.6819706061615699442451836009140045865664865626387144707738646626650849649365517822041068426415097840621839187686893216679307352895073156536983422873532237422040707240758175870192803391288381935378414582303459054371430992048367753551516581015656378232367311695294691545579629042654275984709385393572284116700968017317843017064112686982775709169049332286857744727508190277669268062744472257455462346641321594769959778626432923153262341416632181478012990387186954793449604214446221659654295489499783666672442091282874897119052362209801187201968150716250749063221493252672431566343888714109112385317558684544742957960489765054834969651021065095770803143213965349881912242628858048850832131898204953363309887716958832205815887565111910344239
121 734 14.681970607623748684390062817315076802902850065133699553318352125484805553144144636941225763086173741352509539129666678214163606550264633211210639945822331331566261617905068744520011254389793779121474583372819454828319360800645350588035148561728819191937313512885183548355710742936402284321890101093310209219346076713256829120646141331339563013222886760657702537706678267523041988401178634670999752309340548810303526425806706432575634369382727121043595905389260128790397941617770300579996744716240738502950500585203273743778732147999617364694609897300858821282592614433998913196456457794107016734951529990824228043777929146267621757078576961197202413203249924709155650845834588361051110302987538086500381299560296816164617987329572082
122 735 14.6819706090151603447881569427411685306744902593391833508232537662274479237971408647761595704090608612246174753395815023899254941942819493904790567286068666804909201462083097673910843146612294848066676582122650101792044572024544316981745774246250561297174825731799003223593368250289936287207419920724477769795852730745405540994960874961888101292556458871827059143065053100128753871901152944282797580812738394478191336395988995385425956425007345941974046280869897124044880334970508718820129336061395125675659623468800622190381126313876084786145468707641149581580995713901130355983009823440546204888562807465309229992292149616244199649582793605386099494890459537716377091891578419363529575577342658735469343585750458860807176294136427199
123 733 14.68197061033976892535996862390477082428374748606237751102676449821974973593261161749126498596382588443833998906005182825621139537269323231176682753290866995183753522442120940912134457897010346550409168660335249412298004191019391266884273264455069533059976365148856969977929777383012945453831340970583637764456105879216172603973785352742785686415372607225317387565805199715558993227703197662613811937503987108197026385736114389456481287629916686193525458987923885536654369614584785723488341410836946896684214844439644371581658472667225984923111498948575943117260343490266637798696592258387641708117395437192121825592055812335771989139071730947061697719550979888785731819489459239714638384201767084760378975792452037233472417446936421
124 734 14.681970611601286669815060726531375785463352585044628346473769589393757870474754059841339666072932414510970289235929881647673216562894116975616716814871029408161388294952323852552110438825952222238642766404879282520150869614156487509454779516714715787712686904705180503430806298794233437001792174021813111786887546180138167697028526656274233759090426519451886823243933974495117576856419813750833207774748134970497761093542483076683289458736749191763756140911349612323124351657460837814004443060196585344780290687393622312956531992681805474680173180674454111177750352507959879823705687481966420165139281372019663782078981060668697678173472980618406550271475150469187980545189268693171528856084634938418938760163129664960949790373148231
125 735 14.6819706128031919123787419802812493012012632686401850741532693231706081576553879326351969815387796281793393997786348875967356593686819432101628066130802892528021828379368262261321824567764333606508459757134096852317868188309473419024286439128389231226346201117964401632602837971916903584059666186709717632059794682805389960625097336994393910169431671144252147330348425346389237323251560195759586909137603379922930004081555055890378708062298226627322199085322636881577986462535652055054678507781027235327713367852846290571097850728328767909044922342451823567889456783193070991276310578346572348807928605841119066710854729597399200238361674357187419033379359989414682585171965461431314062182706289647820552455264909673908984529786871529
126 734 14.681970613948745529755889277490139195474791728802100054447362448510569806140667821377500128503761098567831312255842563985242825414205139913472823123154367162897050064719972830546597636549909486236273860671152189175712461346223237418802508790066396880057765875929948184439849035779841814813320472149199088851975799981362619472253570850540592575679266978893395184724833186771709917438553540128659175386966873102711375399165716943117198570343526918202127491920329329332069243838824082568574877132874249239844380290180567461526869310023960705641054883096342484445934712685135008555994700387202779917597035977396079160503832416272483207826945189610695862810636156855188557341802137209526893990560843057108194044075014387635117663647730461
127 734 14.681970615041006117310003782052379109036422639097185492566685161974601320222523895483144919131202920978253916231299097155948781356983959006640191690138441340137213718170265423641376678309371402344327068151559693114359904813909698735444066525357897200325379297443528104263460541869351898148792134843793249722387008403610338804553294438726372162463591130502075512324851661384962069749178567132515126113634127268416190254974447120583484526138094588290460674502596051052913993508202232782503614295490888247053048090938466378823723529108124037662029216610726776115994195707706660017968536000399794226990609767667097298293102030643261625660750687992711890546050897029881920589365905114739919746229013328458043028179788384108765329565525625
128 737 14.68197061608284399744857079635369659911842449632379367128565691294177578657743878020961209958275181308749975242622704883748795551379249810963338840924049318700257244870789550856339496579385030518249188195592519023006205304158176518853879754096559610817337383688210971636382906406716410642332056447471651316701723297009450150580017713775773666604609725196944980251230989977694324710710543197553863449027599437447367089364922925303449953828939355802598499849344459901568609361383498527896565906293475078921873141251733761634260279660907875432174229899750029602938553806219406049544921063997961608206185502330153355693106268126730655687141493741684864893034425609067278980819849677476075373078181371824440774052166146187905700488519586766
129 732 14.6819706170769541583095504634730883643761995787780479457948366931843036487910791441238211144970095123612382062435241737524088548364540460500107329988860425617090508898646886038167088435602444841752216184589305820420133907058472765675321267020978530210050142296097375456664848266401245648225452552775357187629303785512331885697790207896244013054462835852910944721819111141197841962083322705089802108540595950124091194135399771284606107115121660335936705338184561468159668014704647226687860808722324543168146924478667732972897395291750354827351897398442365758321633659507241976815241766504602909938667427570925865729636486721827595909928477307879855943517634932636773030248587154833004523889700695629119908232633883254718848404909477
130 733 14.68197061802586821192262591833737368167898260716052382088325476644418057400035239518076132714939931163086671344845196187038475395563941276755221527722216628327721695872031370673436034173751282479248234913056212007721102741942973691662255057993929677835445152090457472025920217973587912513863505238240183200523997154230778395581711201346027870923380234688377419082491358573209591150581598101191903922604710100490878985556670873518698954263758281059341928448209380511163252813624793395175774150168802705132112464451338471099146101616981033124553640318209821810905543079176373901894572850392655952817853690567208806029056033113007582163525136486228936850005471852326045450498112920140724913072859803844089450294592432227966131423559435
131 737 14.681970618931965452969995385862448469574881144429868611732802491862524532291918378875711343676492725462891802500428165311499351032054518284386252997186375980460140202157587273697589353504451445346469427915262370134014215362922494751670155901340161744964465035154894546177785722961606973351837290631829171341915159104191735817254692659132140685988740356673444450445208649844306601047643526810913798889705660350418393998444603035191000700056124887281812130519976651907432342864243922567975024458041932884814584405922916920187945593669067240886173745290370239532658495231884875803139380599226942805500140327147435344518295735426525324467737314933838901745732210010769104118799637296528630912790508765388561228483734023101044232983975968297
132 733 14.68197061979748309200383259371866946736814767201603856470126448327531625912818929214914444929608106722819824826743691055249523796239824212108535611134466619094259614683003303897137608965341533695913577780290642953321557665792799527454076758523204389101778803066206372476453863964122831232449381511118401465428992224284458189536470434259058427484235690013064272723493758535486823148526215883759658954500267695370307231016125115532187243679840917124746372820037267800423685101185006644200473080521693158757648701662778247167932954758177673841520358340965943381641068334834417778950018517996644805000280272102196813489802361612792636237619917452846688131970478613426665883019454549316336162091757391698023756176233849011322443225206689
133 728 14.681970620624525730410009451820947935995037261884027063218694345292291821294231472009848001082483981932906746684665305015660671504788813644598382553648843452354231335689120706620762251257352806997032879872390984520629216589655679546969673993323503581831457444698055759427393274162611276616673254941881775824510947184767850197323111414305950667221580935755081338569919726784409593088752144502063930539853307855791708926478579986023677967357170064299570307290538336725545806206608937495521786849821170560839753196348402621730549761507155472221521309516032200777338881465484336175244607966317821584130870638839047179199426011222445482958745861415895781622407036758639650926381627329361995037643653827305640670084295294890541117148
134 734 14.681970621415074138468173006692378377639725879298829744010620472411372952259739938258734809182041385149880959558353558727236902879047423963843177275028953082140209681004627678135409413734204245222535841674928994899286005758748073675643090320355360744302493165724458374962525191151580329478258145084488399771905390537474140960863324935846735531326176491207019795498978877424092164912916000364532720127797057143964485052951048191464929011414880590029383278760023037499729835151533057396879552667521785905892818044991696229827134570185653765227761563652811331455710916431149801994738560097029090150653241447878839063403056086210172662546351757452597843977688873501793962086138771655442831565714698912037938976488649805290817204551564216
135 734 14.681970622170993392482590045680212870895392395018366905777145469426561770824589829086434307117841666586823714656196686830820559955835890340459100759773820615811005569815667448967172124487292282048604371262938028172401059541429199641274937535841256119069026139342824559362002657866885113417235871507529152364922684628440982449036293404668827538236351668800825881548995633396820751862484156376956806876926030959478411196865638460360782576062583329467108234934156448704722784781713246467886512453073649415892148048229213066403470868795320922887480239106935387616556966175934840739392972146348866001030066464882476999159197338246781316254262676390670686067584006633064577506212983648896120396031064048264172462385932590515032781650011279
136 734 14.681970622894040422089094170704679389309264276565579824173153436070459769011939680436378332213292868765442636799601932528645703100654872397661454132178909185735324714038638348590666094942604414033503650510952337433210743130193472775153767864560332742491634976172959140299205540303623237818431016407787441947301033295171537978058036793494620553805481567820588950694651927755930251278254855674137258974347322278318871132549229112090203964748161338952809234357213299612953186671849032171413880463653408364821232309404169424498527270123262779746556817144960831981370535379644827264577239962857324088264564075734019448634345219132893692027681917917078693558167108579755086093383645766822641290437680148172161843861790451221393148138815632
137 734 14.681970623585871014429946327623198851381386719224788982389565389709906713489272987317042793056871110238200015735228341459834672514994286604683926683510977577065579487634807113625994599310420067439601254104756114680745184351372782039385791435944667585621805180646121116279174748523856452963798828298114938106471987652774744175579406634637599186990724056199015385765238104226204059959676971095129955174877735054888544325923792727065270439242815380760626980892324836475722125162882191586721725441300489233659125615880522359056484352362262580157893765249910456220328434386261658034734771933987139865564627320963403877171862695544983259370683960544656304337111915667090833652028049976702816818951986271119761567235020763085690904936163531
138 738 14.6819706242480463178848768174451679940033213871337250179608527542014581494356574729155692751930320836207899760415476298733591265497332004588195046097740221510260840800335165503002790347184997749219201350036510116313950844077359863316863838958646649390504502714114038249676444981906175302256013528807781988312271408807547061412417374278349485192486770945622027762051239700214227252758632176367847620434370472806156272050053749295451149728383181398058399495226856430507077791777516977675551635195562741747426936504627775523168547073205046391050033514178923833004228202126117654558664189915085030927847277142614307110503913556413418048444820459910098686771547440544175658224189311326278997631679633415622645951073533801447173549152860524837
139 738 14.6819706248820388844122912274197792869657501668275005792786273176879756757618406175642259346073834915047025421297959789485063561010780076275687825771075343426645644387224743205852589171446142835483170691265729152834287961752236798189908930243197829005144760669151424361710052171510383691085763036981689688850159611148708832197866530688274757033873014630862642189886428311019347224870327870412265162784975024520000874369350688966733208056648914053076373162234936109676410459649479079318930629396398925901977355306326214294076421354586960583086604855661677349196864083840749773492692488300830531810658880743159718851296580859481816991496698938182507206733320870850212010491296494496178904965902368910349601112117726606832218813317703394443
140 728 14.681970625489238286253174584675751425628716850572152689758267513735454962679038964616455182735000755295493455450535359578099803842117271116166615979763911131514930486198532690542165468934555558857257653716860411137845045112158486903046572700556583706363436427610393963987231268345708331921748400892520300625606863578084493305267286348158508749890934355207666192465243700562863479180665989467622869014376817725202399182174111056356689815908539903558661895610875630240567897578465500808271143643944672860571724597746766139270314439953026466218438163437219158916299335295309045121869554445786486594255313607995736109722680212963764730635784940097484535641869174708222947002095382278649447782301533824546120645137705591133723984446
141 738 14.6819706260709563397490192849433044112313501834487154812367206645541247715937991690805383464581214822773775727444348193206531189483376312287626341774308037771162764205096749858551596552460476825033826985179312809521740950277165056024156537187612213454119157662991311493550442216911462588938564794745964905103795224617720162459482179904123488981994238182995627274954313760230072004436138499095792638576782530886223576777719650060337822411249787288676795557648098006774352792939244253233274902900766247882891039224898877072654246009414604591355892570129067137055338371547377823592384662669835976551781393554508424672840395175147486144462199129679187794365489153511473919828822570304045643543017970935996880174853367340453462812298217660979
142 735 14.6819706266284319662949319325574828378789549730373746075837742741403132680073111745577514116165602664938793409742556195602398395009631153990969908932284573811175765516920412656382421773446078558799189779049535429879983894220386937500142812348756760051723010553054460981810432770402226922577174363648416467858337082937496536925155193063705191080796820164413266942395464794996499855179576154518627307541740542861373024688415068206196230870439853707767283389462088927411791851379540835941156869298241780954427301229308567516500143515091996038811779936286228695134362685855834984561161912647832559429449823959407043489013313769910623220128013237781061937144095357226461894382094413797033913686838320867963811121104061535356085261841794556
143 735 14.681970627162835717963763106469524518935829378287841969235199830515264506009739940955807541147279284082322542844394837804139427199559362963487501677607390104146386220705167609202016317522592460487819091501615326982855544156124457964931998942408310349315051433549947685212194970811025071049392378942737235315455866796874647921127864299601184587443550783663841184785885757884190476833903720132903040411975352450685530450498029197443353954111157917561221652142292239161898132969258245847846715342528774718729949450244833113741278536227092778666698179448788862494334673851012379419111285158276208643135936016750971636124842584696647526262723709148762634061959516875865259392401174512480448845209270261911486152211572432421130626024604182
144 735 14.6819706276752739930731638944179123256689969104152754502883164366603594073819466604245306931707063875119488358681361611464095102518370283175304103854749229619442190261222350959050488470136975495942712716893601125731824321969789850904860564154087007012699565760287444537402378436646283569771134184590762667294745925528116241708151740237865988168206236054106838458947613756646249656035300158322597200383979046937607524777441278914042586368940698591790852160146009523287538327696385007963516721863138188048228393548668542555000058084172109125462137668889584589189169397059703343012737141483883092417788470494722416428879757872489530252342583765880256614234294752236225098913223092495023090719870383642160827719876610120845958064566715874
145 735 14.6819706281667929649038131741726956853130267409970370994083279563313184330471795607302068818570158880216396003623229795176823162308942903728916519628257141982070384246662669443054996925384374210813437073088861135912531170304599481890402042479174203192681474921609228437927370115768558499324171786737787301841676450900888558811881073621333178609041552484517428457773844326525571816402245290789135651995470497275074549252484112901523426565670430076372827881480988650134466648986188945150231337314456038750448406232264169575495114879862701918298497037783253717813836785338477071662746847619909884841086253249888182464524496871144633344904999235570418601919152544587892970575663690471296859549275054836698257800756236955375518800609706339
146 735 14.6819706286383822448947278156780726075590819132109177025445435279238422451307170117067094207380810015123538535766588042371665661841876186818517591593890399336275657944566433123566570189354483048413072446898806081947322166096466258675569596367806126760923875418373002136826734462170892384749638618818855528843494192348932897026544783929328867803144151181690602365096215518797672671048884508448510177967585505032861845570151393872215197657610616113448382573871421670112338853843466059470459234515457610702851483936583462090794958508848021874870342048817938774794380709178294554658308026228767703028948617740150004955548507249781041473196541022361661368280075009906317033329347610666393465525543182241968088156364992720265715151608447096
147 734 14.681970629090978299923520649502858213003893816319526021199183448144159470641806984198282964204035068960907693397947548276922563603818378763105448614356246990941618486804438050309681375105026164977606946886614442396219993084149518388023648218491199280585071320804370690332313196801442995187379613921376192206008833871250372162570973461163508550746922632509680818828013833711395585372113935208336885763451875774567773537675499797928830152351328007179822020877417045586588510711738824171158728955670086667108046426540933455354452216321369981444112873893537171355063990295347335899444236249994744121968918897279100772248070799292122920518097975593755795163635218793711597953440181721435359467340340664933262380213613468717127008721312435
148 729 14.6819706295254676417103696106835650243352226373618716748344449786323584048584911904715270865787692909909385343556090899287175594799928362600050898981591712684953128980493037123988852277185441286627755578388442094316809796959759352739688411431781553289387933844211186961349208525361254126745455017758361640635453644734785939037577176521608486633787801280916765720040246883386155899167328790616553366551567073497690308929799482490234778460443054327805776262660939212747275217797277270341081015897787221293880167372589116658749412770415738243770340168113528083620567137109459483136009153111660144683442775265870209047451654074688387116872950238613657540010006851077499315109345108944274600325963875920879142766980809134060774640518
149 739 14.68197062994268980495049160196541482070663306541051082598625450740952030145434059996104372187091717821247088166187835116943971826007230513453288068555639560214262884324288612256466580665076014852042897546152062306122274387437582284352127907281825644785292238878457972347052003148997861988500919973648295621323141485876621928709222476789936243688688437070722896081030566095195702469665034264813847715939208802452294334430481136688950846547900550193651089093626442116440815790677059876017942956173758120084379483187072954096593746355485230238812213276795756225324126739852089759818540951854165828233936268585011905780345874487659623984718595675954629079808804112662607551264790992608245163229828365966921314664647019345666090904069554647641
150 734 14.681970630343440129468625758283092345268328267444604643463753799689715669746653345742229760043948901533631594489877964913565741153784852198970990217234440175913336916346971401252029865970412788152500543891996798918367348664102375653499137290105274354474091304276480026508493543353468742096560939556781829612934532656224978365719336523070752989700172781737243131494225631076925244952372543222657155774343302807874477412437627602497342773548582097437001461500442408002696638520862770157757373756461762088911924921559465811861703748836097647164983386409488600077913533073067458800461708143788739592968575783157467542149442206843977886384073124713509602074322113087205381993754189106637189420987197745261296194344787207473202399593060107
151 740 14.681970630728472360489193449892915195628716795213866532549979607828657934029146050014329700164747749940288964109793109761064795046200853599367217911463150760481337990261278372839742752004536019134092844080038894641989844103878717566131128760320485192538040086112879904385641146537664945576881329711649900906543551368503203269972635187409743023308306118416651896237498454820473833457350448781354519311654331442030396935520388689516619871507280526945729377591385768573128377495485661434225783834895009854979707966797326587997934793843308735348624228340821376651720303708841531076986615447261267934782413566095525490274342187671113139089425719825190562682217307981657136421126504475441184161002539858477292548953966470009522111528446055503468
152 735 14.681970631098501080017281219021049710278889143911968247833392313065352028152311984021891913647586891969917759044136431401440566791401953430047959074803744027564318462904187184329183686277457476333249475952319130735163806682177670671810177131975528570892251533441802319234785039769116810948282293863383646881434075370242086962377131460091888809040338438427691837763084429688094554879604619726020926094812953100828700015477445201350500812747827367631878190027636453832210294796137608353810523648022848985739551102538645666080736652414889826971189690259342521018181490178175750694234750854000881624359214341217908656142449727092666576758150347369429825126565514720586637831659235882400762433273735918218376255172158612941671850197931562
153 740 14.681970631454203981319233769002113504895634580829332427120250009890301508667701606754694979931142210903367283439523046640766926697760487826372667288542148381203313054266010280996120549162945265873307288949433587772576962024894931539522984794944908440852065326232044568919358594834927882946285895214795218947146167842806179950369103323246697679380662054154550641688215266688625017062700456835645139029831543240680275876145727019773345871867839877346789922854291805998207028054906260272381775279650409673432021599764515907750392263285890141818959246784913980544530321725877310968456527699271379630625667114214716443785027418226821520989619762327213787366074820792786820164989233823699978867539672038070681817739747024243868157189138710461838
154 740 14.681970631796223997569173490034751480724183116126257204946351965869054249568726543939932716579637748949100103178556921415300531580325621819520171320703006888264357163840821418981556185602126422283800515389960091669782840164342705776309534748394787733798242627485536254350257246790738021058867270915795863279313482542376139220434124762793469142300990101652176625497301914097983312838068106302267669669244784785075371330325061692031485687197459783826480633715199936958272703628594980257975136623843742440243803493116690797350517259910876869138270762898786275232385939433193552097453292939725762688621696773013081028169030312914477497920481434530975358293146744738445811709234114808533585350148058251629989671740661310456228993822726556815526
155 734 14.681970632125171294881697929759543657149831383367341283045377646047922351363800350199236970628008549724178786236135272716207700210825886435846754191359972582367223569832145764217252156538632720651191998492787545539403481515711012698586844536859113616571177894039198239035647422593273526284839545818795291672295086251338033273389092737695511325103776285033511450038956904694415824925578593861010198196661968877775623794987192420069450173372594038768477090411592889126810762413714217649379820205492938200484188557589741215698780474181095346354113169285723462264642295559518557081650686614008952190731226265247127816551098707068670758401583202324472867593235499185103605286519664575281416925430822245206472079798805900421866748106443471
156 741 14.6819706324416251391745748572036521909957731634546524364327993279263046338328680074434377154029201485481098593440269079194382728029392410941846086186537268463279741007000244099361086598760729542996420120330906596446969906958172686612455465065347467714755760179366120320401866089806992788642950029271324650593230402947163181500903094341176839140683866538812433269647962798527865282173283560039960252441396342392457773601256186171587611453421466928813164842062587188613969200404933462716049841733582523675618301547890057083681828661227513155759686778376846574168635404872981832425007369439059953764361736372132275641934870028547185430708264172269420875265880662617847679159499207467194073868706846874036849085280317803056693684549813722307907
157 734 14.681970632746135645592322985781192996422991939640156848144910267703616983742248318247756927564281506013519795257861314957868883195705032917893151994807164069507683975273027155494292930460474794574647337363318691968335643621015513960497628670521627813566804986904979951516802139093139950045233819260799298947709462175040494602271160553774420402623738518704628301150025771620898795185273049634979754399786294372649736288388630742068002252043596693349083377084381172401821009493598677259127507239377978792710049212668393614299480070202742552149040717984387400113301194820316698302472980416569717027034092372060852886185147725497567864726231038685033345249566208807779352354098442998453296356980160021008773307292842682283935425189832568
158 734 14.681970633039225418566577046058723161433172132092815515105388023462850802369105717757807632766872565416242901374527970251350187396462204248742473432632467690061832804263948554412110355243413830814237334645217479717855866709040905927143031462040278913223679501804666948873067851929329121642390579756190079317143733693655080034432912838119422300173038758974973991261235217858548598759888962438421905424708174837747442517064667854180751075352169167761402816398950057145209169528213380621546408427140355806504791657927392866970043288059761012829455279005747388579352890371075684591965884783828289933004225478954127692979876163321737621925851573278984265826672873713288158325297951632651696386528627103796979596292760463631393682205922753
159 734 14.681970633321391089987048753935019994921386662912397503909152103803203315134605188755300278944469551862256110562929496117058427334303876208696892126442740299328755244596203043376701368254308467537439207838021917752766861902397577246175415008580550680669398258715494806733535436447251798081907873899009633736744956342126932201304360503820033554886523243893440103689425337447901175647136872663930377197006180627066772679607583406850575512364263560481333980651735205124998811817410160346233194263758339764280069637454569798452585443011869556225219979797287849497978728037712199223663899578779876712691079531703201924747014805039594827280719929175875909510661689855744989169731178868210458819540822385596101160482334613617905032582958404
160 734 14.681970633593104762403137140706747245566875783177822842945343637650309983063587277526576371127789913917041786548302453949953042931672961358380623243717840836094285242056235634808704552505482765453330484430376959271311054333084842354127946990072774854841140737941618995264329099640251467488335616590646521475381136594650553279092415464887998492958216819347471283022804587501631381321863299696940859536246112616614482537930596144023888898113095892679173693503611880771520649275752872595869557346271780991531676642793044506372813860082068653437756225331303155799300130922013334969413867051817474345007387866718167359128525152717173617429898987613313912761288883599332716764114148014732072211898546196884216613869873689017885615030179747
161 735 14.6819706338548153636666605104204491662574719388471144394488476459383714178372104640098760703125791701625752315023295063199646983215848490575642333748670363068906027855222717711280238614404412320978507434593338088110724086102058928371379401573246600302662698706746102759672328155991864017827379783660354712339144482775084319049891823287525810615631057106445573876163685824131097953815211608854199380309690468423729933349495623854403067047126201071608099068673979888979874694741970146150979754991642134002989544000820299226737328557390086933986138461734652784397301491056659038935972478974061698846235343304795943032149438008850288999488960431671153848347023199235264420494332873032944711667287568470114146375547903317745251072152259981
162 740 14.681970634106949918957005670915633527074207315655634731340133468428202573164696971050323525684797465033488345634970682113804322368053666836264876941867560284858620780992230680363955795862485461885054523346447047709641066986887484682824421789758701665596913177532271059296578001505272948251035099089037684512427744183331072578515070427703717641026108732484303781287538390612368873757191513342215039728762792098131262152303834172064289947893000775223806440794153043167975282080161123645276408770139381602755595692799038256857564715435981908479776667780765508379599121030577755929162495821373092520097503280115618760486186404887435125050352384522927929719803409818057741622434439651725461926802570136870533724412807441502557829691267381049637
163 737 14.681970634349914745697788793669946228223456129986276058490673459563176763523833118505706096932225996723456530594648026879780807854115786762771692431508961442158525764862574874171795463726074308399254386496063934090785833567793497245294243760287850705357891065323450201927019997171141078374076828861825224469906825680330443468503106636799244207136429878791311402587029110350252040407863475191308450820473845866701056305803244547466626533825478063399235576305899027447115429657744167253514657390666932973828198139139341326093381842090831055332159139037830749572851818122029796776561615873852613888802329565586708874189743437719249394781995562468653747917385900162576627831346126953830000591903419218505128885939854236731442046736408562483
164 740 14.681970634584096576475777006266569077820836056797097863572851916377613145657930589278121790786513426989785411504593517377338875175506274619495950819213474169841314312694761600866915176997708899508800851110851467538365287828368060563674718445953910588209770223629749696154945047420652046054894589677333800682147854381923180973702050920728931861001193728148917000777580001071604223382364573778445414281926293426957363961063197221945893018445047263121288798351386417400699039557030345627280566445738049867705311636928503123455576859687685877357785842842652679613090744271153817963699729711524091273565378399195433633741484794249579399968176385111758526071161116462057775484464116401546008281436147416847485893336849475352372547712506124901211
165 740 14.68197063480986361470549158206931066230660843091852505879902292896988189982555612308651912084164518603477708427252428823202335468894757179038153920565475066025122522225137447958799912567909478479492074318562139157803832600969382733643706128558430295697078014013838561030298117258700374513784778337033005969516299536120983763933774871410106333487036213543221368275742276053391442496185592991432930359125535321472724027774114229958520171020411894488824309497218480903396116731088148895149236784807723996577218082646918343920882504888152664345199607588116173431583983005887376497951245627986509079774323012576478601784794212383464521598862597577974891858824813219848805828242146099595121125264142895959649647064779411906088252927798597694605
166 734 14.681970635027566527444016896464445084534836456300496334754995913509333419150205996797368103265758577023561303623933915217279078663752599009129762277724706276925356704371749718166566821229299287420509231823090124899201965525587139260497426956263266346712504619843146701967514873827432620545123894135273614969813810638495955620653026519589883870551975953414510434487173296669712627084993577911743936400122957951174061801412944787875212557080616670067031471193119508707498567940004327813446845583583508416010067373434321365233599702595574418806625149649704336687410263487449195108000514492500664537746195029890178366019427793299714323624743295186981063021860851746367399245884265847145350052699600518836118157172753241035690667143405194
167 734 14.681970635237539379447718246483636455592275452946009642291277385441718696352247429451409523755884026096077317873993120702381268878672794492799186390053982978289575493210688047427749643019034883533662311411611813482153553652514379741508313480727589541955919173833210873377432135326954327959520348410116813955245818554750439590922690651670217672968274158983722315442787695098351506842662092305532059045780869991202508587160286250941383864947832692468044375578032453486909614648267382324495847091516004023910573459660968405030069016213658631122722079465719487801876023503456909692839490566975675865080928327737268969355165394870040572051552872066859084659785005722887617094967454935286049315723186942153209633833474932978558611374508186
168 734 14.681970635440100512273678195082677788434001484394954886344891304101500034948954301554685467175996636959935676823433526282544160479949529300806108547766505151401123075795817617722766878357093836507366189637618770575251421208182202728062085651639815613705261631218514916761151530730855832098981890924798154438767076299782470891053344056121579013725338437407372588696938321295305626822204582971722539175086254581753696406654310895494109248935332939870220891303315543279939797404568626010212689548141030491982696843624590441238812476408938258422913833805326576178098535268779036202035821748097961389053408532678526294588373770659652524662607042370077756163217615616012662113190135014258211137213707945228392867588038835445643761343412383
169 734 14.681970635635553371961735790883940096757151311743003148648904125671670876381453509899861472393406926660463504905778962511311784201458905534423921993603070160287121485107624443471627653278752698792204642148409574864164187974572321237222723424576231186558817342635966595958314496928745054262034417783305373457325133615428602826489926287206586573652686515031313611346967066639200069484486144974882243697222717106338039319228197767129708077730160817072540231366243888825443278429728142666292297768932282686282171712369086227697998811058705090089756625457225619406928868200838319041336355894393074379041887924863566896462103703185746470652750677697396804237715973111910481717654655819108841472227772485955740145420873183686946486946086622
170 739 14.68197063582418728858626725287934521583616562884580948964353539244375507186420377799325935744023427402638172002230459566705863713856132636928157646504048665757580611695563012756709074749211572768938970291029403589103273052907433736249719368437620566650517505361384262425512546455746184304211170642492372247260019059800270853151326980788559663209251892207693729830866650051719129679809484162821353251730608958424524423308780664666558336954547487339274807173188050181742813511277045422633074434290054195121411638312114614926946854900695707214812998410935025350079457958467068740465705485274401111467134938643951540112687055841532720831445779583283169544811611090064428148984806031516637299304133831418435565709306312126037335639161159132587
171 730 14.68197063600627821073864704371092607226255907567142991324626187413741281181811565462645760546976168084808370488721313501930721524772254083273011057499570099317982155944390715105815310107619577756791039821891439830002420775757395370753485052024920141383308384032806430076145629293785279486203255167230864678714891598629512896308182993949771153104930041761421575523165419130768024971583171094998891185061885106534840679318537143579491044399554697361410822097087014009215607998585413990300060387406362768066118543305755908903362921437840652816327688973481828829609926598096654497131567848998080826972666236947139760732511277422840310097259687940908696420406436678329301489032402728111634550847770573567621580884210719251667141544487
172 734 14.681970636182089397790182084855150280176687299021580898594615240605590982393360364442081106158480892458914795065667159723859309653234150688093625220834686711555085925273913162963565587858082326005895498121031457258048063945120024669319061728054507906452234141517382261188843533749971628445897335260295755226281932549568147782976558922099896661948047155910930580898620444873929286602145186323344696025536342469829839403219774576526349566552442752769738318084560054401028874258448270025484726411927992115700256126287793477847969953355444618842772639568633505368357013940279680285662525934480138955516374878213889132788337110460913521646763641250936772170204477849733368655968442409477217980061351773832018190747086205693135124927223466
173 736 14.68197063635187207258985456455700541485124253573927038463155143398698961918299584650500252682119590454073486214374507460871296788826227232082308175712473848376260222885774947631569659126238441694802853492541447889305891272695104663212740341897523309435204037544735380777751620537555089307533605017405039756128032091207922029834791927818350132890106044000743950701886620238694705319514665574227588020039426267876572817943606964325527994510246118907972337189459198410565305671961159393607683821791139328160145084589712155070898381020866804208978176992574426621788904082103381714873942993799479881191572754906970019643367902320183188017815754355605554957367164661864618125687183766932310638136027880565985397007087067542393124037688958622
174 735 14.6819706365158660370701920618056336100101466521793114875785088582710969887604525666830865025890167883806007802270423850678308071707229753465317634204145985464398398052411115034398654508659510497865658100491775794738209771375658476766263902757348574235185718178782641223424064046984743336535566644683478166989529171164628160391526481183661153596367680964895217360150961119776183132986793132266163325392443052262779797140147498105078258875502888821452978744823685450768301795533985494694016983494295676339659662771796124463928396920739281432463386047201470769379301345620917869923535629422205929083072547444223045354134029972977902168451413721089119520907945254765405083088805592643568072777013729330848503096605708955850955887198692388
175 739 14.68197063667430025306686507988480087762087850515923549092797626067676982122672906498235931101846191685586859923680133490693391748080398353321292663049000183526849168418981206879289546717351440689839439359199734061342915782241540673569182197194312061665037070516383695529981477255540456789232966914276376770402941325259903082775035789482545506196939123224396261180161291198943624926525081580088506556469659537323665311877857944331364367588989579229325264187257594614406881889742914873497371138490352865549106175778117064726807806718187441757510555270423640396545754738012973913587126607769910937072684808127922273828800749885488816605067780547268100148270382629467400971271395729080320713772028129720275309903494127895413857524168880817517
176 739 14.68197063682739339050214537549082261800424275084432083806441689812235071532160117497266808111924201999747765184923171362285165022218555702840872906582363787127238469397386913062365647542547170785602314566535844466571408785945277053540551374664609085327152656565633166497311069381914966159892382255618070640897697961173207809847631055410035311280909088182674226142057012450059646555544424343585638752316605590057456540396763960351461651249824093961426637756034417684671461596319864250434996833059381896918494519316908567966142481173654759707685506431306976818988831732849686922475419349836106314954568958639623528632481089915270238081916307863701932133065984108341862758672052097366813343336190518924599699980779677867375415395221018976102
177 732 14.6819706369753543449381851997103033104437925979748857149859607556536166922739641388113988842597372076596989000649547398137407956928763660313022638758319648561790819298333185541426044888593409875186087202127755357177060947031052056044157180740666917682716260463259739892302633190724399843527258630970279234812944559689663356145482801533581274544390628304369473701418876240089266208093120799505471993063806524419291836912713597162511179327766736207225945553105665645787263997766633571004571404152257042441984980794939939296271172833118781785580527710335313630694170681992321207448236063784359189521259050899463375054282866811124442688913278662004620678136501135154074550068438402291032017779820390431638402409788339286200018151810387
178 732 14.6819706371183827263723191451984225239871729125468903224330797290431188613323163778345473040135779321899782098906037590355631770943081119355904264681986876230717280759835204103057450537882346685015398218631337734145554086328428799375098424846416303266739530439291246767825728558411161368663171279388353555705938592761155872308721599962057150122719965743345265079049271323430614937851423027667648091424694634497183511416177748103425046005981902548459390891966095494826101336132191420366578860059470581317208596187878736836680873759316314455138396398223201435365176003783050424080192657918694636099968994994433184197737423845289847424958720037047646004063735041947943432569265173540609223454870563403737079218933559093186926803118361
179 731 14.681970637256669321022440959492845585307629632935490076157203464046143167896752101380651724393884385294149530434620482621460512418664176209316259823745242847005514135974441388308962295561016709637385127422643937529904118557569361084525953515272019147045227669902082629214420255408388750496823704416128126102029359875578995892532399698980922329037774505397858221066052951391651023780292064762026445788203474003912853631007818842752059142778682817149593796264066231680992151201452468980426714631980869796881363570146841305349999298525693817948759759518717025577940705208808424913348434144641048196519079534728933995741859563149873262555168759750500000873791504982912611701453449445884089711541582096317692359018904101670101743433269
180 736 14.68197063739039652773522810287795379515835344120624781336156178703283007459285806331356669730210109408704152814084740904470277124163809941312689639720582516803606392198391491808389719265090880189986392401774618135543036406791183714553085867605608376033320338378262398365325861118900477528886265911933876995704643916008563026860360387884225911848667932060813852130190366342920618312241528269969737637819863556659950710693942682453641649107726853131597128486418373194552856519327572754769632921924389889595454562592353471670217793547908755597279054003887692165315210698147939397222106538729666344475120922555479418842203080575319738244395337175728125252767271774653223170795922152175271918668099427641201577831409774090392169495906410803
181 730 14.68197063751973877054289828222026339489372983715765085343750882677611547713275399450196997207033572252881618449662523246974326667243862022601802583005031035136830411208612872805705149807604022854663653911317083948391354695249815148998778324318964940639186125578120562367686175647516054940685347291157416329824332080367097132941025138307448391610178635083245691207557829506358795922485182247518009209503094864399457421434190666110650309406316806741027294775479721342806631663250277070376882984819915003893812120053339521284123165916938469364978959645454938930724894290052164005656816744606955149989610391240654396509485453139356215525075197751699460090436695990794099634418071289694851409952794732793924482228380406015124039657018
182 730 14.68197063764486288879466130530489703781467604160919121048881593181854811524102703805817899099531828337816102602094785349954452693206566808617708712059966585212646777229372963726940679140913701000686292363679113875197451970509540447569940355469475344537465695935668451455256459072932792851122960040501620674079666256840202369557173135722776198638902903074775016827910468702898911437819863898788795986586387644410758330771886951176168585522466693921031488298899180025730993455367609955494372990777790706929873945308583912215384550518478798205329012964869848577225383194583804452442208819060513660371991883221547204191247265696757477597871804777678063503104173142287763079320085906664568766963496034547566178270107947464271677698851
183 739 14.68197063776592850619650355518042680649843362579077803233397806720269455021332084262029125373738919592114067475741439659817231761227967456831051464955018811028853818297437120662437123005596882385564344970186183289696946535597746677241120380987232561385104508399367608253365166968632689355475454251138801346866343819336012870278811476926467210797580657800948550748230617802919039080896460586743186909944490070602579449445963517159275512788244239275922706515886881447314916284925664268222221385585152311172019461440392597774296532884589073553290106385884292383134643701944944905427974775865004470662500872965282435857329515341255702750116337637726981391098229119046809525944873589245358989565024771547852082089557246221928923138320926435656
184 736 14.68197063788308838000688456878376936074661301286777172524339800220651773668447555353940946024052366486782197717425410826692338674593882419431864722522642231117150711186923680424377078330317230360995309588410242908651529527581530984930107815324066245902526384317526500481444926706782637083866202646045837571542479601088734708359450655721530026339828672499369002536817989858273842046837978695687447084940333839724387838067276178958823951762139119257791713569124971994188737042036313060026779909539776685273613029401743448853328691690761970003920536570048296318556712413536657213490841909439754601247126660305412200903475226537305252392378890363566758114915355355448431990191700871216285972058179773399451676571402575493639044938449299979
185 739 14.68197063799648873155585125826732802014719998526918584064262071992215314977237492707253905585050497422474898955748073703448165544258335169515906339800704042353282940096468105498666669207618821010670587222617947874823020004369889190220844274544422981522450891419952537908626934021186059084385527259005597891545093927380860182183524298955116234753669337400495743104033334799097474276350580235029506979558944653752424290521642680094312626113004158911755614100639732474911375446203441196799820370595283462960683445338319778976664989927846100960786632314015426578256238910587832929019223528335082361831818158736851439195593656597318203660530435421444980673890016260227790211104928929717900150376338044970977323613623850244510503542703646940516
186 730 14.68197063810626955918053953147595091799014801893302015614614911304081276954439397931762373723320844129430008632550758644992135564359715956014361024059533450753998122255075558551092344318006474258056030747661532903492103277350453872856563124263714579547823725148435410684720064746193267730789899467154983857628882230012751105342751678894239854771950691669681339204746326048720371622815448476914568616902783488375477520045139249136718470448773628938816661907799732224569818017178566405022242981783355418907907621661485385870865111482704440076728898840465425826440310900798670379559866557055215155563320834655135057610541120602733974728459915337724828415691488625132139034153302108958593431536946873651796005305429112419398343495227
187 736 14.68197063821256493460062512611465576661142975862858480113066318811836816443428837148601913259283807959896430190296406417186718932507928748653691560155966628348046266257239529332331074479500531309991701634115041206624853921849853193693794156284698271854365448288960057826901360837299881856883087388307476015014794688708013814571284237757979102991859682895270124042502092121348188124225842002381058909987446871414386423255193532424198001247021327548237391592172604322505062154084179708288793718464320495392522959327347045862648534853048086821997875070081796422491131968660604036992890637197642740928356187679302961557294569992021289551018485847809180802446411372381783023404938187052502787582652786684238260441605573241026410746337280079
188 722 14.681970638315503283692627447962426940619187533841064458805814620533828404527196666429788978303488250968980161593171965330056932677190988608349012040152575926267797812828634698660495618936171458467144600056114654909660309725423190338549384510835680823049123079771548053805287249577298506455405200678879765732352968446308765861289101853656068958748994846938591374015636881345028892685305627054127682531629260936302045775788669218898363151221653893684614349220133451182441673856602864956394713917145335486499073163312133272445489194406918582245884021355496970378555687141921623840252017570567004025591297503671457031244160390909031373826992072147616077950989268578149035735166175418528103796273740864585169864623052886840454
189 739 14.68197063841520765256171386121678830826335198502341854337467207308586432567274773271374557735696462784405674287273011531254191260551008095577275935101467702094629400505881564363218538059842850951554580498901384063754702968764653647852802963201799512203910872820226722309403088294819961407214099291537014172365363157842986081320818009244861055642106895624108596741813464186011618574256599056037504144093580613569484330481942951839030156305918079803458940288670424300682392239210081289293899497942296317117695269855623560671229973817587494315762373371688377681662980420123593998609126182442289324216148097382333174826461242941098676444921414254108539967036702548637781299410107110811071514660848662990068621502164289816978758478936625863036
190 735 14.6819706385117959597534761949596168946092619941082863033703967242084384610667868747154481428481702430430961334523067091733677797884770810775115878450440411585347151037686271873975062029587542511314418820756436652874720006361023007966956967565431213701082769177012720017828924265293889430907918895165544761342003681403240654287651099733250062568819249505383636213740117766176471389419983253294540954182182859262700712380853967111547861793570314093219204454027312667690709916249483955360004796323789059672025117310131166460287710022058181937639956592887630759045314303725067974896998559039092027531210243323843466422049209091047580237805435507321665516598894029892328852635737365574284030042385612803338580882919185352587356183745476362
191 740 14.681970638605381235395760135685467067195628973963508107629151764604030419377275551331802960921589229790737328028064525227840812173269247316200274240128905700983995661328817895232578662436847597630608224570052724402913523218022273330736685181753184863555665966075786064218820508352995044016058984853941103440729532135388821336563165248361247088590708619969312201408338313179852650912810319950499711567172070420353047639676642646575791466661130205697752793838542122358604857112534207923863827648670515783683914971321344215363506734991584064095562895825072452206079359823899054502323963819121738285307656573756006268282520634418250491515456743634553837604642026915698077170432860081881021206836188073397211407146770002744373601632557967998096
192 740 14.681970638696071848011748500626161729779750068845288285956308424697439749256617573661756604817361448610300103747806850309955523389960907820388610749470930361204388094379788436152154294864221107299073270070744563618272399546341133803959891848831722761169488329666704216357123107427080296960390861492709420524416085219107223500609188856636094656743411894947170955535176194707685704068967056338147743768059255612372833306672523380554904704659454717321609121361930632172353941480850340956969839155388937433351616827303874973553012126600285511703163067945328446474779059012026344986531470887201781302712811815452134906625712589090506457278125931530139951582280262308702358494503401712496428046793123447274822034991148704240005773623834187307159
193 736 14.68197063878397171969987897680382894353315148890001513031991521656386253155966359823634621953154453812538652477805148225919731157493709228197946306198555867729965449262018632679585383255042671023805860038502304024437633546546367140200776327994640481064974175796151910197397355850302521124634960163618947849405313582233617095914048329994078719481854322243246564559599335010246548238389589532971824571722062876646194497360005773239675821409334573166206619621735143667215696117515941198003952456261337115508185090696378737355141358313238097748121012290879295790675355795029494263057496703779203730899927622334687813047139181150663343563319723595500757435799020621713224018408060502942985086694545695965206744297362324768913597801888931777
194 736 14.68197063886918053033358291454877103908781188195551693142945595566852518495487626800572989277645975192487746218215467776235863012395917864461908388216780516861779311937481435864170031246783446135820188140161672376900358780672986290968260613893228782873830840726506045714302147465737454200979340273081035606404742053857606158030297399369495228976957486247229337902300318730860363632594297421082288477969662441953349745628591781098891816617312308921577376256702804214129920433230557546802493288123743192657064936616958362185693989154802403368977071874342951305690909164157232650627378606684236049361149676258639688706480587279252216140698374066019954899764804793983224794747117684200177369471379274378261022334895807080657032751552289409
195 740 14.681970638951793911394049063460502032917247413798281111817301630908848230555992493108331314642222870436587326796734570196292255118659023745398381080139918375977960041623090454398771689746381070344620074883221208213304528543965762472868081603847524547525988813856549387682024476775342903187503977076154729198321166018139857502445106916674351548181189757700389382747165543260563780675089639803101188585817344150055495822867017789111652939042696631468756087252249439202117068046800782428154409236530698737872034847626961821249011839307767021844350197958618279579244304852018003526676211322227458332290056684092187662562265187476590518880196946766357267646630149750657655393808815119288120830880418421657133504071974215008085729032265915544611
196 730 14.68197063903190363001204591558940509763685116356114074802405511146122270182989834129907920305597378369530454411597250224485922751191052865806045530040960648000440459044495366655427534042618276237770134466711204651254364950651435453790347256160678567363096626494560839450358277532416562797609272442459201653696234915960234721527128990665434687921994585613024849026589394244862659300555322129523189912126048098985424779621758300532870096374552393617375100747860898208013350752033338314329923549562401904328874622950449976024448360776443889648085665399480610783884021613970428547993410668519531401527526706151910387182224768162819209811142222787146335261166093737320541032849752603510776402011032529046918461905610014328851543512105
197 730 14.68197063910959776376009474651062485781762429950124605794736032092345800390395027965425671739206011167662546514679133908408783117708966405463152025819070358155370876055108216930485765161366483089444376843354566179823782947797849992704088810167607196091473654623911749353817805853011117030932168928221749011231401802734685169925152689630816759449023019302512841527308505800796550284322739974445210840088964133655383249384059437939107090846191379657466254884705467797675912295228428639234051745276289448480304560409444675745669107654917587869227180041423564045264115525101385656296273865138437203079957216947050073428345833606669021333275459701149512863520185469998180479513796410013423554809100607395365385700977370632318598984337
198 740 14.681970639184960866703802481488390998027509124741436859710119619319870553828539222624729892026949221289029556202569088752472038716085976987343041323722247299274277806218496946594054358922727955957508298410945706052843475437685162592030631828678652254087576322470919473538854620555424636701122798033365040098404773085147027832347836340168713770752305583873952033000233042365633640136404412750293596672332641276887416668706008723617104868955903829957430708594528591015941483636545732969763867714968216768638272893594978558005177748574797386637164146368637951761384679953966945072495027604313430852509795619868845366201929431602430429825252112841798999432716786960328372558586130777801923549221134013106349217049758975827089413964845566150344
199 736 14.68197063925807412719078181467287141722717250200577402314169164602139086315577456934468725751811632010386241813250052592353884303668889877395952802618938417112359598154863529855150138913102449190338412614286401266796075449759126172566617620390546275761935891015044428233816214898246145807906119152940331719138788536385719485082738861375230383388084616792607852575536015476110643122277449064545450149617198090071832708577995618470660133880206588455045324095522672106768273458281943684831199418037695699650743081815574673423148666169089877132878262293673195884634817187636349143573575235662089950190940009271426776542089806034942850017367965168072074001395326900354799746913735298674738831498006218926769863125803451373229854098244930551
200 730 14.68197063932901551782715991433652497526870159046394566772402454737246633845017402352239817569474725810057613343675788476450888688630823434080743903820510740989252413877299244049214084316915399449078533756346209629363633840902258165988448742209118820400451955800318160366835806869423513901946238974576202998643422233704032574843222458034367587452052196981433811874200923477259255939292400791681092106493078163725486193928434589272941608517843887825352477759177286546257306589761076306838484827311867491861562516832632790009540830324632041815230552369479882284855292135503886755179847369827674192081146929875724455509796339401810967415723519929552986569198016650589344211409777705925107433506945418495961357002970287427424737146948
201 730 14.68197063939785993806507166186242756497007568503635307761209154965711487660580577408621450383525919282440754042155932763837341980847275008579760116276182440812654044372138307287170519598278410377016658598375585991026461306474599947736637193500416183773145344928015801130713058186997040594158401669422301442948800951825668990162866556998447323093719907823546391306033398911168334193535585737213828405726027944414100062323760078447148488787427466210311482340899821915463465710933690565271254522309511587301827116480687179715699237369269207977779393051516114652653315983895144187895301580461713233273683300362045855933076378368715622029393792996959720848791176033222264425090606217118667006978104360471103349785121920418794029912933
202 730 14.68197063946467934979962372256867617188824023774679367141092694819544512186227282441475715627975777942069643731564753258242129899232585599908731429504829961451879748253535633032513690634236619482982436372247304317195127447695871119762661231829594329194133229740725508690394953857127225670590791618360098741971512034478481666310325647604445783606277379097774107384151874905823427471221216629179391444785641622390242222702285185603038891692012896648882957908427021279824901918419895722442581555113012380915360984440619533747941079666784380358527081450239414841775477695261812149056210146514385840580761879850383562760734691459002867697237037372434707046725564856285722560064760230192276215110639220907620186645658768214835150134418
203 740 14.681970639529542906350486004760086898751793419280106789838501057526935116019806197114975389555539918115225558992594083797263542811950713153834906702552267835381571170000654064361873593729181345327434409295349068057171610864013933630895157225303939394935463603012412252615594228082071444290895332709389770078479452155649790274429429221374275288571019363657313109754297239887628446445932478832640205842168962435336020896260286912881534796507318445677093932924887882309677904940131670784825402661647847664043291606340744841482135529571189162318526136586207615793814502607739585110042134092919216809555108652071420712741436197768915675284461054535197913966910588492293195311074546287270482630031340050182177282466587156362465496580261899971853
204 740 14.681970639592517075181409837618282056015442936075330026905268650835066882254739261922429330992280001630301835370881610228188527499237236342237232499765334398319388434130021894587804974163316233725388646806014195681683200571155998039384085063220443987581770279696271869140017115005135333860822831654404449884956809921228381204822482941271893834770646012788246466168725665951384148828284999997765086313912417090063923127329341635894097454529068991932699315645997247278919639324604248506988157285583165423538458856730270353282916466766501734312301354234586264565477839756421560409017294217817533274044010322503480652455319391609644221988474868783203376410828203602756616314617737448901555916137163189960858279329753019656375311016759064646897
205 736 14.68197063965366575469048788018918266802399807573276680310877341997237435710924633168620233875685041692367934057969416253530818981661917571115892603968835699731999642748805446406452449643160638316572976391567383995826615788519108754933388218864880113659890358260401609919934509377713313301274506997010840624432250318228749971741782017284658466215046385242326842606309100264423758623023190077089194874651182480651357763874800984360910524400038539063417341925161533967364396341740477873153167938972493229527417606135722285971472618055293756177806531430148686754547979844435575809172244760332741975700921838167865429292849766044141057776826411485442296598103421808995556643445602939512517430903326034865261273599854689982199024525374653262
206 741 14.6819706397130503853847669390001145492279134802719878988701716513996721094863347355873675172967708454528238429551337194192250335425537910529708757118843990033363575863655197117002381404038649869680524916103388906916743648537212669264376922017875365230318845406895520631677661468424890100604676569069528765279017871445975242935834825099946455902356241257748664829636950980264285253489373177629317070224016735939638858998351342390882993548478054304974905415706480985541364526450852767591316331665904613988301953713939625053674756260791115121401621368369874148774827845463024702800742827407524792565508272805806053357130511671764147088481320456862456817752451699877447769293550438978117415712832728667429913419290592675234967297105536868401242
207 730 14.68197063977073005573481573148158990127603018081719235260994878486696842935707054428840328573797151188859787850496560410191950532274823062421662555641345938904461765384863994335182558115017282437040803424006392881495224660558483766561233937255774145200245729252903939553317042547675838655092238426481651868491420527024832577001165433999180348731622777151465508470563033760772623093442733031198258039888297121097278557075795310240063482210360077307708774953289269583292225418042277777491000973477190521243553687616680454178039756042310923971236638494691521042497810327243894840843501298396390417364925509013956485310054925587398685347616461762329932588154010134493031375490751366321719610415461368351511544071744545347552273434516
208 736 14.68197063982676160298795552608230047237429098921539925308955284325442755933845583052409458086644798548179384799714109826977409703171222569273733222447341596789519895388778527489749100273052140213780992516367708496829300110019123016875959337519148044904689476376792073381483034528848355731878813689946814277759956790757462260363684930879814060087155308531436438121571044089416549103613441438945120973842782574936977236523280292780379397458027439485877768593213919660817152539723993399905895345728813928861926919650980268139760096047158914410279364435302636364030895815224605159516623614316076987855409492825128375117525645701112915354626916581385424653466912326682853475301483110971623877347672301846688085184496286888275091678149296062
209 741 14.6819706398811997092030085215602507414009733882193334927998763700390394332105607161212264585362523060482033623072216957503289221167188975249101576027907831346085270762819042161146635336030154256478857656534000040209342730528872515661555383092659317192762417999063001650167725840724899086782294300877986931518076824216507308408567632569216142357847778695449419154177103742706274351011317037589009731468440973576770044571706249764249107234660777725680299955934479446698757157730587572625804025667807819064120433015870924225331541811135601212747085877832536148286581337667219996136455767509043786485398980783073260315608227051103644698241382915141577124957323896741026950299121118973155427328076985844717352091951930201342585177736659974397981
210 736 14.68197063993409699275453803776394344087411147095339241152704330449042846938748159066966604387920927978195957188445102178614129679667010999840915474066895604702816500681333545898673211016704930636355553232841441109747578297720454887849527802261550179928201876963126391928099983081428716712439228252474558842235905615978908594488567799192340334962368620642881026859914579733235290225940973061137532276241893832752061323767812181759132275932220396776290639551626763612044403541124821307616614689041796845392747933978261638634975155513065629438726146727648412622204997508410584500582084962303535466727426000927351777924085854367088572968768349914491788847688821517930822463023231007200820765958430220234796276190010729126207391113903346539
211 736 14.68197063998550409554058216175406368211643313073490671269001860340004529195715499022830419162573696717057127004818266470369206915902627756093585283132864145174404678394759625911381529606519424361089469972850615833035256005285776422805642462271130145037287588745245977127407350651287152593586604956793049786342468153878057532816656005685970806129868788568905079698699110237102271123996084629575538724728564939505081854669965850347197644160578014237456895344363602132150891222929916554759095905062496920018182935064150551092982040990158740153858488024942296662849452578557204201393223826509458252142912552038623294647028567759029224688293975614391255480856110693770466570395192427570914699779849653589871750367465935109678504105110652473
212 736 14.68197064003546976611475899076869464598135780385915214951282788802607335390225641416002155494195785217997165151671423071844299921594461707820650449746656999715486186640573025973019907626255120152299367076384870059503567630479669117469654728512111150237292352556483091328017767150770892229390252117515415551881566020645898173150779790270064269742771572998327908162800638940536911571511838495272836905801481040809656306880623286578613591018593634018580481171259007891868578599659484460905044103806904262941290964757998853806055575085642062641875891792910104093569023699994000696208604587475766752535235218228097336176400155795427116085536116001816943658476266185266831062890480083685728997238585089164003887708659149109841195125469784597
213 723 14.6819706400840409389512917491266833034044275374364341983954650280458013631843429402802584308903341895726078993144870911265924278281605780551344533449487103426006897219985263776054220085374170599048606439939834226344525252663585264721544439831408484576147629910395251824521661499990751123159529395817198970654046819612297966473096958584861034106610081443638313958429531881999784015737333790309763063882235342280679059067822737268295254464456475604122370225479117973572370547259320962499446554430222282604193985966140773260206678395771626306407861415460078458726628974436056556442150132324901559165735283495554476160175099582523893133816761016835547230277507728835950218658193874453952115410021787685517379165316706244305026
214 731 14.681970640131262810039914381655894762136028946868949559973557833900791521274301071888600217217638822150619608332496735387147585273507981426493201826051227419226233223872164830940690599631285960400977076166415374750241167498839110870448542640656648262326797837962540495592219067786782481099991792114974734724124753030206657230528213175672695218863154517274858208384263461448677278312751322377306401333396680844040462803797875500872986276976293131096774648021182635944545823360681809527227991483798636194958309173097965291460677137818683084105899018032513938467731167765080701169629260918591741951805940844444070682704339634919164704821943344462143049059404585790941475266827621508285028916954650209976689946579542847777293755747639
215 737 14.681970640177178908996724850528954487643824716810821348334246728205816424317039976912639651261453005580981102101097527727391081685432800525101517452357795450942893869563203627715785604551845743101201108080720245170492782349237097877617180530498111856861429631016746622268889653280929736161028492739191353102489681123471557546557572538612510965308276325362911270267575866071090130180815553455512785126450568914845299952912232821095873053592396713205281328293562506210523729592668919119854053586466204170277127739965393734098808192191403829190445061222121421213957573301457246652204107940761125774740222320294096890097651821302964409939599108899423698287996328715041952740173673295748142967010861460093511584975398289363765438615995117072
216 731 14.681970640221831167866809690225150618907878796270069378823719921945433724195017463578202821914216914539292958132115885996997600262163279599920793213496475213637849103564700524484477736583395878753802370409889334890026449431847486218433558051745000998866040410309696595502612477591470290905423653776357874051185290553288370244013815193418962719804692259644356289660030237258472121926661608569503073336805086829861866111325803093250777461461366670479724518785794586149682194838064328354027337763561707686517506929669501947358517555308713707571104446607757491953285557505768556708587164054920671949370542737428389127812819640734560797429723681283095551618669374036846814190765894202379127034747749365301550113015980133516406887634636
217 737 14.681970640265259986784827866447433516049229911219941953378117281544653861041884343149666954442491248903461071711508205196574055574695305829545479093986226129250353222795103930054284473841311353218986652221117955744177361111663217558925547111767606921339936730714004183392525663300615451304816163897194254986605427441221664073291106282337252242821757266371608705283733727033123724681890944245275655425901996654708944142776313643306121678068536713922201579934297990573194598855484308155594424662752183432715121547549979918208615347645853976497065700183887489978279368204712454862204222572578714929185062916288939042060181807451834948508511892716513794885800286187340852053202267822123032649771057376377835304452810533075834747699725943302
218 737 14.681970640307504296650675931717271386402392097309493113574963183298350026913817244110271790701444250140603896414225050666994068044163900368540305244392609063121233130333578212259229510927029358844905482713652124013609581433926766043045179894779273441360666984216769394918904550180976000580885895927863306814894582338714077614953410454843774429211897436560067626971619093357065829821696833108602360486984834226363764063269679864314319955559023625329440073612098930685805306719726158897536973535060728398538285491737381751216355771964023690800232318348867724066360030129843112767213904112820541009442972356329265907203082083765743414916474203524069057622070350088753171688935911035390471206332026711746232875815522433556878517274404322005
219 737 14.681970640348601618968823793207412160436800685850767736116408295860528789796794033153947742675551141398275576817143468641703256133979878491010841046618657019664052293269561793918505758412236940291688617173679144288014899385783065043166011190668098257770778315430959465977254231656767696046034302698225162712958238551240438721036901759516751923525215574122705364254176115996062017651243744264040299751376679058137832033158555192101997317606705147884780796576818773888510704083413692742325545115293809765592044193358160942677747364677020730011270439545170755311634606622831191276580776102527781393416712183210604989570780576442554657451031324545706334523260849024300554797103768439147844109865217306998647228495701241934526855314841757438
220 737 14.681970640388588122991877465549726677051441270356287234369961232395761209603588542683546628020730914126820231678086614815060937417069416578990579340426933151709167128547618902128061945182543838009108296523800794019866023983106539096287624573988109022672053116048206791194430263448373756038949229542880041921353064496621836058182914056536777099122879557199231179565366085358976279778671389945241112806621044960144154667792723813858512632326374098009893206865360247310289251596547773461517023800275219134173065422053912673594223107941940448412961763351145746824649493122744750615485253778903595189061759297746062289175809672733495044939320085444348566793594883241126010418590999398184083080387952868062355827532894878292099012797758895473
221 724 14.68197064042749868030136059453334133813440824260886230526292052274496069657634101301665527392330322863456796775090973979287591827038239840029247585900085520965109745970570736554727382923747034781701956234957898388313536377654441371009335761538821030892578592191454894671506607482397614383832041306952702541857229369500907101273908175719946006805921078652692597293501468965460409023177604316963195792449477365974576260846424696924654552375807834304824092743421430751506290608647352143126388329932201476445786134606145418892744675749924560731963536887526271712401477941250299749513051843769221741293520350108943862041197524436351257910056816233072123146582366441966639145885842479427995476285077937651295079988940567464813335
222 731 14.681970640465366916951581030022835596601858285330890171689194235450559084736870138872114254824727373281897428731808953992899981826612782789733278129881353540271419943500857049421084525070504685422962405951799857164258727047696017916888250317102257741148085498004048240253210463829086669765090015456934689579505483962537174642001353978405731441219479786578789808316529474981570483475419455582341172104033129029060223180091855896003981793648237893397758661126998326186107973399393403557483293074062712580561837514258682325268068199384111866183542052251997705101263876319613436320044412070940216370085731865894312120084441093686416394122019061960954256261004732225846342956275704689087113797766109086817430559970286886526578266725014
223 737 14.681970640502225263295734973416245402505775716520886253358595825789536547154014384216392026940602237281810668801805725397990627084061171155835937930251645003068560563064766989743863445707937650354531637878441904836602976685362156016155425589905329658444546368844585572922010122958486719874419818323123929581855843422578963872660296620070061569767759685299667405544447777595417970101796465920245755999341567080234605912580014858956893562125941817194649295127528548234698443243211407295614778149327992553981083055659170382589987560976222043897003451917881144761452576767546615283617349692056420132153736490561696068536690823854187367914574266827864558886918670500307367613902156693468657289689087033480609929146788550245553211750381904518
224 737 14.681970640538105001607073715744244136133899014274437904182011576125309984313329147343178456702501427977917553908251721928377964638336333555077034757577564154411544554782509890408518405098548358059354996186632210848814009052634493130484500277601622645775355529384460397555924699631970242285411949916412769839228647293189906054283829667250652881438259298000785367407245419865761861859357213751136527753107795681494041916137878794526426731836563970611547375314689094581920674482018593639081423044463944410567860418143265056134898461599428514234001451976755768236413344254573806338417817351879072070905163858889589684087311320193502019017053891889743424103121724921845890181393401784989875918230789847492607179578644488453251167331609420323
225 737 14.681970640573036311601992892306591232696302592630928437853935168765691885989208723166679491941928967423146473810712805671717682888077716468046244921071342463405011048315499731724871613752646728547286062687475525528278236367894807251680209063199854577760809236634991582415857459717331171915794506383276690732840218956630773336900887952179874622988891128095353968612801435566334502996846844061954438819339372973419955601845445048294912985827118771273320053139605570165155157258900922700725130745663361002557341650598762025510090666900462423439145595448865332418603701001475149989386081625169933777040576193210676654630050689003769747824446256995341709778996814044696210191983278220269944068408881560373774084488464075549255011138870299264
226 731 14.681970640607048313966279251440131119022037531231971472497892461725587799214952904777509729879151994766864022842383660439799029177854084163846800531284391278334309263097895528595886597576601398429432448199131668785383736379863097578609925570567603120254313271643654918156420910777452445640338407013486581529487422892717584037935093581660508821906596395373241179927058849358831250987776198379489324201798606249737382135852450724351251887976411927346606235862249805075777180183522590675641400199594018814857099967978998146691884781004685162208927386543703389486502588090958377172845582482216278176144720588601476418764685396447018265252929635256238634080903075505767456569252188489811168595049401658797742770073884664691225593289598
227 737 14.681970640640169111980444369623791513733750863109723251564453490384713710616756879884432066034626720784476696348630415631555115558880202592915440976052095201568556264869729428907041223982376685898582952577488234423507983491323109231495626451078743639211660668362770186077543704851249641446050598647397968855222487093559112102858237514810392696427796938512165326614370369018091815238905868344660117704168189284115999079650671568720151539086537531193805279669226452831204515840077897138597148083566250847887854542945689321564206449396426172683383192810699190022328012879064639137383295312060352667002820601052321928240838837256930245709633998825137454119805423201840949341354660367103873710926537287970138858994915995206399386914655516286
228 737 14.681970640672425831335069100327531493219520032374788928354472976038690927029867135013871009749265676202039550194295304812328025626552644185434508068736920001005546357166073817597009564550254342810849792840604124249277476323558371305075902481786625755530964693898257704371961794519621052855493771767652975628357571911543317364135054489072425387153199451306501341744474272274236436841905374582566750092221195735001029358672304760792173350859030499726514182597191057989401966923149523772790489855298540071570677902514621512694603967425917920880765491643606518893389436766202841186631856099390487024969853568251232439031039679867392068404724173666677874216720137521494332595499794988096362150389855030807447671827317864678551902870943077135
229 731 14.681970640703844658222358640165410124786083233112229819133336177114923077341151704187269468047827025447045777336918916388583997171995066899257094154578133447697077989793855633563767399201111719789680170803799850345920020435717442636212137589736473580767135558824533063952125187159308153382921678514854536559886332586374187117580848597146652626440454676176726033302741186490345010437542685249942529497940161553076378031441054212227874002106252770674902838481050265833636102805536211588665673718810641870878687609268974571690615033898359002553847452385167351320069906411991168919234461604314232222008254653097555953607997895672119555081354259637432240462121653516987187852573823884059650648249508395856951079108648454928965458405848
230 737 14.681970640734450875785648928967397705959303872273585151237690331183366021006444719349971855342199574108312772309948583146605309180561764915427457544431601045074140528731320652513120703402053678476065652690407857250461077195283157112649120076946241877127689895980495375945607491656592023951735022358344114120641961461993500342559316623895536963128823680038980252168690740906503423031942571200872724788733197621271715740489951520432076359650252137120421583927362523602715360503258545135896569522092332631298677252720512509000067943519771776701563062028659431565634640990976080552644794891758272912754349779509274061774067234671970023531451478356570022695400466873665378185033949260722697457715920010232559101562111002268955471024202581489
231 737 14.681970640764268899004394761137706927295354581259282716373770040102510407376597183661248581650533504467525971724803828535007781474046385301717433691888079911806846596976858175048518209064167582035116123346105121460357952281833361404409150950750224269924957627290911180157851634491371776276210011961345150246532506052374948996005503273739498849636123778756694821537339412116773810491630377160141972988728904608871363058564716178307016011482846394711339485425082071784097612354504837948538280145753625744027853267267997069774505598790250688687809515444263370896028687566207609424586997738821550287943140512612420076306552558833409536224280560374382338793963986586717120741588704744361740480020428929973808608133242042142552426188030229487
232 743 14.68197064079332230808819358489128780492610160221062673902035073187942752699898494475429206942989555032327969492921825160760905748091824038586245933454475369772020623678132479240685566203601448587423192078362882493088759286995769571777253564930740955297352629193674245063028527441683566588251544932835775061148985829416893268395597065155548743614452343113347408044653819078223465729755379035622356342653562062924589743381735074525671397633419635011329700711912689758854514749359233778887762874447300710949864866118374759863586838756732435110923076243651140444035469923031592223432592655164375116349295073698818070559005647752805698021569481446910199415574356468579822893219841490257720372206433186047356488892237842304410897380932293577007601
233 732 14.6819706408216338804496425649451130599375068807019315168702895473585677148194212588955955048107551621592901195411392706561909032624163583023759448828789153250303989647149434366120120527357720823237915616504664993737950039831975501413127127984667171512174814723635179351349327037622515647646381591428851323708103196080177500310924003401694304659407014385388912073047536130840836396466530545374481396966245072190718014114508078731771798863048471046462044333416370468727412587031547969752968156330314038544485807432375211867548990149190309506174877359367242309459608074355603055689232700690882339160449042511001910339885321389270751738439542523725010534795816322114390946516265587860410065176893896344889264586852979361683680246112703
234 738 14.6819706408492256213222770303436812267170951046080307017993206812773561236033208110616737137122350691407540568470743222522748807364410716090199402081112508884743928118872140229464325082386412756529001554702414771197590175672297592755737005399685970034717287571401695475398215241311045676942388900817452987194215256677643932997355568131730676991348838153685519116054578669990227953614108700508907155322194549057966989653538641540313653185249552081880162738340335887456926432046948676277799842027379431117418574348883773602866231484028009242299435650271105410372691520046598795195328584246541028418785758912000625431525693601289816714224874601054950571360749559281629757041351719713647916539720240895505287222006228363281516523874271808671
235 743 14.681970640876118793086483695913594284642368670790931952156301176476792490987927217376826110455468991413218198356704624526883188746569681213100072103915164871904070734949674255515795958026334240681135966899584299478460290602978889450213989090089796120534804187172621166352158951837783253621302556418442856822655864940076254033658201095743769562762531532703321070185217267929303391180890501475550102658027099216145975737105978816343377606396508580042271176118264169937430872699623596159321496465348761776707618406110228101208242482074587703098427721158327120155057296899259276730858213021338984230797487601420987499918494795866943524449091809556378782650717915715714372055825168328171199693991170985437885983405553935096470789424090080023945384
236 724 14.68197064090233394336311057764900494138787780574589473675597134872260254354115257751015233979215724340441315514444721162414367255414035792105503881174706255128057902260955382859471706036756783680861339294333741237979686287694740738586976711256290098438888973686562306670117957014277396472308785975812336532111254132338208116058759930094701685010268736102339158233665977122810454153493507142069677699905864208970758195704939627913559358150923835688575666860863618592138725175543986714947736516976234298270840837335480902978679347992176773965587247983000746907460934885130003576256495974335580608713513949926632131526763529563885890716850771593230568872218367618511996196780199621091611139236417222538698637510026093362304656
237 730 14.68197064092789093193149658248927172300056263854833069535001686874930265118787438311391270565686140669821852356672859625118716873369658030987462391950719766505479135647259091389052381836415061559539980786822469739099603478374976537782576923649373291733943144862021046984920980971944674691797683569816609915338536882726836007150704947343261905129452622697860643480555870093251878294058637069500711830107060270462981527317156274903913066056558691954458771777590568238949288276264598916159126854882679177864130458389901950047081915975194860495765171455754268974505670071406213427768006532073222283906416915576511118854063247417585336617002659289378952842134819532990074387958564431586419936515103271029848715134588571890476822683103
238 738 14.6819706409528089565258072759594899140591114589081084754883894933536754688876681936882804101458242000867986691703761617530923942178002881660263112731852894535772218317151621464772261618800072795043909184787547289001594642463108226125463567948583266796953944555455499837292075842879886277143972443226675707750440597327733365266588037879588432968994420033795535507107939894849399420596707313748378882728805737094244341949856779014105163622697557720321995708999735722913950271819586876258973603552828925838176449090267981236762003897714232339109524205596627779619610030708220322438221341137984158858624131052733555900565412775773993889657364711485198768791433973268828557543609472031111851333515955892985844266406129531993614395897997319326
239 743 14.681970640977106577560879878073457161044633203034284758890019890298197634059724885274383742351089847649334535490712618155456191282718122540765967529429286957208912423098143137020097073749520723480470759055488473687862951201281083739897180719684457974667182866429661462619080869058058364289941576775029917178199495294080707674124338685843737821291688649463499570591896377258313703494549530824296374339801327680780619265283593934817552399342869372563967546721794245972124219569780233608724200167780968968218181926295059694887213182050608740637736368299987810039517891948617037444635882934869042965835912386898046600089362229307857136242972760928507488183589504502714310620146087624421076976739644303002487179987356681375003995543653170724639568
240 738 14.6819706410008017418362412549569474957357536158357722790156010890121079916470025592849334250856567819723727303797448290715021317573378726118495402529850066916781888225796977658257576440756504340349251873561655327183998685222387208947345847415258590255448586221719906497130909256868420469415013809900488579421512890739631963764713588042179447561721292391990850306308314456268257140202109483108779222967072775385129417690629604719978470989740460118212297603897071786328117986535811981689592530702944031853361358100105313839992423892233197933581386664503135839079747003157574097397973587862638091011075770271629568319944713712841953301776184502177447871161193635506183733887484581767768179995290327272926581525383612992445596893800490724798
241 739 14.68197064102391180526455925365338443699564416748595527704529408480548035151179632530888717925137613268561227829973758233884079994721174795118377676508222471484992999313365825315939087855324519817405801091709248839243841336171024765773556244802147208763714696543726721676540977395547335305376460737103216703319029550791748135113662777127815565541608479183761267443505351244380089995631462363388396008614433826295483544091225932059484982245414120469781755918478656026723728482046743921073054896460778085038350811146663869876751743034927380407305964199379764987931163167910773209766190832271144968972163074020941912349589184212609756098251522657207494650864554913625152844456496049614142540454900058173579170935866948483820179327788827074305
242 742 14.68197064104645355466851237409886985185117390273587252626239047601138393096783888293688494156643769572504556227694433408358596426424068405094160806410488044581153081102948866051742265812618983216812896834965375549744621360498466968302568780853760790236628619743919230861438705421430474499570421810916636365439166042036237733006861717016972214730547286545703556782649749378102567984902597727434997976967139966939491212686988244372836620526640914714956495054516022928230922886524482760139070810621715602378195078882412662276984903591208009339126033066557716150226487740543489792082015220684261415617136585309996632487394793221305176389335501984144112838988909606710714317327202590492465077647431082491465732941539705655004941944907790905435383
243 739 14.68197064106844322868790816627153425803768417848256272721400548010114047295964283878711463240208541327913059837207948401559122143674659869000757510034669807862201995629904535681153639138914353605126520810293558536981694869523911851914880367481827867647364249740525909755207481889339818802057643794544900329001813912574939846715553715643041054812704003946352607386575143469208625505642919882459150075151262136320453320461309978964402708164389260278062586773510692060821534284743774436674488398487814019063496291053839110655858278991298584173313489470497059144743618179888047621766114138292221920977397680990199685450996273269762366736252199010551616688211763252191266615781084462054723806588077963130386860673646174600413354422845461154918
244 742 14.68197064108989653783684000934680108327123723557871770899047135352413568339061450799462761514958509671126619892952655509073741640749827366048951926210952664175280562230101844016709363059129207026472375000561471614866174708827456695728894459700372776420205893828637742906242963033914670942463734219045328341550959678863168117686708555516851151476269809765705880686309650242963740814462235460496697432769815028790517058549682843040244213737692994887186127764499768778557113142704963247479129179401192120630091933303294851672325840352302946113793834246342610106182725787321665286893839310469154147372008818274320230622584583984324967390887384565270446662613522146045947337904090791466750810334650122354342034106992047799890734006524362085916731
245 742 14.68197064111082868374873861806679117380374922070194902714739102470245613394511709025360488211382292869981091270726047920241932006868642263580267501766358838659665669612739960649477126179523051122994203723100168433943736410425260414822406259343338928344119429065901845724536279395753248560761196402241740552737437824603708130077170300107514975605483614078150215105192005226379497167588835150942899793468062690846492304679810215002559970797891828615541278013818338693838036821800858698499499956982892001054132529052895214904527870397241277637307543556291436007623323976959367437438741127142012568758898602341090640318148957511412601940681129097461421668797067200795169475163676223554700528075745823234565400764808151718083598869979425148157777
246 738 14.6819706411312543776453426646914897331644156199100142771152452210495472883814971906636304593045482416204030247821654101139867515020342979706771080532444667379437563967757510856118256050858775473337073618814627142937470022518190155649415872649241085922779229480485967291743656336588781397634062850105666428774983478662319856681453164711839904232300283820786430141109507470655385792637769569883016020196576820532330922166339273027764879097122500672756014146932950820852170945900055195470216278246536171397096685480036129363448008774074725339469869847725931768729471481256715291165534616145283700895827553967325093631118001135890823150774416486690428602375380359232146905164081864619305113036873613399449310271816320741806306035313537618739
247 738 14.6819706411511878580638766034702100493039107459272972335448335441586366824632228421984800428220528602807713708250087441066054473625816366123462809601971883310953075811237753257809988695823979893961057658054323461421089804110711680777278356980411563756340138493326476392556874905911106194465909847609695880028678636528882050569296237563826609108550561435833201210097907164532220407160187039435449908093216582796723328097927629470429130271430072819614779153164763925774753488630509234008473444278789110374585351431606562546456156800931340051079499480658316389363698223879146381985441418035574069837366133803960998547454460417762547177001043313368763569123394990271253399502835715034496192340313659683547900024995861459948125431070122014202
248 738 14.6819706411706429078750777811904422237037651915764020985549213088600852395117308460592775798107858630887765468028405904603318306774168428478071898240426658518468199972677080317544155467063248605618248643893713757573249795145007850225165742895459371085761325578221157156160259574586042432700053187609352322483065718245359256607060758967054508397896307730577913886696804228552711024530835131436589185155387651402225750384204833178185930322651540035286111543624556600842035446045103635171167719411918900202588364075313763526917675233634469246594197644978261977606054147560814772742866128714759320426768896070347212556716507493535293353599582620230412130120462928018584948767449808789730641624025560331478666468891785204033708789441431085063
249 742 14.6819706411896328706231541748665639127748120849431204349202629207237340384495884765069188834252384548227850735223780465787764948807713120938927850177316749248029032981460919530315843408272474362140341709135484571436580638721253919160395581746654250578940336537575992968937108297819245868916586996620576717125473401958085276314500103614267406408448756607215800756742703688585357754990148920780619425427728171403651315615641310106462858953915793618956480473406354008727237247748320192772420502118700193885090403800053404089428522681475442465849257510797023978393499549823635302811936017056673070918201253623071750287648055191561786906111025104828783397176259532183987147032210742590946763051642686516963126512601376291633625546068055285528763
250 738 14.6819706412081706662172738787322125094815926283492074706630764250062898985334704776090188101485956860263931952320010609544990684654596716003372393443387399393116644372622744951228673685605930703391640617496083372666485763353332878169515375271309455895952982931857517417601650632161276855515356133512201739987176687390702270545630320617346340492532269106936505760349791713382159284175087342494575135930792429171017658401090082125066625600556464021368684638877722809548485571003106714688385180651783995693520462999152194671885861758476001589299867859597922667354076673741622657294312963401125149258457128524271229057396168063735094505933971688852310501382059202050879334342195877353156124581933376740650032986549604658281440257463811940187
251 742 14.68197064122626880600278331100967449542969115688017144423151648077579692755405789469798132853658032675196601266115396918619013416430509106060175046793822668037617975183393286844187236267960015683886372471145461796131597111952112157070475149533969391843374212430895846542510457241797483584433893034931522000665523259655749210846597974281453820346744682999390352623770048598391485698593904592985300613897480605243588681447604653461444601253799746523775762785318540252730394385650976257370430827052143338965944668369211668631774087220418828822135398977730235241644811537967486229311740678004817149504104339147295545220576719255447921663723358610419688539504806142363654209676835742689094685364636162567282794077704647203173565426308253767594975
252 738 14.6819706412439394072390188332658440946999649985410645181736410496328646435141488128863860138485554978756835359875192841446221269791601197800463914595079128316449704915752374771505604512166144126649800974121446524172472272396690963099121051362372975241810377010435117312615532274438514116896933789015615748948090721307735353769083965678938201972800209282500352808182378602117527037697497741197978465012145623840627634500035150778709087126666471199995924782930210357430529160074715630549415643809020504065855396099799797554225255572117425775278312131883971006895344750034114772062954985582646259014913422147096923945829584353896995843102474663732089726149318248348819911092592106953979948816810015127221846520909539221484945171581462048381
253 742 14.68197064126119420700931212503453161795944840310484744221105334697715213883203881376389074032898898644825960951659202342131726845639941584722664352521509273011327097306497444919680699651987481399491988106057569698698406765265083153279070365203875577425993392543864175384108487970143090977991932449477954929031675211554540693542087488618744957619270508210788829104709267691165788844750625968149844388664075846862279224487329332695858553464102410342269358592629302534906342016896283067253730439488905009245816853569218505241823203418578003046331970681827684702884210704880234784189832693790586519153608507540871027314101146415702216833531706909591400964194987415420222056050374241488986853570269895308354380170996561820950303597657761014793222
254 738 14.6819706412780445755875895185654146510460020883386040374938228310305032072622403455787452893253717473312459770388830001650240736141305665728478599797255512754067533293663311874758181874344061723869772651606919931439180163745458932068898332912181106702710782159310533800278150015237867477227032501173179410487457121133580900263642405725080556356454972967946623827983829929191960146590706117846177664564933168843309174905274247118835677727524069205343096618101970814909673396125497941594201115585092910948157482093184578841237404772762472106991353011056582135219356850633314061539852735469390818770750287714650795267977970298470086295080852684081109194387062135482052904914229507422170796548141628070192216832127709971553068886735255127743
255 732 14.6819706412945015292848260746958633369469377501486859318148702964119495090761979574792715666216682651863470370059787678270655411742237295590879714390335001086811801520905883826238838443774311157668168783540980822372459830156821628055510162115486468037326205877450775489143814018830484121981535298470616312271845588068754459565726032846849768357715109961172978575255367274111272548978114711525909729892115277062322791576803086269388086454846229785562207405349610978035787306057678297252752994755101398574798086716620137766065324149071311675950253782712834447402813610436353434171638854040288909531183861142745357206348196399137065665158197796431446394753620993595267645190821285886709625813225794650142462228897469016339810701391054
256 732 14.6819706413105757427975331759962586975296804427752618491253719573915011082464453286203232649465190982751654474757237473125494954331478900602496349436753885181266329315730262843441922353970670916384063007197083788778920265513816259214285226278464005332494943849042997920048358455313122090749898831603449516714799676863127725628540179178145658014868036064675233291340844036504687072508955411384002055174370644789286163592576173290231992933485480075269677764134253888850955872000401964485960852981425387414059012817476306148968744852414826193601726646610116525250027524608102862602181853011045140222728051815795353678543946365328267917671505671396231429665123067356003452491570273365345350195133409111315989459727187504822452975883775
257 738 14.6819706413262775610794307234251701461985307761922563863614837447386309107259389090407342607994888743482078655971262244628055507476110198516338600530853766667460467824789115721207171023487879458401980178886430105945949449012943844594371161684974864659351038249334759882647156846119427551346788780658224367886539678842561240713402927578893073979088461480190438362080978063987856991646108278487762186028802930625692969996079639635164779594786021305574229669354900499897686026888954165767983099523085984094332374875732838375226145774142580531229973154408163192776393783719849684043984123125940757672004673422319237589294276420388608232523007394140687966825236993184188930068390607659084304974351367661627141133800195144135317937713535466729
258 742 14.68197064134161701075647872276452951969181223725569720978978926854917660378103053295131772559957351009033155527916745294395550120119959809741961711391429588202201829944889531994129385007433838872406751747448862199279018461097789882318487530029140630984320889621827471809763520255478829452641065758619190895148041040173847910232468888033781718638593575888270641836618939308638766735880066719423464140938461686754444638071220298961864488412055380433163234254234549331427574671417195684432330433788413227390881232921875252993709431211083550501708471041788801622676844612510701738346187294342718227114158532306305341659898664536510121182385274868387894746196245799439930637276403692260223869713047364736288412539530326073331969233155514386000521
259 738 14.6819706413566038111045153802262001625581454236149584511015177125169138362120491494771463433647531038503428012452151237919034714807312414163355437546280239017340288781930975834012539911780498206120509404947873446830050670256472251859640534541333615569358916147547321822350769651807001836603581852344183335918695711543685571366582837763688254347247743943783722748421963754392484093475069545758826543708956771455590362772589775931487686822653771220438039664412449446987444461307155048479858153661661954978349227652136651095853483800843487937383500523404285182217759195526958881931987564568560066222334568395811151936354644440515731494952517891623335204264630824511775735108276712283918808799785355798776336883021789745420843886067425335763
260 738 14.681970641371247384607867193824006592453416380103224143692590647961888140748222111759690223205107030510406338678217584933791985856373222479510335290484295451708325367077311821323334378599333305623574281518328878857522499937733142770816158006279380972778602553991860292563002549651293162068082511942926652471896572562540236939200661286380939210928543831892472328965471404564316329512811190658943413476721349530907619377134653400763750558160056274335002514779599008301849426238144189958794446706402717612039126910126021539114236834957566216433562763911518984708717033748652954048474210724522661103943974766894105758835486005139090354019801479487457350384713117931372092700020043788800748054656182302592259108443630053385509062185863820309
261 726 14.6819706413855568671164584776331996108035139530095209170470327731618820911682255697611412972301773778005276868944275136558810766975836309737639660118307420905476216151070200976370318213394496641474178356760121375848802036550569188490171079660774082286098838210054348429567437530277122263907626183777607330382097546198873456332408539439836175483016264143253366475209635793619898988422056519348905673233554690544793272704464724242401370632090948656479891529626695932065717932203370543548952537953149683182752041839981607526704522109229858567782055666811551315989800577038843584419838811200642594748477463117451658585393722296089318193826206806147350483072468954682778897731760283855574597117328801512099284733909765951207979039
262 807 14.6819706413995411176181509784202677634148235338362897250792979958843498795402224484596882606256210084836232051510942798806125381509480024228429064267175962641695572458752149700113095105974978676881291712362894480145057820112098483837042659244591596038827136804962740035851277747802460508111592755882451753995350183284549750558522716131852167667587818400794730835419724417058357362004121050838604031691633300194323086059497057185600865033467596616009984015866349883813659172089865439526431943786844143710287231391427509093735366624095648671744131426999293469630530182565879866332568878373130236656987723643433795120479165800880104506790103676407801368075576019300069838686654756408265246948169897028099495485874630416053408307334116309794343308527788763612851507783029696062333047004922639823480266542237971
263 726 14.6819706414132087276422865576822629184005405935546091144148060253960550864229340488831301353477428502195557120304807797144873826593883791832797756714988796585902415155193212730744115567451365831350322062751346855142578040036812167616636777720334224039918449374646820176648420711338807346783749528114946613929577140844363695187415471366403567359521584845909141621755728209254003436475220589738365942183271618591756950852190800927302491585033364452749078355551210499226465557846819376009311679391709249618569450541571653515485311946146113835081071083566291605526816996119272209581863838910952467715598078877845160494770644807852749530910774271437590734600697168536851209839215244838024820952905327170756354494730481754982008727
264 739 14.68197064142656803030968525923126710774209919600794779077000780962470478729883825930935586033161780956561830742935573056830952345968687731289039507188068321112565563216527293553179435131042982907386316700063668929747090568606554814524455715878427986162767997507469294103110937531763054609678747427837091845061464371042341085381928911753714980892910098246836138179250612546495006186520630984260693692807658686672151316643664192928677653589772951361192289283571300154015955878895845740338293844732564290930760643990070434046758704380261498045556339691101424593145197506195051880197311872242373446427861279043926626754173042452413582068767434763128205400507819669418533485681381119746998938710999006419463359978987753472543396209633027799185
265 738 14.6819706414396271090436655210531106075952338579225961679475712447485845157725404368459071757715916971908357132746411046785781768407910415291458649614630385836938567802550311305792323335978747549108391203767067951112158603066261099666597525870802372020390991757695511572093540211785960463204190890424368255240107502232059452536040882098244234619761589992398859002716640497091301992079270332741692203059624006733326796763041338155357344419503194473026825061704230521525399376611985674151783548345695471331486087045103813057925907332073425300691489294771685807658036806098803717635319764971967937549972122198217745023339829092103978378492253064540864587413422933795276626331287057825641292810129229403446586540259354067492711680952567401121
266 738 14.6819706414523938059560009869256709475131059769912570565086597799545643880397520420962422804257777694166883064483528763986419128397228768969017484232252870277091403070794753854750283215733140117977081199417799272125651853322822197541303798556285165389314394797736283742958855031453265907407687093694094937378107537028743929206546328915662323089091438935687900980691360442520037474166619079624663971884976495001093181635495378870876572227777463817371216889945592192150997912556479099428232804341064227555221424812800355562707871234068989911066436263944931212063605065235233838286080909993546314745817277632219693561693103400625084824882187904761317668069681514833262882877921897397396230279128844685255187387678883761558617114974470984311
267 807 14.6819706414648757299211075971089063640622425628832332006700736919473993454680007730077492969117247613081761054691005184265923001791456914058654288537669659597811244940764847428398490473654548743786109291914160493040816615571933256638805281948784102781960325801567426333619846105221252736286573322933861270692131255917797818629010543102281080294159157335944680368817344200008860496388661201172627977215546813460217708211007854036896263925553898614467943495817404553486204685170844005347555158025166522788774566096899014650329074990719724769283207206482118483397203082752736133706992120552214815957775173867851597903692651326185327155854305791627493360313357907012401802036473606184347336459056410844630297001790864149682709777587871674217307951368342994670304888916677543497437889028879807120292079613682158
268 742 14.68197064147708026435116375340670434752218037987103282642854819000302767687547840904888039271236150760218648471487799272293236338449211108168327656471027214269985797610372344557790393543697326679481355023673295403412566923871973915770501028760537888877821880166335758635052911846360814192799770243429356920535137387680119389036816753764246409634706930085353121509344135560228266202336211427084896560828727395766553546825019332228534570865501392261682086660547524926572022613541927225609309148238488959896018526280959806614725908034661081074980107675083842365979067937479851762879856338902781630530778808683535103254002931480231141134003476698845862189998893685162109830874858045729112302210079992217386241996887335363419804525578351530734624
269 727 14.68197064148901457468430381764343139613641428379649586862987365264505507542923475663826912248162517434351971900898094101194364349331168529873043656954179244779119301197687127648554284541276390433215269187604938267368976081461556030942549639647551309257543635448077893099510336505009176895889948443269436878036688076251396934280918819005457551231094112492463837295112188851498715519287882890517809144971734523155069575905725631815882732023400068775469792387624462641108083996019723868383610990511429491662846412385441168488909443970172039254662000367655062828442395487863695225374476553551929824029168772246423263421471549377957144921291702726178428734368274400514884245052077315219313576978334668088519122099500938652649591909
270 742 14.68197064150068561559748955486845290126840730118794238189549538004443826660148002654026231213127954517623202648070980887725195406934348448780287683776657899968372800871822364613571197911507740900039706307360462526485889671110133837770244918506122278314156958864566995118215205088680417180314201757576500307895198644592536771251503734710855058254383827368635269319547600586661179161348674426104648874232005876051937946015539646509694042701435997632798899080138355209238733479241011991237958746876357572491565475529457205767210708022930272966351192724797120685492114230954025135018721398614636501825699713944606606838647503197007701670827523560268826377879395146027421454592896921769261396905910764601834282834800792643688359147407422874534087
271 808 14.68197064151210013795515399435871773873028053244276998912568013855270232849072840816382277389408934246943970199388564928943609516187477841210093087965718222464105473925601513958495182064002377958928246262458269812917643816749046063946087125371626860407535177518210138932542447113674839459947613644330610081844714435177246874888928786164451130864961021470759924408981746490303253983142484393807611899447049556785438260685881957444345953918866334861607060046789071629565916635762541903638577570171509977786309185622230747096272339995528672994089548203854647954648654536834662933768903801777751244154672752672982510001409488668130283504730705605430510346554086862562069708475917588727314860351328712323336395284844636871961663306200575239465731185758557928548663461224243064531032779135667085362459049034325746
272 742 14.68197064152326469550422624919485305508582176365586965824811136502396641311985997068020102130843061288307993338461340032565626237511316689190347904832865208487951304326017708077775303158156670302208714866917902360966745417103853263988657405515189433157184072915776590431427658178416751783582733080807676937363357871551533716353432221503457670037805319842781245882464116188357453388110384701568821466906733372947937579123155981244095869207030944521158484215850905442892552750953758936739222842234495350500201233334076319855451183293731150266187593875369649769021838302608190380390164592037152216899267791996997666411415260820049866522753481988089050172269231685029257594168655071251068010429408989109198724075711773831611350755451368405704774
273 740 14.681970641534185651325682876411967636120614376993890770063696672666136985443556225021747209368221178644934934162427924279850993921346165251814941032254358137624195571384068270942745002583172332153618882760117664086221734495444165143316850994037756008551035311213798646610857097763041763373245010536303150740086029489546082692992379878916836316831830861510111094662400814193264301345992581491083880790689042834915531442572063928530688642203186171653295050808356600729531170495989587763309709654964236314059404305949944463196399000284983950768182688364364839146452708185338871275696925751538482521560891674383063821319794627633387201367928837937605451262613506359253336727580629644877531773824753981753864067902420867765361873509092034780632
274 740 14.681970641544869184052330209031407872683793473996185120116826188589971107019382771024863441382053097560249340594069293995173605997629700963532735278102679883419192299776100091787295358854543630915950325393489158360233289350750567981340222424781637765369044575359412795736175122246929343164078117613545029079548365858465211465612812418867276835139026808674767210366364868087419168809703780345624573388586249247163004375145672015202394267954194933549652914162845333887920121783545391326373777454660309843686244926377794342219828551906889067911346381464625371585088015733147858173363404786084110110684303808902323716500837261144481171212985144836502154072533573533658616959004398540089583502515637289165446151873786476935235009731200423664243
275 742 14.6819706415553212938621016463402263951491127309392840217292074901680221345922609915248403481516809282588995905582479723393399963167253388131656471307163357801375749814452173895300838687927068496826755773868949650179539931755142525914669160282314620672106862437799174168611495408436200595262501319684867861002759947765740696276402399280967642700323663833430714990800040349578936087164560865053758837948785071222386710649430197307078993006216313321993345090952568570341871148624677575046083113224464106794528914789999677583479790653099171561131769900316490571757205606999513843027998667168565823059374126398391085819255127640501658645870939219917523424216493466219762508650761706909887113623493213812072648286557661417577007416766918774900048
276 742 14.68197064156554780825575310676151391035128163470237459751158755075996303797446902341193533158567389066246583231464525408351371741860538861607803634185928380149997842667935249126550147291496201317324194339467358267491010822407482075620167585226797507439427041616895848509426204595414798876095496939805912512437698129222236266665698337595228822794966083113946083231274731547044229839921904719579630614353768070506837565714357288799139901401748789091879716826067558304845728054455440325184792479687950740350106445482463971069233790054584432778968458996339180958842649911858352522790241776634644157527806858696766824724777970149617186352309523173921516868370162357973580345099817432039490365873826615675892538459126767892406835957879460644352319
277 738 14.6819706415755543876274577417839748993543256097839785808483324304703043034808154213542914413179664295775752047816087717499536191509454684950689453570098941117253981075466127698256713093945376749365058003035736339753089162872942854104897782943533915185707160094959752633196560461323534692927265951400688106792421093128228041439167087424129725929708852844627038899990419181628073681805285983663554232416937581242874782326380545024232658076734692941526632459693940387157974163418755430311751960023023899912568221211928417122068322767222983557060933086338545705072462790153844957402014567979023594084707673828339588825514051776622084683840324996065010405551687147165529513201178933582986628500858948760737645993628053786656080109880061753366
278 742 14.68197064158534653063643664579422046009560433708597536758804960198967020596988587677160230442305707915557408251916528439786828442847690540408230688672821074037816092103462593585396483146655601964580243714484798694436004026550321164894032858682500146413995746900318855493604188552358266955267339664205292949423535812889558838621584717846327302302623605172465430159557490856075759233011682161217131344889931412244238188333663129954559915915113322513398587606217598929415758426338556843531141905126695438817640762029989210760659441187747577547911164503220748949546799583450248733670455324900838573784905313316690256688299177427156891443231190371351793743374337311176147046884160597512307122884319572708076538345771459724153502377854178198323363
279 733 14.68197064159492957938741479123867297876186677824214882588415403705503123997533400230057363825231569285084451843113443723446617670037810265283936888923071095214399236175723140388090022477076991274913024676527432560232302007767783126417911447426767577125730206974199197085859564492112436554782904630802615786176450345196862732716132795699961257651393828588369698526886344519348260777996790549856398629775106033645992671366570556597738375309102571499552439776456761917393161485152018393119380042599107377460039942355577031311869217064624730640430497216842321555362447759536465532152494691166420190927078729710618651254739427133107436721158242672311337132642440590061203318237531428765202563464677561405848829400509084137985847101532075
280 742 14.68197064160430872442735993432053513191643895535684962195708358884851970346651591187382391255935535285352436175586614648621411481674302931385749346677216653888157763356189993781198840881825839947515136697246358938381421534427393339838612489508562965778774198393009380311817797131294290555864452917917113082600912162498438905813329964483396348455185592176198500493293114070482188841078334322540667210206872750906424618539505388516914466545160698435934857705900458823569840608223112421303028191601545636850910217308817598970017094923692423226280378277535592888927000574958630575696677394295420288559451483583129818458923820999035819273860707105039849796299449282149354256543816140756420039323768999548708350883511527492917918984731377358192665
281 742 14.68197064161348900956564598076698264695846196747012806737994971720758903367919913333949159751449574745197088037332739388990264128585709482448560131956613926816964944776755662912072750451641458905112346705161988262668702700621643912748728126452162728964242536892730093448441862795140324525016730464040167369535508746182502182022942591880330349765331837369369227668030983545604450659456628523509591299713103126704297644181738572971598926507753962778607332601497380369023060708669276385842308327570893483105293541157158803363820019588389177646652438164050408482534892525934549440174692414736458250378481488484861021473211790987200970363876417922717700776790586569022561612046805414885131208206895943632146408056459155719482136496770540022483471
282 726 14.6819706416224753365244805233078696389726171834374783014695072921707146486309468604306582749615347614304390693345162856929655909114308950654319321559142528333221525746322616394619445584674787005963656644824630719326997457577416082984479585602724404005772953445950618923636642036199938290717903752300202877658799500718172295012450466262570574124110649551075745664660488647047240083583266506410978155342395497831435559917809989761898959460566235627168706078415286841967586270524111401354977427598190077119658353663087738695201832700343472249299073023436535327116209329537533244714376637223514703376411055576722976585710089177714997357224491920459064173516207821225048362386960723935095266329460825254792191307175202949258422278
283 739 14.68197064163127246942614825113351335516706720877651554407184450304317107927692824883085362479012253915401678211154129692242809168027501487736085491534394742427046154602391090429362919446944782334078747780994361901683612230963991207272518371091240737967838947550120072892702679537694114290855701679089014957900006175986072591745501564991718434020598063004512496122113126071954692985379181582921252886551854917232931937943557834435835178521992911515307175423270355419116862173662248176424289634358012260446232230030877881687068912073551245444090521775689215611422209963315755910003061610483563289621734898151343826900672638869854849955764951621938117206906704482753605213800159882709082234611750134259306604093223408910569106469901707096293
284 741 14.6819706416398850391233470127966720530789515442357182551276461269426710672905580521202313901382137547029815313669670685936615722200426121865087045031848495867003909585815078534990968045730554901865514873800673716366802002746396917625783214582736818973007268333990136304637343650181492704018946268706250827364848018985049264458432645650502733812359162076639737166172656541110620621147988786778804461835297763428364103321571768687951738736133600969408098120385756955540568256189789112408353838480414659406396456456226311246494321455011754528975489255735030623872858763660214286104456955143889806121897463594685945428240875399881793593737066555621390080251263359689424322277019422729548858601013723120423287541551481420888585149804256426920596
285 739 14.68197064164831754737863084907108454757432329975045306809741958153989491141516238808753059974199582995405947941680365487943308887893813569144243514739381289971701463839466371606463840252033518534563471778944380847193345691729863282788774155931358776468288882390705354143885639329718688878340219270484161804373259331119279102625493987017832921665303792266092817142355865304556819641234777700529751734411863633796846322519934648420540224590171313815374897573205619585635317882894546643607954257385481860806637975756751672251449615425137728538845347899954234131720192473132984690610870537650926433406573701121153612399422135576728623972723387768809412331578079593391432348237746348007372620518640320181134604000275132427721484699199641540167
286 741 14.681970641656574370898723695724381102940498047952749244852214354214745598091185166669351150958221515858519839647806320352213631667797120745363214682393705006073699570389154087545747030900512419474414951251499010596524251625310332062591018111005211899791726330045177924539426941881325580517324494314620098533640419730208148138519640244806638942935195031073854588820139753544656114540880279246693236759850941067512213072308727962207354842583402797658027963382123664631919447622465023840163359405068223063124160504075690414261874910291232229635123169432692428147265610644332800027505019081354414469175023827509109738910008764848167963489883371370894687453170391516114923233252240995902858656141528115284438889410867917296036768843485213233646
287 741 14.6819706416646597652292281139831880936181488497710100267332405926522483689779386715765629455182757435372419055920393493278308876668375948045977767952922361401306200799816140890190023052487505671034701564960987100106641520524887088771492118477577880591392257971319055674110071968321666041390134829920176383404614780777264627182866289358179763543986199623341357522263862620494861366235715702233957524432581047817431417202974458182769128896052941306912943489614235296089060261554758516234091977799854526842196527580999688767112711446064287278413678571308323136271053351343530329564760993397153558078673980028641920693060919252145801816256358336296540871823670016426954976763973405359212690254937701382193565079179303530354868970494651891054885
288 739 14.68197064167257786851502479433299178331283113987524632117658195195601643556968214379506161814441365705265904408208162210852543454295196304494925831001030992598652109422792722814743773088333747209763077619516040647323915260805028419639138989532032452456810080146239422903821293157647939095692554636740440326475350572267248012201082265672628832148175338535290747064184795370081037225928579093617552533810829317431243618940741448649176358219403855232299455164489738660080511304457369155029272047306866164279291294566457685087084147534428193732286978346413828244413272356327654358349338229245481220792317316196387622235296730599063813041887279525863220745635395797863764510440284029005611406733493604213171613821266780545882626312918496931425
289 739 14.68197064168033270513144018093591584820918878929793656715222929992325887909480446846307914051013688864463061872490626078274655797212614608837967829766024750504634941440968114137637984609876356527952676795732337517753533280120849575129545745573613081212034308359380104298758061079925400374558115431796140138156106646248407419021526324529661495668242863919544975939171305797185305983143809740946657864297547671291188755909938658052591135388980100455617963510687165651336761748266308207148445464304051623818152209018310429805278626617847622257606476791735780254252634873846077344985279867252643256457383167757495502863626878695324794162616754684578007022438021062198620496666124690720503346404475105295603916778378169973723071742148305024982
290 808 14.68197064168792818919105088962033247836887089412193011281069264101691722262711769800681073281597275439669637560676226323452779005318120577215241089448015045113924832935010496935006067210021473666944103851994531765713828642537491626961918432849585160189488543966512399324706933521486921224268231501137256440330845083847093201324527493113494331381875661414373477216111465771465304406702384561722093526948119763244193928216699202824028600541675260723811074067040703471531258087351888705913816670945734941172358852690145424023214381722009818915961016173279206062557122588938870659188393143129875708344751079507554133122685348955920807655263023042218770973427805285515075278571811975489826610823411609218450872116509425640773058282365042255356054938300884998695253623029298803091879234008026137309385404435266851
291 741 14.6819706416953681279307941774261971184037574382279289506465860381517463498581379020077407922443177154346458065893429047810027102389886032248676821771042580822735704282061078406937016492139108391127012773810557796142640806527813287224485722315268204349267790256779421731871673402507200883205878549884868131472027758127603009678394233792172367873680597590130693204635826088477377507425791793586709945406739648310938716028426079415345768012445406939299018221273691480044727396051612494771471500362830536892388699911256556249150543850045958661844751185420594024669686244636100507064304902640076534348525282161946610834531345067602035851900820835401686830240548213649596026715172109951868851290666069705373937350651316844267069098367250648040738
292 808 14.6819706417026562249838631251181534169875688817843683689641938546247090095036236803930476113415464927084877855254948244048090974659818473997013997989098890449281903623602446298669554885560967021293327349965362863785253617496497873523426859959511890290347834891596885547780346189992873416831573437915090708418441297521078898856776783405324043813270946046317205754502692705034322169699869920333167913112331617190086804682394521047892446938731626804101993026401629009256519020177450376022013647268131905970161526327156496608897273726675861484240402852591984555865672163481997456698926889039259201459980328926617343921449466993669748384859415833446509332588306000473693596246040247906684176072479833839593173668169383363842351109317430325642415819028091335219032085251949340352305324779120541264406351304995578
293 672 14.6819706417097960835406829973676386814117444460917941661884958493971577935813875174627894985006037795853083647533084872100134528274057988184581837663701677446622194482496909801761579819378644279742024822433159999115425148415862755610855703745664397577914466549303706006610748436008844944585801005837003346054386646501078030796412431259666122655117996804397979074694131473598440574691399615897350101508053758658927658428949970628280811922066301019175307125628563308310093435738389485736884985010211138766306515575203008365705657332648056199778180446512801167053507409717284228403972460261229773889279475649177416009555312704639562544218670728367115793697087276350987974043
294 741 14.6819706417167912094030910511299104125590675915888779805523009709389534704157444968959864213476810385870210170087728052012758548101762874705220287748048423957346308260216906001449045253480581828828982317276604495323637467208774270911301968364024449381160333391697166637913407841265892343004881265474399582407026953390488359935786139768901660187978550151704295563488047230846950366093503199339179535530878595950673445596331963627828933485517816357116547402949373148731517346016244006812106036523450895160706274824306835913414405696932752643696984183647122151770290301557312703215199662847345340839940071533740313048201833524230636052791261785031794582824066595581264423635056330710713445622595432190661082399025594861107466572174719063543049
295 741 14.6819706417236450139356754938454014685450023116487173007077405511736633904457257246907382730924563926140101946110886522188989167348551924836354443681784635304490879310495869266310335023991524817629403436682665978009444894159099756394463192590900964174819717655449583920030662678701519585944364946108688490623071869401431114057027135395476170695317965865852461091603243481658073629174271585808401602415445236722740952817348368775542541200201926464770564816919453831881380094698103279447900471446674197018762221938215892615735841947874030455505496897974606690569468811685992352026202611442037631386978715729308468313707794262234993493253039793089607663880085641039336255083164876180165532424129458547291148253185338497264418350980588636185592
296 726 14.6819706417303608169180699912115700875733637562925382748146121554131997236816978477972827778104891561813545616413288733037216029515578981470794048728952298792652447564017148645112013369704490650809924002220882727571285382584546850855605099144815706047487507551705619343844406424507151759749769311915568440561357015784581844372117715601959199241865751337377078986219174497576079646014306128345648047398885450065626899544569908128821374248958427311134428780210956474684321238856518650666953720189419489625257435022729444533926639275717231607287042323835237801212774079335589736877789578947492249177085565648669117537462471030778965945167062189921657951768074276833771176027022347685628283530468262765104720544494563980391198954
297 741 14.6819706417369418493018477491107513955139068982110339718121771038256212643915007804806424916232029734292670682331184021674452812539243747007897558025229083949695210474267404355461745224212154453439462839852160275705975700809485135501707939087066612683946293297711909742806093829719356872224019876790229165498651902239691477356367447243784737892945763856491346160044092978230925326944929873823453853574366613073342591751784541618637814628686366472298417577848691088118682597251591435983119359110919340544903380665467177617719235521373153912625821887056415367915224406825957017984156676222492163404934300432506519278021194630327389350990975347280297311929199796995772038602717785277958397055071144403681931097019217903603203987337009894624967
298 741 14.6819706417433912558755134225668333179066446597630050358468274573073382872887394570094023340492404906967176220654548569293080830143747678250627821207984331221906374087172662184633876120040120505198964688743918188370343937196679216129682512152523219643191378235038484503804187609263680319630763166080502127052542938552422691150924367394078981243063064504566762563063133100748254379513045917847949484678981461920113818258876404433459419305686419539861841673973947572601961628355833452073608193121801552244671109435473842838191677682260509513265587283449644809256014483476777054771819882634338004451442388507185500532072801463036244856139569081011531446485437057600059164840438869028804099695578705314115026335063399262733816173348608251128915
299 742 14.68197064174971209784095162917575382255609341681692336731439755829561516817448245614708061663154215286759259305783948601486402274575720996430280751887231615075294986471307788566697319442485934191922602666289266738104293659538410445956382797182047533663518396392978029365780997867468796269170868548416278564795675612933187562043183815026913376598960557845992413261482647573778416178657638630798371639170281441915494787930048111152052125920769835581297024338579943028262663081176872193625085746438673382558177457332263803413569111181299141641934421772082581421634723944271535736235653146721352560401503406207317346794454853538067443091756014056481027199793872991418061687432461452557869310990786884313354386101355025857282183551824217619631633
300 741 14.6819706417559073553045573734065471846500231935883407956956602617989125206957483656354567989593434148353344702964991995490767754025490146282966265335305376972223429889245045166055164755828732233054704027448568095085712009652400668383567583406046994097127652676204048248593819613058136808914444594050970651482892546504409099577699033507096878775940680814831133983197378163822747491055721317540551810732152094424343286183507879506968921503691617933314390501357567332430614621666190862125245052651992397889897030863817284925112154835354203869997470958600630378715583172045195085294976355367942850193069613018492681986837581595847279559315498497814102058290305322772023035397638771779894196181158151476567275208189263723495211269525716483392981
301 738 14.6819706417619799296861459440477009054282766144783850958797344051560228357112353384899873607017578578623308810856527120525768674059293080869661520685193170458833197606653465621004540893770089036175834272156927775192184685403201966573542439043371095938265823847172691594100007825682918547577522909846181413362386128850839502473475420499710552861328520000008895062684984957279282650716482679835645701303720835708806251335587391202106391547759819438793708368612289986529103324673433816628522483629326391647714726083952410316685575805044571725050558784467126682022296070549266640036746850934226395595382877603244670068888909986516896204168777535975141638480334832180399655426016168925351250098439348732919670299053892717406572613646661125084
302 733 14.68197064176793264604861756611600995153780280819536327534361402704017070508166912164605843351714561184336624791325877831173721396675413009804704400833455797048853364015486918260893202672878915476703650932230970675083128187603751997309504220048447474146157720785098494441067558673046211754577680138431932637909412836049763692811288376648710947150018871795929832703685193113434589666544223736342943492067838280925817777336851636717365162477356637507171724935455254657508781213861284385305977611968409994107727305808769128055048573935647756318776231250566898167524679291137645113966827332921287397640446753833069840951137408853492597604796756579157484277153734862546236636817200046342276178703317561206926614781819344117102168926770901
303 740 14.681970641773768255351235019963058906301085688853762846165457305544221809158845424326077054519376818555005163311678626760899564007683519210051368381383363477720256650969160007113778008219732876741357629612966513041571422653664691721743028913183172169141159640556319883454296757326029232051612428530531288523649301854900414721676970484411770750180542316513851835752478663466943807031737580327616403772324161251537543798185077578745266439650238307470865631322059254466845648504681408416535107574201865505503150729316966947383295409664254244253926013276239459789962260304930345006598911684382169319855643920198712288852256533519347876099254582177362731566639228394118256163231296330471573243795186947572605703837418582480951496824197366531511
304 741 14.6819706417794894366292603456137010406924017141803481284948037000953372192334173033904354361335010319917965996264766815601811075331103700485509985206440056595885057602975992586334774327489513929011867724733567268907196534855454416235360731425417467281084141807411113166980925065585305990888898844651957070485056270472031706187227881481218995721147218511958932903819541547878422944624857334094287849544427180041235258397329880172919940238554911971939057502461615846032853871732725337656534193644885599008772498923007347775024718987902197033329649398244023381784271209030513967243024381666292555953606953160027363063893293833612683060036540963881979079715675202822743303875547044322233329681898560766246656218662889571588921758701134639930053
305 740 14.681970641785098799102589402711036955183563573329763174009174332250143529807960666813128466837864870872759072485518672660902431488771198065757731053830095073404708449039313049163916531150449774580863444366294714508754699632016899683667963460675421481042062007249334469479962341594242614374390495664702769074092342581052522294161012132653725610310252751180285845465626138494085885297435492908272929135952983068052067092781293200230868304949214345202301062032023752578922647282228061775623671833557035990979266950093787102662669442711836719033773031607900310814825214977853073448122767951697919269543100923476896145667435574087140071340296399301707675551076642960491100130349937701496958476846340252427239711431389650013909859707736167190885
306 739 14.68197064179059888421592024003140102539586701653093638566406059612964045279302093921078420464245646940943786171532643018412899303058227804843690061784565412812387327997289947881200980350862674721417928355836661711183419424180494888911040408599011904351788187804151446540725259912788874530040098933504760810530100761383176877134514972039621466662162876993531259302586422357028756109504374124396832929114425936173138631478427008712993798967274149864450252265923591048194739209820777741345039590728390217838714588273281664636309007936036813902287812996886229767521161185116818165631840681670756012025442513999320055942668379504524348229181631204690456096681875720072548932107172301333399201923612706521444833000175924327669177822800406608349
307 732 14.6819706417959921676128927380549576671305221100141154331168756844766176584002074322393646947652415770160103306655599272092542014306709321998829921668768541671993574590460137947351183628428410061435777317457825401179119731642005968924550167698977071761797160206461439152158793341912821544629147013101681885894703042095821037462890623803477059748313644473951230569964744078729764108393006021459158401854298608871334251786503344755091838337650929226861459741338353209192138967354532952583217265300261915468511578086718700288556253916674257696460556439898653227980674783772915576640892750982048251345997118369693599566384024799393403645088280933593724920502316698313846715276379160631910526027401798395705321519508669248276989444352949
308 740 14.681970641801281061046542628152389048706328932588092913644663780930785711990911705126966299641879692574345334746479922211272282918871611674806630217110781399349893695364380588913643440843300097525458433843910015221289665522160186424731385178140699671193022140715207385264702846990681529620975173017913069623608681911152133732202316770294076721154555509925967510402696117496036540519561765047744754038890390647663816471235936996984163055499446532572214735988426507887016011001137269188049636679072310846075578231740871793012525371812862015172554642547703574658964120073111444444453774842350641736051813196224140860176584718652588002916688692487849054811925031528734370353578425358002427050997173407116956610820728042957301630225699864694325
309 739 14.68197064180646791422832257661980408585354341943924749889251691030345833363314676578233268421748672381329301544881465115231368570986321337565676311214643614333759820742858608566280913693489139218614085738301483681734742555764244824465199638834185207380842868164407354129843198698751591896971759029180227870343392286394364233752046933454965283212210386185535149686855294093702656670617313691940087495906687344656226593190861899766486308746330951287475876911624394433696991719726155795808276328396775421289023410327365168030397266699164154270232290858979119341053568078535267477575750141266763150014212580111448370939174748577707529081624395551776541538631391115206198075414839300589179773299601663695566858747990007642527068031592912007852
310 739 14.68197064181155501661785637404734331408594428685099659676546758684243899575792596165856790174223704132674652068537732092915966720449121142155281415588327608294387625317773790378907461581708643336106088429364730192945791612870336802734929194029945242053171307030096881871417548763283396660005096120324639991269214898320774737291822417588288694365270005225655505046541177336489884527181570724593842647513230876710230602227997864918245165835259862038084392708176351385653552124487633960702254166581437484794685443477986768810635067033793733174917884428932784158195012712521574976498688899841837662066847920951275392081064586892788576451990425335394529405801189240818368767781869046431636619222135288467863529724638542112230923029670879272762
311 726 14.6819706418165445991555092218107829178472101056648630998703542971041051380193095195853866383463184938653339193611335951040089888586203478974635076060965134632847225516507933568758737730778610012584412338039569104625744076433911448496523917978538804712335132794786423488017660859547476469193667466844699296017245803089307413906458815769734660035600696719517711993323224240751457686426933524785249126167341226539757113077336145545852341147244348393537545703273808978831539626479346464247328573372999011834377247546301267684991786071941228221476493718390319373983222377581405989280516790971025114546999848101312036762690015055131764663262245110463097721900475400546310410320303761236278464257065267915615129896737026800859900295
312 739 14.6819706418214388359397774973500638168530586037062954761892698015856496089783637625735042416994064936874635291792229346319073254272175486748282760915478360112340547208100554019035697298851950627270252046594654984979507502261662749681821155229129738231683690520287793981539088276688482489244708845634086992472353942700723569447377511679826111326433059570037119146033320386939434245956024906144231282032899178469152159009548353832351370374165819020559350128201982719979976456200929698438515162876012959390514932025203892714909838830895858251061924188178351116389873150965005435709915739537388141865239895281644511222115481989447700895913458279889963265132075275416895002093252636546889750361989771207001205990610889357996677125335622331628
313 739 14.68197064182623984585142505550691877839962433068504082910914920113777853790322345767924108673682722214988623384212544819889726953673831932397278745253523522244242367120124351972996688182127563218779680568394990815490339064031102688597874743205819677376889242041685776831449126089323873723695281182129496970886798135551978447964403613724135236180412466077110524952936863452162631958515344936500220850859220596035550842960654456945090726252984406971604365591557038991874456017339660536570081504417882456084154851454131566083227211160788072132993028965204860756657311503097263270866822233350651478495459208156760871046124918426264532678941986188185298341778645032472693069223143267751050964965897072127338178059043759286564358127133710837523
314 738 14.6819706418309496941262199389539962235048972896980149947270177300417693758172508885757907260485726104252879914746601611634477716964232612821117898455159147063290295638046813032335259652260217090403519529581723735928435443821942336119021601241127420088047613028970950708264558989012521669090083365533733555544404639627778008584171161028137645430610067175076585983035337318502456825974855652597753495512618655657941932465781282496419382278095067366988295603587724549999513217926294062052123762719829179508118135488699199964213981119654752794314097230916298918149626262330922388980400891149030110965709161919323082354588622183279954701081384938766237458906437793718363388004158089306128084117611483494386328520384868613272086706995702856045
315 739 14.68197064183557039387805518796772043702127796973828719664590331313589032996498723161888460217205486856664107020020895103554200408632631912439508230211221569971785417236319638443977017522187528859714191151182699276330792619713018235264228213169204155590156616182373661382757265898250649648864401259051815426221685816911911701553830842769810323209652541713531471474064348018933492005390163323425903970779381185197368685259062039916073854655233644870046008044804358409458211002964691791458436284395220176890943189531891706852301703369813490411828691021184834406791196693871081108173636565274920261779115994631798590987864983891222846321818607973895492050422379269891261951205889631368734231123594097354121578048279989522088641482236870592747
316 740 14.681970641840103907574170126326843092339034157775632925619380862540875559747649889429470035820419521019126345856474945631756863875232783832975229486041606425550236638837126985889475852835596480128156437415512077580769456993073863880605473041275366927923936433147956594404481360483744854084096649184000857527907354740854974590843506259996865000308151380703537413890394112458925599001922366805040871448200091268032291227441490482176124568880280427180975055492042066400625462146082412808975729428099207557459248091018340037115449917203775364705146596544077326607949579971445930168173957738422273401877235248950319312211229261900983685693820695950895473466599497168410460649557235946002113610127761053587942838451695050827886915876335353534416
317 739 14.681970641844552148464123930022926595046907790935985275138509192536809167227680809258996311805091665609354116057863193542070991525030294308455700666629064438988994926411940835883177098079922855320371101394083287692993956356870036513879646607638171423472078202094561335238933783907715922834865867914904031867467858146688520064985464240358220346400344404130666494689301567568861430876663399385183076173711836700312741017178695006347490055404918135400296898699412189986476540565832303591980320531700984322754219419413440550571507347793381929648769409050040697805337762254936787782257898984498259645016043205352957351980007563298750371970219556815879908163682067921684364912411718607620843707189989040036990965242517960208845554526803786347
318 739 14.68197064184891698196411133871624109341021922371143617537154479107320844818506268391325321721967068928134491879972767860770758475947716035748977961893189517877588535924223606827429841263063752526664425136207320659282012390722678419558012843217451454163715816409831190080746716686828612240556675204077617251699921211843906237625212780424268142825862391840384320361258826108702823476742036092468587107580849809160148659307568897170155298254235860156961954535428377346842275347021792624352872339790413963044833703229006523329833968245870780975921409330968641018978618782390940520351727212469203668951702524055791014914115359389259089385531604293297374376898556612128371299912039816347311718227993111772245303166324274447505429227387195538452
319 739 14.68197064185320022699815093203853882626393311537413419973922825884030741784531480554108589692611077165963118362250555328356108759667314957897441009538930249190583431443268442681794863009280296493819742963935678292919841756313379361462693718917858380242522196782009849994349824641219217770854599370118602930804442691874767753609103496781504583832086746624210048587551068628822138466669267536076837072894081110807132730332249975039215580010991344921463752554899450459616443826355865329792446686016771176207720740234914390800156123767514071651548004546852792504618618291619992678050935668978473660465084793258332450137359748996084526808148224923210060726559902994075502361812953388542797247562068919753124245302251674960053149831556118287362
320 741 14.6819706418574036572976193548413245553368780535608200864688162719221601688711757391340841683464816986428767827028833883569196524597220639870174106839504287248803037162404582229890796885668122831401893970688351387954797131313191992437951272047534370501105213568145983317161887139136773634335009365012184146909485094314457441762050771735227484917127107769592235381680317093645315328320681750804810907637348732753376331938054797430214192572064612655414424448566043943320995520810859685389643015625849401490053768542826069009732967088689982470281222940136523518671789200593573311032389122425097652212925238015443875935689339734992156081411564082060310525188506241539809599166765221106002716757828431040003826691801671652358223936478315833636714
321 741 14.681970641861529002660550133289571071581258704876599887336707207859603802687573626655182705616793362356386792627642815439545892302914511845942245209015736171245932280045916551272609965965940325363610812244251019410801485109775409618253314900605917797606694152183529213971948251510160414696376453347669076268042230548605534231586723539878133600619571340396882564062627797568007269811819654513857254368812786069367450221277371921491085964819753662787832085876649281649668638970586732690686769888749414583847037949048151265756910344185935880867358759422289876059934659601581171455689920982126081339643640072144918134463196767260407062448536676096360579456692466593582966785272981271148606180564428133080731936835075748365077141029952119776107
322 737 14.681970641865577950172063178097683528158167412047209647286085577944095700887114146981576335669428058683921130890554834118177187016919066195174508230502673731198370780346571783299933564169821659331026511582220565728547088252148510498081092268498816110226838827511799412579703474315909060408722261522346136709789273197820368887270232237033834111853267003742128927664630114684289414503525867715771953035564827568423435420826940736487233737272945899729854185721943348556492199144625558258618983246827279170764003332535100672675241316745739442259153846353585753849531890397298460985982346702870748882741146561463534554031693638328084566519885460689298587003282503758077433708303547369551171383321904705856908332879544137781103726033240104599
323 741 14.6819706418695521453872406275674604001315127891451555258120999177782576706606268169677400582203756549947339231107585978730262836523206569711617020494564051940586213482182194803953828349025629690703693281042843662581475975973100696708455207304066200368365734120423785224472735453084856978582476697692561605433691476097334885221181543787683653362044191599184604881610155118189525792986310058819538018688542823553862824923195360577063899218997345702046501783738643465502477518260417112354040009269955881621712977549169806795345815190405761421501211230274110044911281210079848188820238037296977611610977217784355241572699191730638537002894442332044523600267327976472069604668122758538957252546326628402178151186419743199175387487515528508762536
324 739 14.68197064187345319347771625114184719844635093509777590103682561138839088235868502103687291019277718884070953167732121062270159869192767904044572827011082869669103193863775923555906521026187360778646843909207280411908330613385489190556367989610316419053245735267369283740588112463513654336047102834298245926678993262289169420186480172056038292400421186246739606643216614512979951326103691945954859270079580659917876471284826693541058769238282514246009954558751394535692026508150443935269544491325893352198129495344257348272347749470519211144091730168963169328951701668991731770655617935378001906661717227481810610540765139885384711423222888728461655334174531129698466654390588645786826906363877081616482814106900319670662555738244644637112
325 741 14.6819706418772826603431991277998177723679645830862151718556363824554557292575718248280955487777104745218216755240960177018489823735054346776898944170289580460644044376126256604015172954646544352640601651832945667606742301256070560173253124683384536897302715660938301155401251280175482491897618837385862160714828089967641198345202305140607400378104561539656939250274369395115128412643635124872366899998178160974263755645967292830941039215635548142340445726651489512990017982254221353571384743789931640570045567373881593053501416416837613312098249444223819720590054672066008883616365685464290326463690220843524423218218807009300834159592460748922062516485999317219132394580641004278519520358371882191740669434235280764692461172306100933401736
326 737 14.681970641881042073689107650592469876399695691389178894687895218573726000286195908589406156215031523536734655667954473043533857106650624054363636059884392379193400477976959516244704090807312587671168675700355924436127951724489131887730931412070217776291753992849995587536151586797768650868756333457935944029742390285624358128148568850842499574382796311719897518996180670017043679060025913853233615109710895204398067118804596080082900756024069993207526133653570726629703338025867412465441891123452675047975728621637305789033404655401212246741452086529460555855179543329385186497067702589089334236680548400666419754570708433940032683095587938647843012841479964225998705200279251831627009340912580092975067014295800287208453996782742597907
327 737 14.681970641884732924071447010511851982246290595549366878635770093633616766230750644891116270573800106783802701622904735783105043451412939366768889153144771041538820297187824848695070235218079283297701380958749274173127016880770032085507799987298257516254731047657735544058433402354945488450572751612096641694959503175059054934835845201725439441294332607730026367695428018889495043241445534395606407618997591817868405200592662522159224837297882318900681349204856544478195445634896630504444048604026164200038040903390035634347652490091606962895495627075561925599438971017976059754654970619099905464107938254154202463709038547239748124934942106551137096845987773920409370349584058642760213930428619070607891763036234166199532909594408084464
328 739 14.68197064188835666591002210481163173133415893885641916141605761364929540722104308070748942070971712741140021608311951687306330125625636505567385352948057804258386223611731937316984332498960112986544986164009802020736992900371244027043665054581837025601588386880409701391090602047648770780562951516988591021666641546092738134305819664317974181885047525540723106803127876403604362654960976545057490707303941083924130845958373375741052807981047759110723811570876098166604232906846785578861255972184072348795737123726795569432744951736521622111077444618805840289279321314112464310258830372843637640092384641259579359233510512872710251994808996493718641662578269768417586286620573727220614917092566328523713162078500642918965884091649164683628
329 727 14.68197064189191471847103822537558767004266740529645733637731123012723457855676335496495005587355202230184130831465990959519863737576023786886658023232919015793195495261153821452821115172606233728012803426117772440588699370600288813794028377161209993636971322128362193501946965236648628678148404363519336209224032426447920999224806823783048488377839968323653593015662399285828411844649364779487344463589667017052816662350229852489024664453456131644998639784293845005371174614447212389367705055564499272899324705052107290203107375709078474519455948957906260008104966050743228305744405742962348317533225475497363496928741911573777793383018056181231490839043569059383090125167341531728230770162072078668331674096624244858692423432
330 737 14.681970641895408466820103843499238435641188269756031029506395244104418220823386053757094672737863339586418894759710850474580524361046439819393985139303997832516210015847682277898703073676379140420205599215160545706386699400092415157863759889746430708931793311325309844583511582757686066921581984089718401401423461575286057909685689690347465797845342988794393583106244920171988720591797879037378986680734508940959170534307065428498914126807673306612624398717223359112239872094296267921634286785676884155020461104738529735959014402471795801431385476719033344701405506319970037066550493421004085226461533735903197675565670188661753954846653048593356942650483254854617896903520069440894993527474803477562427882903759339967311212549293214844
331 739 14.68197064189883926274661325332975886572164682605628876210081572683860022773234895130357046505551424903620220369727505472036262187664981412027368117097647219580835848822783413079913380571386462556133112394304255504461627397162849598725332563851376342719514837666509412580394585142561732927944140299130611529762774573951682020368940991133929276833567560798427179659256309849428635238114523981638254647303453164399210487456800058474558207627226751001051328639715451669386945112886923685402328275904838167678689170110418401875227526715949366441552094141361432278309129504209293163786576913452918664521879607897096057710832833067551396815372130552926276192883895662570418769995186631277961492228318525962928853410760875572582106607805342282011
332 739 14.68197064190220842566045170494526006356772808929493887212409975389126593264089596702644706669984589540280006051048797574933198706734035171046855999174876715652893357501190960404134432338866580880307843896554273288432006133558024284127297234570514490638618559577472564703509305491730257060018026757000173897673951831887589606671258432337591751810486532177086510660646467442313157042511658089254762486230756504942014333413540564172107091550640911948076203189249719849193558798266904847997621641981609509368551654595910839222662178195531006134357451846930413556910254764450904168506163695531206641634379051941948160643085146694466679513309331665478071485626112746156021525036369386327125616351216174307732475668327083589356485676781778306481
333 739 14.68197064190551724346193189017983369354737952278360360359895310868057475903984478867615822801792785867617470999481829156491710562687408037247039348027687496579400232424112689119214955214002746429449442361335620474674078295115523106719930724053384132276971908575821480814289703977966133187012171234428358537879988862574541964370077316663815333900575437979815450001476766419781393780591083116488093702101169879931078907421581795524426620546427535220809525663059007989375892721721329554431280088345376182537142321178690304291673325607815265547865898227308247715837021058640985026312256823970577935213424466425755563740311593048617636508782148625435493618802786740367343199415547236134134344841136892200553635024461359111085569149428249353586
334 739 14.6819706419087669733858381830037385715795908169336093576445695305152057563199570086995623923741808373009483702099878697552612557854498557154759145178534502537703406162442152410576067216301917180353643319829721442789391750550792560704153644223000887205685015646664414936328786195671417504939282199669228395392653868648089530580674799917034073265811863889047744563457901795824855970268572435971669078802170441429162382731949506306354328388280925339481274940271751255740805566163595724911214897178745191456084755573693747749217058266890229150604507220434805048928656607008062975010589895249327165967861097554626693454344860332785553276902653933999165663772787923519985280253560685300788031299335181301230545701619059648874490242293440837202
335 737 14.681970641911958842820423827265893313262058476014003092513085288888872497204190908269408930556408035863532588791954344461607884502373592357479121892019385453892361497398431023408178848217212109366616385012717250343706786869366323054919694434006789411838944423689743187001904183265633560914822318673234070920706094758702876309015936250997227692079442511398773533556736952367535192219314708332443666562472356704152656245352837332320654969046330606180945351914689006523507767129316597597647119831084436334022896748336271158715119816835518927800225329367580471974035296019048843057278247964241319819015787101819952715672482486874650072880162059942224788630791425969885439518925785546902833551096919106972947209212182732058502484913598946824
336 741 14.6819706419150940501021762560247601587852347462650331229336325683856747207324555514872476617805013092641394847776623601710635785996809881031446518131257352598274260603535543252808603687089341783993347489582199578150420552266938017028881787007929956044508232535095326252140974127771427648685240373106117218099101047472900803312304608857640994995383224919619149055671513297928945024894251809122584171631033106970911474231067552669278484694121300682518315912873346546994742702167281687523812198029465957649975758526422702471068272347200452735625788289886493182839638113787907529065731963263711453068751503066971407804859034530414223228330921214473875612878345310909606955213137516092573293721764809962416422403244969306670232253491588483934266
337 739 14.6819706419181737652871368689555483065173675331809833601167892383148107581017175072133442396258446376709083768004067971194164573575499741800218575454851383252078708321373224942815115049880946883448422811382349436184568025162642568301278274743137126976852134155751225567486953700581978732136846069532399048877006220547708497558732185527638712153769286594838947055810347792135116903603095664761643743055860782942176320734274597513830438025712093136985985612552610728805504640127461009065299059239468148765837384454097409036152998954374082555995554926557273654777852156471374566506312622706796382446868830393753187593189493517718657804949282026464020490562025288610289904077953641016952862589856087325841470227478961650487666645476582280043
338 732 14.6819706419211991308995338400356450988119803200934012047936856310896999741186871882109777754870354254566318956548789946660342047418195367540895558410332198270236958635576817393761943910421764934998585475222191900396747772651781494420217452401209991491516978117600113462259360889744557225664402532075386072609541586223569855523928227500008499211779142570065496905645090188073369518473121642156905009026508148204680398639617282380422135047288232001592593598043682420227842709367710063750833690455078182183359772464897632138572608132472559611529955067020046516106532169466495200586337416949206795615016769129782227113023618834120509021462722492616477922555756307367422308968261411771850475122543835083202644771943508598264825546224643
339 733 14.68197064192417126265845983157030027490844695307451931919826149428115603651157653192963898658943318866782181047060802577492484673251043516198873485521094634120437233197521803571126638383342787642667891098565393498508139732157856136984119577495261586899268011799786696738384110608109047583005714904001511382843548449502394504788179987516468437435652988941501346884880957290733471361874191900953906894055017898615974853128749970644021500857908571544354653581382997406710568865123016194380312941689776463289637153681823634819576624301576700629499173759245460484680225326001655903414081813668514907464372644995263045158683467026883523245684851612943563332822751897443497949006527183890626565816121584031089011114571540766894739041902533
340 733 14.68197064192709125018330080930808635896415413507352709505399344944504993338367470051159086822464772609719101917468578222615696774876803973255307816029132535242644966960977568571637514767687424358133626659760039793956702026445456910645960802704953994230809830598868636967454918611300536396866238269340219223272325753208546791108175662546744499653803346608509747000782537651956637156788856262219045532812506818371550599416984956551238657087966119395344365479623754690546456804447134253860405376501329497448597046342722609193738593659951665182415808449909100306979309194272705898817527497753069097509548906530921451347488491920439930592641371560277749608340663845585668300624740859756664768122701740265536508031462947247559467858053868
341 739 14.68197064192996015767859744548631898854453273649234838250890888599579181703190410709975545958417398116704932195236091198415322049559573342146329186606527032689441411578155051992429570288910655434514225334898212667104735211711262642385456854554006227330319480970192213023197007071157657202175629867919829117641072244260436826157942649443930271105260834348611552298516233311809629246792112246584006451201058213894185980621448299469150072296196504806812518007421056435778761562793171599355948609240777753974106217405454329346908422441601947063600607153556909897689605150455663083311106261198337935273966627640818043739973425004057288634527314884621092756281485221295101022025137058615390032069336825767428865466751222102925459191028082890973
342 739 14.68197064193277902459899682252263978324369385547998907318223503429338722075196313892247869434248292632106210894232559205713167216989650051732932760129301954819441546530821270838926540108443285017496521922961880456307670803947507183366144162977360686007231867738333620712123833863623665687087045867844267707751782295142413136226867558759190386158588403120661467720675527902125794587145841087575303017925447116064818261232123920049596599517046910751511100173326970999450121267426976958720244576991128095078235634257932593328472943115421027597412061306397905471380598065014235063678253491832714130126830186609908714822401589238568103921641325278426067492437958610728865640960970320024021888005648889089669686363716446175809968654209635049625
343 741 14.6819706419355488662949292718351678421365778515523976396672780815438621402940816630389165929545848942667506022794083427512502497588422166978604669225701644644534676660402262769669377911704905287403016063954677995383497202363183037528917972513710146598431240892688529061858291226623660911814021257630347136866789756733776123011957498028288250550090736805873552977339011049252398098012074464899104759604614057960176090360459738303214030724163672029163490870213479692982284640867257231611720056579567356385959220578202085472153067975249386901798344052458193557139324730469159379341700469310135774000408646106430895582641152064663045713843706005505613016492626841731817393984642206399322834071953565779305115938085279041034237100619914336130554
344 739 14.68197064193827067463962316367780720284597995831477634072826895276512272763184464065309443182929549729253791632218488216959233696170555817449638943876420449698977469931090895662333232483172667056579279603767046071652511205846061758823345763661598299149691607340474471396867025564576482651759651796769707115230975487765647301672920570789391830538461596715357575912560156345289131644323397234110555950093234243965213412771761726740890284963864020744749031468976352511452243244950858514052699718836049297012510169006077289565200254981887401244406717358899815739708182473783210237469699497008225746039736029481240032845901181641729122442097309706064394206018308811860520709581473314509338428669748316944971476841370441878696312905647471956004
345 739 14.68197064194094541863804927023445423237944981259035841179870991633400949735070774834200093833468555990801192305892626441277915680417951358033500694113490072612479787100144126568320086161555805892498708665892526224445076354569992332903587077511154871510094047914149212097535263180842033230561379576658712016892834282599741407199315492787712710719001590281100997233171602062212448741117343529512111389107249161057455610130989777738441102562811825733615623733256087960881194980777231961537323265252846006664838730630958169365554228989868141620633274865812485607383103817825972286600762991905695367904620034097139174715218541885181252528261077796936968997738082351966478548727844761293291554361172113698219995458614962356669788883466279611984
346 739 14.68197064194357404501836592233612261306517717709332633112442377238061153556776384101878624086067519544526814173581980601499615123535815004012695074279614199961661932092793528596994566663507791608846782527176186840656029909169095712322227393119313107902197438704817801734680452693550253919184955018266364903584236386203578965043183386035007774809102671463859407775670476309544293333464938722945757220729834883393606166779016139318309530065349829083656041426833374206776745710427367474846017946651447346677430239425227108994767103851934715002515523176658344139757845364490467026201327508982059270841629456843534181332669396385047763757239679475488913281744696657383663286691360936924548513541701361350855194133302332078259205883220655028523
347 732 14.6819706419461574788064165382851298475893971955297675178866785993379545516116226341584552547940790625134452424398029840324956489876968042664695889518946989364040931254041533282276369487117441814761118318265828332886582588372817999026297280964536674454876023574695094269624203071824189606673960563333964476409700079516468601593874767637108327232142104240977220550908861597992256589674676007960817041958734835342023378874327972738392725505126723817098027603597139323187744115256824389812178913978408097070989112474973046159924421837561255009498636051911966740073438652487836101287260671157566342440227769958506511676702790330001927107235332358765236633975324300011921702818452750132319184377238546964344279026935345497760620193759615
348 732 14.6819706419486966238838121909885770514781751244459012947438226119369134166162786902339469806693683219963056875172041443430415779768140603623189888855913726254502045739865418708160573612422705196499482674640735677089529366716038432410504612231399400689043741570184024634585076398013394458291328955449252688810181444947869846283409268087953376508289581869873079717721161068110792613797149328970596922734764293310791704787239892084447770378565881516055411419835686269139059626135147372695556603239317659734687074611604968927753191316711008731194531126209453869344675284814379373603685148839629477599345956536939148157048053435140278009698302313796004074206761592447029229125526570810867088008206117785522207171906725620928691647518584
349 739 14.68197064195119236353011366781682446164847679540936526022800371005524139582948505458807391612365944130517484825528479411220523676404220794670265372546153237632333085365221903733761394319049196590818881016378078404672869358841912618676307150868324790716766086372067369504032990703070468431309928110366596407132429096001145368200618592630953230411277100957618486796029924124001367971335839999847904242246036057567073432352699096437331343888396899268838875145159501821902607470096182931006310919811927813476809922759531303376100654213969827719175505977327171423959318777705323489222685971973065161936862118965506632824832264037536799806309926951409415339056185812770675482909139741204993799839661022104157594673001557999800686789842758759761
350 732 14.681970641953645560949609938449188226892344619630918286619694900199892488883706383442323331129645156724688784906001742381827940037511737295268340888245526206128064887223773055468151559557255335351006749088135670613878231906327405349441496676345679881497553480380861097839268806172114263260206525528149092322562647814440588244123630341538615974178621173184317019545427472394703683518347211880993940903776504788958832824631035094014949330864409583669470108719873859044758600528236759352469495714029316871804897016540502785920061702187517249695472454501342915302687620708584344107448102880612096027290802176284271400691374316061440583153851397946768276174668246048922911850152045693847954911972021210212182162942411060177190162804414
351 731 14.681970641956057059783173052770358604716892574157696204658140391765924843156842758107732493026628245519710668980512529304408193517811990445044819592655416440344315916803914589930154887792309237156772406023795182657394419659610141381736510699916701050970514133453597148158637103423776058376699142382626694266811465055213193701463415024475145424610750052364635399739816060715031006497315792242467845856434198271178032677846992374274536005496089784716634533906346137433033093225049336959032468390326417375812544308587132924139135295206757501125272160229396092946682719601623617042212311765177063653665974064036920480526956505901507147117335927425347423750168133857099983626188514306175166929307304522611121498163915718578950794605199
352 671 14.681970641958427684605653218089274739082683919024133746010892219428897720607738045552747237531953223286357263684548931017507843275611655549686184493691333845181980412530899929820926823947254884089041291820348490482190073918808504733671737821896078329055555413752212179155174372564502338833603573060163214742593541431990773007763521989320551344016343644151803706073448504314943263951806418326576436066215786900801488314897768043102658220763041409097504204334227695133091424455684487212011899835193810623487927440273151503469844011931985077477563282874804070554104884417046576559134287482676809583449021202493974408376421747992412695090499497306020964558897194605643630884
353 739 14.6819706419607582414092621280991498504611179732660586280025204908998336209109020713000175843369600394329262223163317255534310820729020610945068513497917057720554257403112217355090018899598580908934230850318012173853200380125455271136016054227558143658667981778907892671244323677518311702540255748363459981385320676010767956699751428965783206212031479828386266315855632194962749316124535461353783052203980055008503317242777538108822836549505233705000248343663412179494380882533989595783821384938863349782475489162748450301324347696883066474585181400826303826973710209035691041064188153590825092749271319633414576392330444956749932244985054680164154052234174977092375834185817968430222105151977180177904264884396077895805585238859116847567
354 732 14.6819706419630495180733775116458174853339547132014339342746845118722521473341325569112632440024888000407971146952851070378004261492964613733084428218389240047304479602218566623153345744267644757796158336248981568194953995348261895758111831449915605684103075746706993357741267105228347845617819473968518053005059558332170506947632642754864199996381454362568090454881686567416162077653700782687891247789185816212282619936948986728460884609000514030501319242802720949129421583136821018102981265117768017879582003953767545630675211131893954497922167422451005054837014341634650670062793366464765890326001766394074516050913258751749659386311150390230190386718966589261158363878725309510411509863567126997092618488533146651857926062264406
355 737 14.681970641965302284821187315069178594985131468443856050918695986557896577946989222951899974800288031063682601946589757662553418127290252177779424324661811331450720923493791424445317754555627966615874961346239809891376068161378511143113774624309218172469068311797669838795216373790273055699506150772841298623180088182974835593893083378456442824940272644898606377162027691983353852805636524901433798539166606453543734384242671844486074054653653933631349649003351099302589596226586596782628625557236371266250301017949333003966138819297730903015034286433433328412760524064440966052513729329041114699465381466449074433132639948959780628399047959578801125111828197604593071325375832987255762278493226630316911808039562738747266328234788949757
356 739 14.68197064196751729466357790611768712147910282636991073236310370737745023904823076938770255392115977982968303506082145609560605668334630528143304973887036829559721459340413140567241438270840996461522293466254299008484383370705650551250416435149482288356206120622420067798841617478462168604024629138721202280202972672827591926435475826674057367339410696996450133211394242443557422061836396235021287284856082459579408182398203693333891936775592870946826018391242118715825673555434766371455931891181493051782619042587363705523806996274373050296270191400294165886960703814493720560098394350702890288901342424993068953760757222227631209298101574704092027469310471794415693262210016177602211247736698966577834760468661003663777052363156092039209
357 741 14.6819706419696952838306571695958045364216703283562738323188802032107623535223519242889405667392264480042650027699504399035755527587201930176393818433001758523966309046217362315630673112639936398180669735452024554992538120569279392288846359771124198200349795293243545167904262131121090670709485066663614455012616124966834478228459131359406446239750623537413839675832967636236558584818670848807388451777214229368989595876775733477188514284492130145155563427436059135291194455076133165197616564957050236908614952108680236544027694266331700490045446122963101904935573209175749320745120785798129825502584860687188083149278371065714648341389175124464870345182731226519628177129166409246618337849664310417420075450753600917736579800217556065058715
358 739 14.68197064197183697219129033523538463937219769140124874685819562084742382193994327493600844106662074811851378737808255752762815425430412469713781716468130813598358472538869506502584453314217952165558139019641328865299663811345899257536334785042237270647420370148087100797581932588681543768073079248652671072152721421696368109968947642789051885047168796865808394218957356785352603166969068604964917182573714913504815845252217570280307607931938612540549881894485678470087636852548966497849343352018437531610484956721760488697843030329855494270011063514990121058653848153766421545835079882067767630568340746835940894122789044374828768690776864227820853945263893398948256286831951931328044252557408976244297281860950360118480658063695434018969
359 739 14.68197064197394306366101381785106838422736890973371005835858092322959208654492891723439266554043311384058351048185961851917385624016021877661115231622336337511124334414789363677501477288319717553602717275790052712604234170037871799659709877087455999767089787531382172924361436101925551976160604045135512194459404544120521413551413820881778223566029729580541448309612942909588339438399365239310275084086436947841636831776598102520635572212017097263746535408208407369933385852773472018895092375782282669227822564155927793183296348354200822567378812427940488602226151732350723525494684957631943428337356478978433363658353423437553233308794896825122564911970182811644756279860560945242090474795680416516597097761114410633178825895993044836835
360 739 14.68197064197601424659868024049858744088055687157052325794821099232167735853419107060158820332344994698650197854764418485706476658114160308132838175852459610565192332190381923334850119892812358695907006578144088276920785092312563007350665792595531204648457197869189107131807516630484201645255179286885439031422453103627329348410021851713583497996540479943802474078853137066889108894109526747518492235954186252024432244337841161638238945367916042252091554833964367778732446502865638537650544343463548690484580378687568139143010245775504185499293155681769973214674967010436587365092074677794605908135944996200404646811870479235123669518073268152557370157219537233114718243694080794941217431092918300391157062159943651031776538268851411664842
361 739 14.68197064197805119419217613570498728010769808961746245975182353689649081803686186734131332474892069849437222022533385106051018821911472262030671457880446136319623810485455851333913548110808722191168624788044013546118409374872683292737108377973859721283824184086020843843489873589335779739851881399865378774585320321040992682237058480507599742014522376540151004417152157919843004209264915016063946131118994842526700146132976082848086329106976874110819665193873162828600663947021791236371822126840408620346668487087878186097475486840205152919453162739848500254750123603535169018920895668825089559551409059076351083201974401593586981807786365483163246552441038885954875091865992816016964756451010596471898428845243389143839270820517759206991
362 739 14.68197064198005456483354256119978993847146027556425364692121498435903743271305898570459219663372750365043134636976529751434247735543963642652884980537037220380978884127644495106229555169882687121799213522452918234017076454181945500949239810855941583136078145078694002143255452468399214492237565968034995969615348631597998051971546328475024183900222245887388231517857359310102659141288997235286642798613992547597436642380076617440164823812077948592783555817975031598025418557925947790907613663969412048352724148962675586943317302059243292124936458769348140365171901713872902905397260352144495055042807168602916407067750841028734233428458150747800241337834459856670153330977275858619845364024901274760078961807725572401558328512114420169563
363 731 14.681970641982025002483818008950206217781845367514589293399043502538387811545889929200723863073927453707965965950117470952640120909610094795116798231221107359809762921713118064657339309125296471244102283572363595266877167461595850651178428870282379583181960600448680165224734629544942900597594554084934681879725978192691928401765863614667512604846149744465340637780007285746444017764063093873222407175084608240366174524645814183954590010945754315701135544725174240733911826929045389208500513046118132728500417359379633448542362688531527322295061085254698739331269029770974999533909665097685104231455728862506324920284006351027352111975253964764806547004686294463646100881748421143979327462977821224285337116707237170730912557845328
364 739 14.68197064198396313702791251435146603553749055225082365555998390109088805879597423817975836824936615546136315826184199796314211115970440441245974297953354875401795288643941075890540435037244888670285385152670794556364576368799158426603182837837795243771777196880625931439587781103654230097200851305825066916099506420767314683936391430299773132645506766695355585809260728803127851822868878561596561739974232318939953845850263782223705555127440266728951599518925190517995460270840091198058572985385765408161288975948592222193784027211128228707703589646749394868601303239902770274079780293352339070028723996643920973459283527401393705698933104965210543287112774111881260413195351863348240914352527029691218631869286609565348878386453938766403
365 741 14.6819706419858695846198117714319751703152243603397232581002362340729717857239329694385390242395068365828698909167699382549686154670537670359018711644916861503816908562409685811396636770535827633591592650306052176544192101053543254604778744876727047293149771138718732143008037126080763068380001670589708843954206438923148716500529985039412641762671416679672482247754267742445895751752993470036180894768950181584009962747394922267822365605899045207698389898277861246937271813916020530673839513583964191227650119643581088097431030564998163523395196838650853289253795756007170014111304600062387083647442971945377605913115815610875235297688793048678262216461459054055504797904085541320578410093191897647160378548357986840263852161771147206929073
366 741 14.6819706419877449480184003157888964310128902407065680167835842341605202393747008058198986734098194479752228039905771182445637814773583146906064153494734936032363873523909889482311176954056366724803849796502307636113209884191565782821328487540300018264723988413102654892183955246189628335232899988003659452004232217831622404045475325751305523085651469285949611297251227101513215500677823122837171224714185661755650155671019996604585248718327879572913084692947212668786890642690897099775710411005195792780043988278665552826705836696196850759260216988082977831288122373170299022891078092392343361002326013199064199812190572420155269395257449610662418776791941643529843512821425091245425974913762555593484662902824262758956006407597998390632772
367 741 14.6819706419895898169141834361332140574700985313236480021401882622899603684337815603038875472980820298848250325476139721724071586357509460704671436060124455201460071681959579823953859695389842220066591557522905072320950543207264377719215710169522692034742642991504816327497618149066782425445672459266117294116261967964918793568683624913846444060515093729579808158228554325852811082929156058943103947923312185846153562994634500282714571420185488343671978692562636871958918210459825225829232766173281525747479679214796861792474265203457686823314687153084764159932819643764557516024041204242192564757339526933298109208941563328118833679119024836398668371645335766937842389972675791402349492349505338895286828091858857106497312644510083573164691
368 737 14.681970641991404768247178404803631284471011393038741636581723015260026965248972678952223312122678631307319682709485827342447076272790235006857972563674807934598963897385609195229977047162028237225927807359485172263519779149874057664590851080019419331477157007224309709212386168035773807327328509987913113936310124548483399247286709706195027952631448009862735207697070204051133334849114267704335003245652783032047535054275105873560916333001231629747606366434591697173244189183980506932533494606313046804329790772227357813316506889735513076739774942770297153296137705597545929162223305346192653077144238879517906950280965802878109397045017507156726644893530953894540986492719622937110834904265656544224075821059281677788139774804204801112
369 738 14.6819706419931903665162368649402950445265778194593015968964750884600829112781165714585107104725936159732217251281249268031231720317733073025050118381862819166311658183678083672236086154054977768047690124558525445642201827056305075093069514829539120886048716715191964150481256276140506119485517866786801609852590461340100912947191719345424062222750252629187663507862563991670837895179919980302971988420715078652720533920780616399647842470949481764927039997262644224213304235782969618288917382778877115820622119401497146841290479019000115156235386641334466298167490237216813147558560472608515197579340373486454119990624540252184609318581718528295533937194787020339988356679205239780773153468598131103821401293123313934611099950752033263379
370 738 14.6819706419949471640800517652295311580829964215307408793578010029290862601564245985474193182399644414138429982671132409655323873395860626897341470070009604507389658948639814108530023137553565714988839624968240790661297813268061002428342359829120293947597461630645733937639980143111835018160647842935024293626037066098761380983111731343572523794683457804621183747308675008855858354094785980411769980441810061479633895140482870786709268420697463752757093529625835992592017686328084109704270027500676627921309424363034427758177487111447748211892483311464120656771904473695745261579335133456944136734731561619799791526662082528559945766578753351684942779233325030826322462916707393035152709764174413167132255591103755918792501600679317933707
371 737 14.681970641996675701450094080757806722068149565476158866908892785693228833914107722767396091577485718160687909758769705000768038536188363917497757284251765596061024218668795711120489405062211047071437161595523254833967567880288810695630722596497994939660722659301957366083636441628171068821961007890024036901126253557118093346270830441908691466865604169188855656687345371681584631787627840247940276932241060231211456387051146160866722381540857552064744513538890311464151400732864401593165611577632876187043308293660791748241500766092361057866530547176515025344187720690262185589301248851231719886851701594865767303058333949049608247452512482798469520817870644397723836375413569623990449130874001282520711337892810232931874869614007593168
372 741 14.6819706419983765075757166895258353043014982306081854702663171096089905755691468169525911486741549498918447779700006488504837399722521063205497502612107400447848826881805122280121937797713241084251324440716154483900553715909607177562564879810708966669921282866561533365649737290286624585845338218534646143114093444478217096577340773354673566390842938795870900233124748241758494803614265081666241764989031410088634694716216970249855003622914356616204472721036469848901081940244338623784618131926610362081014669696833144032319583825878236812277340062143550047382711754127387357749012774511998355452866153105972245600788018603319973470532020684376254314885018757345838538167785172031406909425608850962612830142716260565850410854448224598869212
373 741 14.681970642000050100121655177991799225166144366643230732043213317902161856582090054260320976530911384335928989632654447576233431504265240789625992286705957779085979108397168106543083037326451061693481323376213897912431828516734771402564498116413023590058843599732844876734605621895848689505535386836059173691369929845611611991188054152089545367356958088332603145612986739486013443626718802435263254478817779940939316923212786024445851430202850345654834545434338117015647885144145706148534619505645078385653909449222294754618952560073617631644615742582649298304053721137435991996991078422104390425140811933662157061101286673284532392735359016930937880934501909447533586544365281008884679551875494432630735214403691140101421817247125063614103
374 727 14.68197064200169698573814801547788690814507287281205695960960030736948950459236828875174430105463302859040500997581404616461697547726508862315789413375318740559585508197400181041100101897218887898844565371500061808754445083608701864479105609017801965730885178961660799059856536018255798028409241814272319960531659020915088734039655735171737325775800032990810508765772323377413183926961370778068350315853506275511860301061102186919015117813501317389272985753321764121810762115149136715887012743734246702411915100185192453971352617409077982196292106605915857628537534918411662588130408367047760896815731843962704133357584585581900007778894374803742348845953272588831041534232157647414298033147116816719396932906720705405112917204
375 741 14.6819706420033176603238914566327326438307912638097642901504698420917304186225734368040486508674323403018340799781419946931992678757654014112515497210660795147828635399939965049542184590851552179927548120825338809547661358211151626482939769970562247539243397926742081822309641458011279642024248509606837418495599066483021581206483499652710511303817624482258172594784575586496970875548781225531604880742099565976982256339474545266611648376828132565653220005745415975378905806151737457925408775701936893891332164226433857166381792714364341363850772633745156098854865307763922956965873393804417593498623143589186975757616212654495773916404314580176248768533249879749568183045782805376279230495150199939218102528095583320889767642227846000670309
376 741 14.6819706420049126092820376940269873236944267098182637376355426748382671543341787132756643733366897552919408880093877893959183201831126746533810314416781411908293989392346251840878096781793785408220544242166049324493650668976800771087769920468991922545980424272722486798776808295757935130994245513160265040036542768412290582543157059760192544050905921701483999466614948106735257211489240602222213915657384069843734342916525414075262527624227232172171647563349174281844257404134710898830187405729684031999574568949052820824155567583573157252931518852650462797123402070107084065482773279161575088749489608253380049620954599708185951511722561739116919419226526983239731476788713253421947908133244139127123945683382690866092731376768327304998214
377 738 14.6819706420064823077694381803739711663786609804437042642685792718884586675576877334301642542698212638971845787530343359149654014901218122802218194706763362822652367525235699596087838058942784867238975719365428419198086838978519153828678001867334453383014181650381783810089312802566121212300566770105508168148730199442008955243328095647626776921979646752037205279910416719709362659724950672266606285911184497210805981283876776642008912681966596741377053615661247271396205944589327373121648054776239726683397782638003442137526606484862822749306087241355493067519500773394935261615696865490295426088091967195664115953487357197039864288723424763381941559352308833940888377032508546698203245790340435016613360408277210366400789683147969212425
378 741 14.6819706420080272209393276631711246285850652259813678905780357713992382435922202383743661656531408876418324703612828324810297167583694552190796473783996121575041754823886977090547318464586903501224280395626063023026199474967778044060358810079019773024351920150159208183780534460999896048396681128284382580219522199110888529208710000068588960987288752495976976641534843281487730368822929827159713580781043549655803780930138370804146175655056531501420874623409413743971093683038751599008137820428402323683777869991110448773583540032756643757204015539174964550717081324058130656640517987776887148710905159056325489817096289661004532343826257940594001872328760413133248383802053050522760179692111058078488551432074509563714735670764614258927897
379 741 14.6819706420095478041776383154499604821959324424794721018032216170877045275313006679062920323669197644378603101886014771942206106999540189451060305889476270801192249363702458777405199308688702052785415798376078091579201430664256378233597999785686104607877253350505243315651273520216701790577810520661510862117435527676939957593635036761804507843887916117379097324682557826044683364937407457533813230396262594390492008838843949241042094268325626067561046173341758681850208423179597790419255097226464882638321603759617207911767883608151730724795634417604696562366286357029062935779474379631817539676059688379927809531556365627113520192725989491303338376536989636915602875909584093096196121587460716118143448188171759027540588629771026290406496
380 738 14.68197064201104450333312739682757404280169414323211972208285293347791114736353026827279734309085530725163623458792943223724097351994041066181652563768285096965573635540720576664101721685480779825097079371097445860106540987479846306650464542347795316458939925136583147826422066549748847148858736949932612754238114293745545857580881647627334808612427621127211420709728316261816355677774706316940539643891033369972012089488526676186597049702174652472998223228836550468532954933574884786738647715873416935765594591759194560916237999791841732360472795680496462159578263632873631893342042467422872978818746364936871248661281823945238033037953009285651517390831285966794469883661975471413991643056553283609717175749908996663952139255505831843
381 738 14.6819706420125177549414961315089838104880631373426632118179064239825328167465965107590424083538523473528580787363828502911916853299862899136461349303119206444012777692454961935920030913736626587668026966356790816682829326640112040734265656718948836230943739717745461826417034892781525254479938784985748321138942565297580490571691026625381667479448422283496726647095450229690548219118322040012635525599760712954834352714124322835025186862591505241771449855623879168643102178766250290130350433176833943074340928184382021574681962251550741899899311078657874613363353348725623284162570911103230923591524205104050821074303525325728200033081178058815572526845853219265434190650297890049866835345135081474106963626526698344886032347113303832707
382 728 14.681970642013967986443671936933478569655544467248639677321912184805044203473040065820626482251434812108700737771265772961027829415971291882279206276580599993938353407028034957760868723799653519230706427681711845305051819659854878024622991456998694183363515312017869152199350264863467077460800114748173963564602610747453194628054192437813897575938645152565318680353663591245437095691156954038724747690725795480506743631843513457547864787576378208373521009039653151064479597027502703606854879809187539000926202972666152307825534359695642828870378198107087721786533619901872342037320515656365724570643048441235482829876014245320506341839805882346362044779076049215985708612731457545247106227874521389608994154974209077643253477724
383 728 14.681970642015395616398420771313459160693996162724767174962743809696412302811058936080973748947758837575543966574020616527241685801635822207321247251731552848778060002230997679236340132511684726639107564196886560413876812264988959866536122478993908536733848257693472225950174077471988132376756227683442509445538918749554477952112133979907437180011243952562559927702045296315231807484465365514339959221709282060206504856840667587122987293738857310329994096749656990386959758365892094355858937039450750749938192583312953051579840930575833514321986750664440002140928914792334609829538825432467506379206505538637324380051154362414586590447895456643977833610477422952919699915816763073436408932087211841899124825945549414309822115994
384 737 14.681970642016801054689451183579703569732415617386255663632707759451320755963790839183430124480510099531424501666719395600132551660441168330213604935503904670846011564978758835252569665702224160472923759824167947065380529707595795127235719996319786094076779891098205522146929405635155568554155207389412862147417788693712635813753520581875242952525913482228586187310323588050271515390914073126620145341904426132664747874436417330235666598818447181379901394520762031743456948819426259269915298308670705980760381168937714439028534679120468880866613897912451093635044427099512521628541862965227661630134300890031588156394438044542352439944775103782814832657279115558042658568422725060060460143076447188711582602434879039500559379806077138023
385 727 14.68197064201818470272716663868490242012274153823194454673237178501213290823867597904802030946307771363261347747202574252451516635353837264633395212516211880529660497541557316600160185248965871277599269982839675826408608515563080599252120316730957577202696347564204453432930514349683713343019071660981623143775169351984526914279729264640323481616160049107449052042606555365397991498263871787451775491901223490717804776935492170350792340189553694488016640980803250969028718344891342362242349910446757880832420990163724625843959547481054582632158322811726572325227406959834612675781011161466754549161016371031348910174043960899100001060433750376980562330780811096239668512721465856650385388567465828486916591537982565736615485226
386 736 14.68197064201954695364521784854281601699656121307629029957881865464469882342136122544567476730680228469100668778747699476003387672581040645396358286367469528855729998485293320318987162598120853943785648110846791972002376985512587955895610661281166938143934545615531445250103057539024623133869332931228460387725581412775147801555389067056637317658623994153751338011515570672071275813303115869605627798605703152417626656785602915053599424891485820078992816864531701021713482078423208518929985729482777692876109905898127353468028769759601450069581622861486242824279033151842058450656090878603524423410632156214860820240300782578251744503498909111638958211718693003711378040776488635549407010530163376214393791889301493358150490138093944556
387 741 14.681970642020888192492002158050962502961809032834825105493664961725842113536550498340941484924004663495797851422105006167786618819688082258764746732040555166373809330793603367295885502571810392753090791504591892473457042031161268789046019421669058558128299256610967987997325989746213615697526375942346793024064892548231007478648318216958571081322221042221938686420971628459923070968191281534334259205672123525801400974231895623352784572899166225860158187893928080139612349654932066100246514217101766207851372649521037079420772045753142886762983358816135877534164661219937588382292526286092285408673352167007427139227868873531222081571647743888953720911604728073846653445483551362113912807705311303878789845339391946386153025113128965688396
388 741 14.6819706420222087964172525108502456348235984115177226892761209790818243067712516653820063281653929074409614513121273928129029873681994314223254481369043486202255741429432796427866749268519446741939709995097068928146725621560102294708153093248169039620753131294674082628186227648146958122405078708733692128367118053857487391877053198710564987803122446052923808796554209011324667612580531907927864890552798005858495628696684013811023118628763287765565414120602286606905262992442205388381123904786675898270941860440693170560107619639056422866109200718539476680866939975173183833462610446611501540754102630735174138190985867834627301623633382307625012902912543171179532646881970175293254486397432954934006799579712346290838761100393839788857088
389 727 14.68197064202350913485385414512816266180668547091497020469312077550026535789072924777001677573404644557567111368143943792193633526907330751964382739602241914361016581850052306889158833861913387113603511284508901807111000399526013241544756716655398327148510454590120474050192257370342517710532750205471933210115462582900964392830298804906959477955852563652043475777962524321759566965820743112474787158301269121047913734908896377621903059955613025895029082653295942463999207275241926268211179657872043015095213013313671451406474551733682708401519135628815162013215752655569387636471807702437288817623329429168631452855899786500429929705618435976211173404135662752055964240158200513613690444306923635426169167691799337680270288159
390 730 14.68197064202478956969502294049979778833142989227689660740537730431537635915767072178014859810831111021972581416880055478100225749173291856458732381895465699533303144440108801335605173136916787651953326273576904845637133344472997040448387203036650837726647366013013458155443545667367324438675450178832651897638310584538506088172763072667542109098922878762105202589068818982058744851065409747189424328644206687814217241946024635721859330733952975993211985553849148555638244997627359832945728687497569724025575721421718208633621357580780512483823348090773052090197116921103580971505137192785455528419059214089459544130895237475891321743083028715662791801903587728636964128499905311807609080467827761624833035479239463893150877893103
391 737 14.681970642026050455466975247634407170616600172820197572843992097013241385184316001784697540162776316637748862817943801477397916150374908732805500844094920802944430612826663227760801481705908060241113849302727841367931686232930229209705756568748182097787566846585875649661644255705043853980309515718571926977578698155474940178221854547732184079043785964245445825332943156725267917103940972530133191544960311467594261835962871929314652337115257352335659314901030182454423852152242575747115506827680267906120707892687321356859696206344725643344572658276860787124313190127704748247508871470206061340981635476420539076241907553073849160172746698527738839637559681212397661512046701689581491773722922426500972828308410810714938640201597346575
392 741 14.6819706420272921394972150778635126792221752002689513473908127511312401573195720966555025020773779605580708079822314809236914312521196548671472443889085122011081529355191374044336198466255173063454093681093072151945426928451664590598971494624599881445257467338204204327694632310015453469016597509814505298753416400590839736630310142399069557846474692035310210586735786287921334607893634434694370473126260868472880077475972879803423576208285385288409574401582910271766805811423465202651745913901259541535563546467481633773573833991218304473652911161682125212462044206532543653263713886097688432446727926928651693171227724145956182128707867688498915202711560748163009576280606616256044634421281342741075544921899001512876309071715001243387813
393 741 14.6819706420285149620785607057263210420192687136969330880887096203461253455213640150207065080309108069304909401969528331991238911171797326760643926735616448941902453074423901919263269084724226253628083841087075287739888054702435958409739916443795063969714409175332612716947079196144482881092962353872449215656486779638952253797604410073948507113603663394553198961062243586194221267501108513794452101087167212338439190101787029842666298941457548093518712576269136455439073024753857530558164078632327658189214862401941800148093073910801383247372512443016753084887992497240092093211036839166694435049653007648696349055194779273339873789242286376010482966994528516247418014641214173092495372918157416170530507507492422938014803652803452188121111
394 741 14.6819706420297192566290290386784228945512934102326972887546867387150471672511832991898017815567480990122128785686152265011589756804422157827930231631041994965299766273518337764503061129988880442488914917177348859165918587914237713261060280884149381327867337035827804234768262934149873814023835795507037529030614317867161316688949354496423188500245083191943859903721017739772806030918172722835719814762404088072477447478976203234070170448532118293677003224188057263955514163773570449263513974137710381480416168459342870220867913452648806108354622325561847326287633215696624750750511770660846418783448334707307488751185381593208958607347711762223578675461611789952952077093374383752329665076166282388259364617021523964052267973815932502560205
395 741 14.6819706420309053498476925305824241955972720462290113966316403580962302003081561887253413422135809701448887013849650728857593942538917851675126226226660085332784010536415780254116935635575698697912509034748616844063331921417889854458527239815943944562959451030262312966697505770103878579985380042099455259829531584432722985608999070878747478198038829581151654121472025225838630578591416678762422233550224691257908832119039604678893141377893555243986190746330931214435798829297419635343870896465146227360226147906880656143311751097098291842635362947793031122190950284016955767996765443432664602860621188682383217999997845727824392447724386701716107782103318432843874493218491057165331103286544463420222545624997243711098054727621450305626234
396 737 14.681970642032073561866619954853622787375176258498521655558252055253279124823680865044101013757127189020143197020824318915337799656689580626823631770683121424724413194166868917548011571039316590750884328110638249229347508334343380882097578803435968604906491650606386886474546086038469228498062354492282291487287168799515119156940012026174079357224296202643736905538167321945083479943465511859790986545535809534466164620727938007457809821829809674264073258020418809705238379966261468914547865916778840248557295678044340428352632813457933407298291567410565447278881678784830634845254438881469139920776350556915639603947534001338275460137652398857122961692597373943647030873009070890013785103575575602602943713087954468684415801455628637254
397 737 14.681970642033224206399009005149456519356039747948927707748351304734535472359522871972420028436243209054132657300106306663066760043422632110544878460337663252019136160937726238701988114424630708304949445863118421905612598636334208916113420094249239825085454451883208554674348630751305298548202490857763755971563587001075134403274789216894733612749343468526501721492933873939082952495954739929560417210888941462656372400768258759757088295840201955339677042217407326082239686606357817322161664137063270330695638109932696042954502453614410817295915640695327665944997816326368137807271703501849088415222487621749209831289093044903510609942104880505085039746376065831469784936621734646752634211942327058794169587933412400270511382756691801862
398 726 14.6819706420343575908836154523213879048383357225648840348593311334684302479402001019557124774501548372090600526704803503820566724941893441024626858492601852935493896652455246555445602993356846987876881526797607707805856291425126833804051954716590623819488784279253462030288747755653483311864798987180128993198494916327131287215250325975182858356983907444356518683653545835757716506463417072984086143655064245836626567951601068046250717791865487453607532500695088633167200182253444722491310754760838338127703541207371763527883411825737905116765377629248050407050138538918756736439249994838756072072951932221490986160076212084820148439163381969627396720635806433154354695930285585055611851192341088208064950227788947931478633187
399 741 14.6819706420354740166255804521929697811714237756964150980393930462803115831142892313246156407136577905188349510351600127172482338490273947418601167339195580121870438537283222391586415921016366353658893073460104849119858758938964391998492606036570292169526134459531094556127439103276658391535331445482674964342390999201592542263750586443440618867188701445076322942350440877636523773406058895336837465563235726543499678839110142722765776473051298641538284224043415207862752753724649286962993108600537493838932858942093867847658986170479949731930284177315757425016998120132542236097984771242052348397399766193375296347290283081085805875877276670262153465283237096963039118362069449681531038069845435593225161117209382759370688465625856995627553
400 741 14.6819706420365737789337545659306406759947115425117545086650233496948270039892021411225937533482160886733968133089658234112616188109650668720707085294541551120079270190936121290246269077930185632894057020939545124329438426213518430334875896783283329481985945740046248648452668223396310971490021717104378625798658477598246504882696234553849812531524491359928205535840786603048707899201856174199116152485599529810433600128834845554985558927093930668154832352389638871349644963614397639551403096462527221754454006811129448853945184741117170932080797164279008175502315448861611401729006691421941610635998084525408168217365431427559331876486885852170378081167383318259680535546380998651179180160605634451553348943768288096739856116970031763821864
401 737 14.681970642037657167254614119813050262578435947409606433122018720856155635680412454523931194821051652148777491932306311695637692162832982396960041960938591760845715236963261895350736419043456861102882525445764406219692519844836689779508732570007865234376253767800959930464135949845361531800278200971464558827365496767313212759814187371382416867591245119204399315367858609366381885841916496775414627360621991332517828588050000940492981265874693638732899275011170752176409109534253889174393696156725169546155394241528859228978519783877855528790277290409605129948596025687810520656060153708534956847559234303496251927229332874977618550160865729598540984022931139509376422581079593796537467961907498761474148904853667388539074717066561403907
402 737 14.681970642038724465302862690689884150801877895689997197743736776874042605588480748172491668340052626278829860365819459810659565075275685704449803742755093322749399038798846817902904746276753562780685122903067378801516108017388559196260706350416264126293939921192484172742426273747875398999222728913859984049717781553148499180512425284196787466400298999127551466966268270971629566681914305561206036494920996495287019832644842915068786228107943006361396793389869182567216144744811675002332177100996531356858462954352592304234668156821061393978075231175912302137155032034948439567297642886122304100977478252187940117444756478052544688342325238597559271329326239808661863372047903220356430829650087316776971045911969322801518688450940990086
403 731 14.681970642039775951188807754087294467105873183302919016742209185061250748964796827138386509562992807580657586178603837515135235141451878854713556481197113780175362021662533186930986041966495267646128964591612053629348007419003660580830067360629503863075476837203250540957038501419741785953104733308406234233959551068306431065707959394676675491533513638232243327478884360373739181565632087237383282451684865469463468971129201831711564560628923856445758378041284005843718531345448988325268193947126416660106020163943289538806093948032676314027174432301453799703034825542129883672912170563609762045097021423263166784253005382729047964038459495011173318370428420682876970392417384753274075275223942221604748275722664953823995071067953
404 737 14.68197064204081189754259987061983153289835872264426379257605869296156862795689248290358787804174427613830771711049565375125427581129099471044556990397704042382175043190985345988699513332103137183752239066273042039266145368076921596315973798181385193582620510232987633967542085326315434284513074678353841841081500597224087080652475497107030238786750218965093682270034519187355822400318591403184215784935750509808138346454276574648988444402434846425504744532662219508208617465286246500358843713817455513541315100379300864185332723757129242167710781610288917173133470292773614859602280863843197262913555865343533636117522312714747984587405714293682169457276097460290850970682334220831376339835570767342480498415129839599520487654184086097
405 742 14.68197064204183257163541921007978536418524393967411866682736324923926259950009692168440459488685443227682368673045358330322877285418021552048726308068402692683160025608467068517341600280962765230925892942197690614792520125836830110055524072365970609953357635039753746177175627987741902419771517454726686904672269685119480420890879369477074650382443495746889636847158625935830157380955466214195860038308614482750763917896604852141121520409531602198793953699478006301960811605368762633325287576726685628033693235582401507219405721083810092996607026779593789451465809630328946243800248586492415167276530001414043362279242592453143274248622851430134363735232137254655941357330402258106326500718589878441100341223918659135498315078844051846858685
406 742 14.68197064204283823549769171837700126860692264953976572261089087501793565155474315162226276120756080467489956725969301495304715166838413437776541884366462738057581057491863895078453989007682700994217623865577273016639400709890896266310207321567316951868522590436972003420049232289102307260502776973115531868279352453696728217482160522784828402345277866453953366541648100379185112862316727041698642669501368424694871433029363326349063212766435916485948604774483678967040343556541353074302514085856670133147128075068015297737577875217216152108666141500518543716499469017204294414034824913951145554796990166112697445482905745109059925167461322871893175504910929381588056177134134148029966600556275633289528057584730709277413431435494188487158545
407 737 14.681970642043829146034414817585437760327837104290429994189227916162154965035354717540310306283181557585355102233743553085521291319312118261459272533994555999493094118853109556522121715740891519136681472046644277401454480863533297715657711300057414567480616426654578115641131369224959735225903386187422633985533217001790420592952161690549961085018518315751022820753850336769588877149217866974654296721107227616426568568882319026702815945933370965538884279202666341178123167746888788604369934067209320616718050087659458317095556983494979414055499175085754538771538932762075618141594530803095677088755474571172178748447093808623103754343983812824949570752956029731046977286048949216228288985348691165926941629533764903026227976896806713378
408 738 14.6819706420448055551376701910097068843112683778033852380088826558856503552950889121784107002063704976471236590311574969531418771907151261982275007461636868309348727380019307099375410035682139500704447255398934939069945922341810549215671417391851867619586566882691378640174368468783485082342938031958369096117423762570226122165758497567719355728497223999851313686702521368812771575269623729884645712699284162083312205276009616167009646738992814979893167786804074939566314673712033058062926640786922499388018470938368785563091801354497197157398215147483387119372551292618011871733724418976638770309658877709768760048185522717362708830248683852135945025902854011995395948431452976094373886043378065156351966298282496068650549392690386150554
409 731 14.6819706420457677097963989408071069917915203628846028533469383817024949196492029682237824912384571484246065102989476434979652002347362500126861183912253593378814112702561388500863277871215082870196301928733308165904329454725229848551404423696603916112044361896030906076377473782764845204418879736202982545105588347441978480725535542687784075534268462773874185672246848460111577494592790069300038679172755753510997619129753093302035773364673441171483984547787042491784040966235234446137055522032477455590503662834014234097087422567411313601096791800714358350870380499424214339575515660973647638339542355332665210048070420548028318032756382861705384768154257306365334669272344367960226701339402019860637740223651678949545928425791
410 731 14.681970642046715852203512212774729305826577568134733760054808721226405863403051701271572612639084146481575991991651787829232408875186622441822484764753288662473581513292595275681618155231758989101676212333100202526183834591774669887235346611630726536244395144260260534652297338168492098145174348340747286181727657363683097369078543345940915510536370207150535452559795807661890865019844852584259842754822588872727356613233983390164388121243219670169936714013355334040145664347835856595613794403697333211435141041888318268869501779736066950998854172708630381147338996290087696277579701269466012938291511625505506446367557373955868499009990807767648300132808708509043363460724482164157619218952402116541606366256729163978260989569645
411 742 14.68197064204765021986040825901488910988628707350150978218036464944878672220095244535372558698112150566942766483856550458627928211364870733568464138000754073490293184708307607949292892468988397199081931665345185361704253655601097870649009680680824581548104429178553748777735114574764476067795441352433821129429326613467521570497430719494856587436630414847062355484742647847084371425330866454278991020100741909245385692918155077069443947706040141563135766294320483941001609952379061926345665757219224113788858950243564896619133889012433345249733215340787519141512286610778664231598367372291451769836795524244408335274030964366153058539213111305574315712707055350160214988316880879864405236830383915378771140816017814877490211897471508583594832
412 738 14.6819706420485710456789648519909620837336625588210033924709389324657749787191718418999115790128321427209187797701406905338832716221269314080806604573937928272685120979868094211537538192884723402909317143949002110437448783650360969870012216480136820442512943175836243154762136554429647367104841898694803746126159565886466014976429169449059658243462393577433600579677690153807803195199085857480781681245595997550134101797968976421093949197508392620273021938766490156157793386804671788944496894345987569656825662474138983475112800550965847520665978919044232700943125112293636610977967134780983582123885245039744675456177737869015230712862383688988972626715565163315120564159074169800628732248224542555667553177364982240305079212150260339584
413 738 14.6819706420494785580810739707296394629480889506104228092018330464628769518577922054388964953650333611514048218358513125619749306129303567760578363272106616644808684306323971035786357967584032105117657464653431000309590864122986215493018539523486178152808580994908442097627278858931991223864009603724888020245959477754005457808343312631344567681061533590624700793531361252747775578757422694117705108070800590228330832794270197582685506915587271100834155064609467819450536808738596726964079319772110624436439230957632772084470753567093249729634784277220548482135647040205229921915657467938775143650956079137251697314703311982507228993210078779174418120842488999636952366852325760953864712520293775044512777539421514207073983209747253830619
414 738 14.6819706420503729810957837494457312426783860691311144397461254853097106247627446425716894930561994352126629713034589643653480941861827260448495040529128769391988341291548514831705145075052650875435966238356161210065512234304954447438164525778975820866953281182203709696490404121362446151915797296998634769130442221522007593314162807335518702724252566490929673941110308699037650402888662385724764253271908860443913566468764797180232523973569691836414265174500961094583752111932532946790842340041832772888889413797610773322237539752679127771626045952053778642486775608858360201088038130153643657558690721844035427300248055305775205504028345272427712156797830400500165008259371256653254610247192073483163756961989597363996978063230172787975
415 738 14.6819706420512545344541108085710459076622780932991860681115040225164326296826839046526723998873289509082129685933856658495418008194655461786819339726791273497682836188804679904412009755818104899054272523872222240412574575505520215866682930983192564140422832763554722196664811561924608812640795704693682752595150651875821690430879902586006368003810827271425527320384217546604165268946964185329190620083957001307847457816736219250348429887961713469721134180549735557138440003333897965818082416493782065818659180423531109431442430569003312958525947014909209444754296457788231777941120255507948067668327900364708952707701693679322844595154789470304280489594439284655508611554957136170177867634491527033164231911109439062733565130790629754137
416 742 14.68197064205212343368158427604369521693078633159710545339513923473485043433616698341350229412305488677358763308193850684645227209264745237563482419403758162034374939569581114813391925787849572661274445416481291785862650020986742328813839467264671480666751161858883343813067452449463155209432139378314499660034964768758460766286347988094559356311063686843671557749091733217474265877167971018604641265948218251040871905446404914889801579283711826632426839796358795556358778230640737044530344303160585282701855249327873190912626413951180860102620559123081699909909279622098686700388466941055350977626839628208177276203746101838344943730149190536976629722113640685315750545250078690139155753896107128589117778759691360976703560819013285741970599
417 738 14.6819706420529798901885810508147207453836920263640613791754013518192669321745705548042422737647579558352494941328673971889356877462651466908326985760809000426370748050625016967716330850860007227635754071924524540364479807949753962685603682355621941957262331527730068938631316889297349204070201266379325317150926026387528488564427771369757197524820809955666054967185048419250059953920667935324857639219425786098972820339329207305148111495488438482750281317111377076007614480702680924176659813215148341269123371509898721125688742009369574061143593975052454293366902297541691703706080475495286851995545535706951329167811896016290455335775770946285890845170988764823018076565070347917039705437676685089041406239275348853419992473755636730943
418 742 14.68197064205382411135851015898094332407990813663623634481370157060140276702474963139768662986701832122688717745944232788648182479767782933311476371645934424028596028830545366709818209496347110801277278465498363106794624879308936687777348984027492228604235755794747096134933981858255187716192624874247418582729074548987684482354992738819088233759651635657607545934212565993525629780227108026139104360357168174551960161167691804064312629473059685233048031393140791209355184441138319867551977210081609118315300937360677990435855595921189160963663593669743298967483902931421999462119936384135840995779138920965659127934279523397811858471775323849660709420902553808658966443830027182302043841438136077687817601683335814984906925397739387257339262
419 738 14.6819706420546563006339024039489077123408350754517787754907760003896037033686081922489324307720243438661836276334958200234238890545618690980255001289683722150222930858887161010133137981789838856585668173243769940613770866549667367158149657890782046047387996349412016834106802599442765505731696407620869667185979126951107862133648141973008652364278350981145891802458090309092541780643548765799007274364720582012158322536520648284077794304496070479855605217758459058655869410533786253196065585130046514879626035975636086664240943190675894261134165993650976137654675740410960994141482782236030293740728606064851665500045209413903863872942232321838523646659009437009533160585482158235945595262790033845304013406149743331549104818683284476953
420 738 14.6819706420554766576004599138314934553729927098668329091847281829411135156742450129411540548492491679704924193688169502056774227878455943583596724854082821387782729012956067477351051925692890899427475014134214839928753400973853221646115094926858210831860554773763313314937405198804396037349466286433192119048686841454885876370492339640850430717482049197883510802501960629680586310388911814852010185085574808503107730227503094769889516558527051815787460070468692044138900191696715642106895379649708369910602052194110877513194737691904630132041788134373701915238647167090726364795168267138856626687069258164918715474301247317037153360485789035981115349437097119143035451792953929616414594668242446711109423504062453188875145828347195062804
421 738 14.6819706420562853780691186401947694160534284399645369822909650357905797704006791561334100780683171340513019046779585527501238228633095579099484991207391732273734474157457101128247374304812960803545540819149669425226909433934790500032347232318452900051484998293858455052564375829653978011921884840248051138421083358675133051002250519444991591045243258141270767076845442209297504661013557695487523606450422708819146952558681518047504055113827787847391538387568181938780189309705786150706302191059434019321388390824149914284122319540579469241094714908704045606465925731349775487379641717468356062845361274349555659939638192931374178040928794460081260573031566846039329161107077772814538394713610036856505086487853933971715725112702647427832
422 738 14.6819706420570826541561753606860512757935366938407000298243435555464468719864936205888337887761926441876298659586334748040839993244030321632752343489719483128537042987205856201734849415238413206684312859453524696781025448678341728373742999368468652610404560153772687463066212812036711768321957667675531232676993148931907982133500817722168398971735971242764781477969303712738857326481421385227867925049089150307688960952887766095388691341455461098561014222568575540461200949706343221188178915030242971050328680139957601736856009508383792155089196824632808108173980000141248147646244176824153264409571444674412405650388999790716976509337399746710489246083600477831503634684065637808177031255680244484505581614201119806222479668659493797815
423 742 14.68197064205786867436152928242019299300029894482792948738654543828355205299582541637244313583717028678088916843961772273463018190636434234166657210565820400257938049191969045241288646266514467757801850747051265362356079887911048641991352649067785832832579777754228725643955126912688737724085556714673394999805385856171924428535128353271066244577981394806968395134717852461422745779192660896721532315763759019410375879836560420274891084960654185208607349895096004491543636543561429740982495776172410020976810090868637807742369543434269337409927503203164175621224146253256673536822642304072546495331201460713115373190308726829882459938421891173704872621879576643916329760734937097203126272703807101528816587793312607131940632896457878517718623
424 742 14.68197064205864362364508693177031642928088845620291305329321367926241886965867549289398051911977690672759632579052765490334261541115548989918360542783485931698921686850099104859845779282583839565611610992578085602938649131693595703367695000402446726992125416855854785085869189347242830368446253524735435212844007960149044509208602381802935868056162340098411153676735784575423522596134850944354541652315718861175595308726555396149517738511956026307603493287184896614598743437151932773950854639690967203964613381392426909870212547485927066776932162753316661775665155980558114588883710574353198156839810990831646952806831197872774682512005626198360225992933115587545726921686397902373840476832640260762483071140783819411691608861713291316439914
425 738 14.6819706420594076835013776479449021451046383456116717230361499022634133895353002014618108638933096689065449774406021361456104698326803167088288396621757223117620059739862489413521726495691025232114275710676637102228333078899233383037055991659315348874769193512259871065531148363746231686118674635122581790008424932416192661842998331482196055692852826097069972449360229208090832915212602403491913101068793213607182757361719123067788765789258463201423122680842754686205917033897630033861975496216453359307333107325900820485192170555742157752114310162946748499003542179069730194021757065019718874013219421117729015927009893218529692572432543141891389000993637472389973075663230174591834848004385491129515734606244119187468497019342001565463
426 738 14.6819706420601610320324256710299225579954463877157300363714835065367549944161309036711956272788750944526846320458066983762030927574376139831320128098943520550611256296829605934993865602325355247424133513379888460038050862147058076716773237010501574739797769825477466846977775371598158785064949479605425689316655168756354551560012055008308518266525715309143406203545379720243202464053949167125124182185210775734231459238663283977476496228709361343622180065525702813869633365833518075374328076631045633425065887730748237332524115800051741364311546743543808075500675219577497468605951657469212579976645211238960385423509147457106631306536614755982553962005129540468497096955930988066129366874591787871670412524910403181662849107079652863966
427 742 14.68197064206090384401892352867613582097733616584457045032628007799892073818871119258058972142117519037371142356481964481291036496004763984151365813535818968295801986304936000272265141224081720110783731904422599849728913263953687081185611720256858320140475720201712119958190517806674369789188132438851306100720268330698203078575269699036496905304640363732762822235596986850696169946071719054875128592141892931674134490375969590440097920421630557678470698889356953457467028120239884953914055244704290181093838574997146197076746732574333257098163154329398923310308546009534785041656314382105302287537144413145238110571921764060253580310757084609226041995042473713646771923286216152222874817009139544299753572160694348039008277203289843036149238
428 731 14.681970642061636290989750178008731469705124062260154343222092025025343089644437373339557675211016444856837727350409392531184695767429658863344569205466476642743918865395918667615107203537163659205499921161046738946236733484986113672178507212139742513697883626701899296824660959103255482099860802142097528424169486065895135417591400880261011318172893395513318108145182045700867603660874976031051935803057732677197082401612570144178469077256359181527125428667924452104066360593833684206327244257163200973012308959673426978384663685421794985435986131629373623262982423294969030798343720595930837421484272956130710900208527317973891107474997641062707992815727318930718032711925462276796521461726014071494783412299933657397024473778839
429 731 14.681970642062358541289876149365744006937490964245120430481271823221064689811818601701554815868629139174395687532463816842905352109389787219858755161011699685911489799738251764054319243226500539118429281044311997773635982549511319018918420461673407571046954586490374295950053721482536097898856836043988774558071581107424599599516424498142384349172420753382462086617587134097841783484540759602561167510499025066917701576064025925889400165471012478560023086264565292926935950500482966222374116188463511761237947237456182260001686953138604615989494925809954438349471037826512081066817521013180458436896343503357862346076006200278216777171849780156135359915033977008291254870622500620286286262596802471279609384160158224457074618240291
430 738 14.6819706420630707601466967649134178982972741504438117744521430000083695511347182359922473660474747055796230812582920098324758573672979937685199018051403828303297151799586530525231994035511989445781787549379974748546190600234783435416519794772301019357796316049303053259467417257105413805957940368014836722345798685054961203932787392235457569083865297966658428567370766488483107047180155610463777379754109445011332944270039207073671663599318989210584496443931118866676630069159236893748142973623910928983683202873469437531809876528958280072686048135321166483151684544690166767197834029336902040312821859158723179153384410520320624598239252801958561966900468732274855732789432960386406521726850309849710195054808832333749594374961011798563
431 738 14.6819706420637731097348333668636583087226674692653087124335429706904471104669641449298982766927942667413913054850057782631142849218511556728646742018631446355302596146556747842218878398667561681689089897176594780640561636298061993190345731153982573843106712428287753164201458813458677014855020048407509691666286238171099913031472101969319576302617892593260327444329800076692974154794697850924126678926073007492112566786087422777761176899562513502315680188677651383359659955637524267645491854420264442227795237874300799950218937842649615113963329706859068595686458607540366291764106473067717474140040191021395110076585642365945104349113432156725829065770787951878165480418452330383313607960176005350069266023058499966088920037675836667772
432 742 14.68197064206446574923944138579417155477181906438564675604223277005625049231824049584289822377012133351507081422803963497890671625243781233425188025336320973592036467773601076803524914130557349432206285535550502374340419535371755049277226604414945346340892932347925982835358469029641362311377460390924849531211845936321178491981371401568956068991431317125457611375896638031287023819193632036466669651446396192371985260639195944103600347460998978421357339571355060177525847843215189847462385230767369886853424083479420883378234349322236903126512746678763216481082375276730488317142286432730295797807084661499408807344117396411828431201216949868772631301497194509980721298009094256877342213154463158311550801831520257048360594368665351650237289
433 738 14.6819706420651488349180630083484199445377811900146164997303897349369618431988584739400901803080826349244197866406104448315678014547280718428843726405309298309966379759893435099812001783296596212722757897600607706874166050669456791592105124737764240474958886717729566023434848544055149876351966942526611983991302723812302590293734110136944453969870317284261932592345719667169559560454415818568542037165733892018923484024565332928513995032224528669196937477254876800745452099249858348704921573419636029891301542551363574758409422652549611228963066835354794379892908394837891501713447549770419527894124661452862995841927919044586678231478732291563896939247352906165824312028247484250688341917007741611113827709016995557915006004836762869438
434 738 14.6819706420658225201610611643103782171033489128866458104815748176091974095157863227431281038544112375488699916760518557388365380465565412264962886502832137055077590437906158998366946158336592037852064724036317084584699407455007517387994097278958469787978724327333139130147483345801476457536830510807788238424372293981377942399858321826458356152305322768753223658528927438201135692322883231404551384770891435395628073615127956607526725138593897584433710877002691805619948783175104582599473841159305055275332498873323376484775845053602807246793600924155577483180672641057729865586599367096086970157123458396570054398510471786517811598217376572805783768345927976784797086327733065132265231453364469542198295890482153908565381446481515479101
435 742 14.68197064206648695555067054468494997614606975328821614847706315025883691505942351829621385451681701273892570512706985231205222266317115887728099244616409894452906575168979652083903506974028880804145179229707512032546068837929825768104065867879916715906888639980188759953895984359103975714462011925270965723690637143025926558787421522272664360875406866338085163715066660494904330190840738639720541104366497506089567492029326837633288365438676477852617388467854500717826620379732507245839596499037083702602350603016517273934560264567682368926594489767571130411068094888426776085940421741789743233553249400582587918748504156413683772379565513777095679608890691601778635995965815575684736084845639247458668122020175650123756385940551678130695641
436 742 14.68197064206714228891870038398049627884065168104654610054126239416410432014592394644918441301411954958888455571140200086548752848107536049793393359854390448646252303360188645901051716133385899752421060515300729982586489594984664054171410041796190615592988493394421456640119380704791081281701593440936175523468069384654895395892633501408608242661690890993492659476387101466899586267558563691730186714571609469124556966250157715414762261002946182507915312378947279542798981590926495379968495290125752856918467782347010780877147946580449226890750411163836807386605237296753873525319267026263154656608806360590503404796330504802331340301291601288665537408481281997821760519405661643985198895929577768865733479397430440266986498747447455905920653
437 738 14.6819706420677886654029227904307285734600303261951533651707262150347153235558216817411360957959345810108939679058701353324314013823052854232056737155990733889348304375280120333855861375127568537899805089792308246430363877246800236802405220280455045088594427946797662653666958343812674464736480242222607912680698502052127023497491154972052659855289793832145191430627138554693564645653926750482862566223910860018967950236039115820634362797381118492358371177772398943914685090184417079764713185027166644386106892687385601749453082339860583761154559254707612819831670013718226634443324773597713293135286464713406634164024951948989702059638491495101876098932136699353942037774050457218414335404631009593262565265437587960522330840247652853462
438 738 14.681970642068426227502179486487249854017116163596541211075900713023441691773506084486513523804049786272530264496632042576267470534407600981776181731848561466100902177683144884568453928222483964792469451340625479481213542057190734337457683594728731403703990413745667944185625882188923312580836668454840695383174376321098032426741095381199039023097802266390175094315989895710048095546306545530717400885731290557891024477269582462475259223304590489428808839661241613809296772131359606394718917948331731195063694801519000096262206347971044495169592532698464478892270623745321132709867573669110254598347656903828664217895441151292364728237726487355870461804165520761959892235765226073175024370113962404084821077085675391946729194531390518339
439 731 14.681970642069055115130238927670677586440663266662695101230570028758696954005918641559379676388046446182001704085161184971536746717074945579520749688303385268877493393357615132726212171910819730584848620199986025352990148455166830615419432238377521752960151427832238056130882157167362809938563478907432504279307911768732421345601026723134740386312051500750268883963189652954322853407550884134587165392915540259402483217169719667177242867364557488911048981430488737430858054747895050109965268425163221607138873763230972348088845018594111313485621777412654820289933687889175559416653518044847891288835914432734153443767273830833619722992123215489294504408308277098276918391795649691582426796567409071598882256349505040842183673351927
440 738 14.6819706420696754656684348999271617284699983336286359773066760894881575325438837613514899733677776565010371300728618917070036188893331572746101290876071873518516988669260968579432267682006206982058473318145267974376903757601731348402994989941287697576697225087579214982510508801888123940427498142182256616227322157183600990001799462406474742157391630526179993078351461270862661210571090381782242025076400938675810896821900321874145433381704924796794915978725736060507812490747088691710328724060166738801036279540019165763056453767700783882585647151648248834014082790740684497928854722295347608369968926319562208613405830164071599701409356319128549289357646373282229408251706599411553495509414190729359095388700396963026768833441685922042
441 742 14.68197064207028741401711685316696706552817664881593157562158708404182231197744288314716206507284496755318553365204011303591986525733083451246281496693546251152688407577567696954124397349736306081525407356677913072976032107783459650323869704749550359846636171420712204355129355192385042711539804288594392775859806962312021965500678093120822095795977801038614142216881095623993058601878798670251229042690559856766672032173467200111349887440237455160877131623605139657253701962959246312815083824155219057937623025840999888337974188628282396073734996751123524023786761247297109547520508259486009791407471099925905389320125143628827643563463851182583363633543235235745121590181243024570883248392239304647343595862933487576455843170152523557473736
442 738 14.6819706420708910926459414108594512294413023731422935923413669307392159193649682253446405627501748880174385412350282001047562170521041364628593001005858885309038562074510483526875681101424898816880358825512322978242195087810740458986393261431082526000039562132625684485405096669849838402990449029238601291085243155785270968870534207557843818916534287283475454506592895110039889717755566059127066277563415145648379910127337548620085671198045639285281396689306202750289998795906094859760955630451331727362375246219314610669682137111015502281934986654587828143524229037471246857256150225041169180635231128554867430969371795525144531742706364572333725722168220313240903201001852488867210608566723144336270499376880198285811609264569078254744
443 731 14.681970642071486631643033701648142521390068716126676252256267888628399641558512149487899294667043291332633627815816886416536824659544203665794228729178663944682156358723742128046834415071423846057890333612075511328608726438139861107830668983661502713264904422561114429346175057295660156976843672705082692327066673030122729370804391661884956702563095645888511983248916842437130878564586721544504029861832472965026854312845907646227396914861889757736404083836081154421739346774965770787577590753130655484711997408036271568406808275325937658173204497242287300294987938738061687536207165644420791443981401053848569256199536914622853382936199326082867071879494456597505131720647334942781335546623885613647991512519399082777234656105985
444 738 14.6819706420720741587630463881807123276481756756798331918692318313906989959011831543730838403168816657765070666512082435126958597104188882336893559862693350921177954130939652283313906395214885506412573513011817735571234302370568136793102955834321394555822744080237877068774576573001100637615034824921003927208974887684868031771352416101255951718248305652146194948202653964625858943424790828639842751429537752648927140105245139178647196536588645347008391154042792597091568015890816747478001333453819164576868309016783381975710972441215531642865217207567097528420844098233752694426972446643367265401956124133007194969543055774788127973712904381413594957099764116214164589366976020306630446607636737115580422769809259145862748296155463026976
445 738 14.6819706420726537994741435199966213628392643289018903478083000736513829623510224068568228143055028440290902119584459119594703382479967143901329461279185172790986425392950944593731634445390605635346019443401251206949438224776080102420617908907173732318194065322221042523558576665493704948481356095355608732257602883580267033683809884200519448300378258713490965642718166599390132059660347109531372773392264454434232580569001321798390659817969653726803221447582512290855806084151460445850228037710323630448733357872569720337756958736226324379700148987795590301199223820335957431070021412509664780886291882044546723337483490045875917265295319080864234851181604112544453233714480260272354446760805485463828941431147674667820717586225929625233
446 742 14.68197064207322567700393561067954271462519156569890969536453638557278067805694560170226309873344462434830951440330421202857605329298638066766101368199069132271210721023864634033375747739169209700718357347185503276700295446842949277506509327021762843362762649335865130528117482491067308637803679275894365687997829312465380861910067180730079784446230709853790337964883381861983409188453821809022196749714219370525878227530932649343227897812091419532419526096987092319167036964803818399457163605727951519417986919030089471152074899266610766291527714374473154388201588537891724949852709189382348850537796116719016098355007339883865918487075562760544158118864371717722478184612378367230749201766049207033699091754469833445710524342386951750893315
447 742 14.68197064207378991238439163388517797780463242498392654694638706420587977860134652629954183204082163893953486294183042359197293551861908576750416615973932242580064896560213735937434536990639358677352618488489791429634160920770567148032115223219572171587539086522483981598284210202219757498479929902404632980774231224300296974191106471749061418183033013219188791070688275358989317214995563827934429399945160692301449640272281469569196256165453051382948902656487176608315897344730385527773399280290732597404239631056699886905700049500502060711853736572415255315838227397466541056319463678823430307235750046970120853041598503782137034065588423948421304473434924636495923125296669871970319847235959889101519078214477512103271980073546432973423142
448 731 14.68197064207434662449575294764320849947834640049144223961456176275082017013142889177801767803182854869486121860829449099552183410209321251549226682743818419207363425406071024569831101044587793953045944655033916542464618499716350010703136645477763478047574264877521668223894310553057495202482161689204525761168513525444261593224049651657799733894856701830155067320231560941007217434634697210579159966940377322551650057187600340173820865905211287713982920214228625147351463072761853126170082402356066113427495551273462225998151006381266647825568109341438213847412869191953010680932508231926726428024194695749049815093460835716197511809542670223729026750729550939727133329671212874193493024483695936223314657434923272255468645379217
449 742 14.68197064207489593010947349087205648331874274543535925127943836182923899223923940775339276253725801286406653829918016114624795292911341692074372250889536609759033240718261670356107353763744016308553897453455335166742507278224534194913301110831344829024117851690834122419993307553844243359348630505454834517378103913627596113317831403338362418607140178778444573531257850290224178567806591205931402105815677737231624749598915888332775354257662821423619795805508053366573373540016136381008311161696383867230695194600402501744866176289541278870123095618732472119745002309331822901131150327182301879937228631883404268761489387343221210171680236124834254322595920267112610805095741514781980562236235434515364788878095786068411210393219012404976684
450 738 14.681970642075437943930209949725066008278402396965943740981317666764701232504533450903086394785522143607355299851299888044874168635636999877391954593236961350417679969988811295529882753760399179420401756902116387315142859704304038837731833822232835189548657188677356928575921657458573990180586940054310527591415515355452688995633770151779716766526051068912449010717605660438903921245521401524444949354891835698392432109338164119855768587106698425712409185511699436286786019794111757106532957863975308417291679356046739084094283426804926699312184852397696437208538390936431215189095803385427413036533600155171611019138413353425730404445980842980228013126425986800205290548096733182952079164113992827870984916607341513411890064957719575375
451 738 14.6819706420759727786368849636151067196729548842348350065977913426197186350475391991405621674724794706815667294504997699510144616374996509726062595441138709352156911332497667627874580419244191090723929370458666186553749500650410476377788653869490142415202600609635680786649418426169121837881004255288282059407449163369226972899908479097690240133100719293882542476938229229222825337966906312741159106976623915047018304793738949614676903965072832010044690310762138368537155825698312416192278294645662742441394869274826754897264568270227634304602219273671852603400768624002184631687705261056597843015546033876297721303817648018936814598552251963885539355992275600068298361938958480635606441046108550300003673239679858534222023834044040113985
452 742 14.68197064207650054492284583096945307757188590515826314190080277500451732477234299030394537224614085328093980505035103777688672990886276448569525668601047147146507775090050811144211696405089559030111220447708991215152095804374526793474751307715291580800736968886314966314727791621182950138089680608829114149750776465796079718384105789273315106373550282646136157742235025788245843102760151593149488199042028322020043204051379296604380478067261813847741328942009702368684166472867146729553143780141424306479997701140609685891853527353619094255508332233254914103948922869949976813458375999807467659644922539772256547555424484317684282649241665814662779910283894069870442038508590337520937062752484989521044675901808770032568555034439437774508818
453 742 14.68197064207702135153514058239495750968731649072817277901359903481240685558285124618168099614731930565497683263491868595873373348634064151016041227474916616928445939821391467303973499423509178466397832746604888820141872984727929625088327331433032646203404287204529339107064388246853594799794350136356050827309179876970460275780485112584674681397791241326955494727487290142792901170762799986081854042805009505351678304372264228901300093685930709711702674233405200870056702286030261213226825333152912488823187725459587258161200213669970182772941867915943092654044907198376627784917518471757077495579301536396909056259988372217125317820868292367679256691481508243136103097645006878198263910909062435833766249489181254258854473140092513081624824
454 731 14.681970642077535305312932713450070698537882687331677105717808318193481518129100187810552487190620600441194573824986815218367575382126284598418628630441787953072269854381890452237427210233849446032402699762784940995124514137892159997389163001766857454649463238683002047250824947164476989211655886471278920404744378550265327062572626615583860101378636302404731188507769444806953456726212489772078393816241226515080499329897338134017506184774949631139552978746741611994681340322701936465329708083235130491978410221801500041139209415185565590850019592952373586521663333028909645857324217023273864122996164795964075382263174517663566335677976159460247465839523058950784229640972531332067363158321495924281243546634404415062793455999017
455 738 14.681970642078042511225075310107779703332029056250602248919375403181742261903011495115269833301333065335092052063342542450383714973959778054624520392829889984106707075054593472241657913113705020745192334876813949945568333578793337245591700707151909858101347693282076405947425594846444289763918462181226936766694072320013835308850577056255077300442915355960972519331491948340989879216984989680528490741830495420175573555761366586138101447340154359064246097930647041168401334852677449032615426310721944885842764235256606553144117595441983057011226021596615448142468364197385604671402959066150839952227650694957171776707787693549131423845361959876199160706665330458901619642018731278842236285295641035626730744758199739790604858718117777347
456 738 14.6819706420785430724068647567515934831893616453988921285567827268254668023547063949467063358833586042841039612594644790859691883263016744080077362976288638390544795016717981028300749679742452076651025146305434690895391422678589616842343834703576985585145752012648911408394508624678541520356853440643252596355538398141066003878694540542754034797303144687237829290809831660822273530192392091041577737036793498065897330957872722811655060545595358884540970676815877885838836260928347506591775080541775075324643543782314751379136392665463839063371251593135568841658483877935474494515339825902015456675671847262353569089037646658157628215536298212750061566787978811931974691130397811444666322278574391662539876950688966088724759239598914113776
457 738 14.6819706420790370901959936886912193752039194800711627635492871194700333470871300716312362891031865739750021860800561907359944393346767392562453978246461968713185979939060380008417167718314580758314392565311318321351778775821896738428186444524555920085947272863023767326499021849344112850199409256168474411046980242206901830560626531956318883812787134728592875114845806781007667770564319340793246753386677046202450310560026599708891694401568478520390230489047413488378066860652278878979755716093099490639192801492283013639546234746540930542862703276299426728775496253031903876295323058242664976204661755260889092884564228506556923970340414725707442022896950380282097807508271723584078830729017747018671886788010189896512776661704912113757
458 731 14.681970642079524664167722338247242941500370097044315126583585260622119050654349794323463767799607480320810613396616067795746561151809805191638854823232715730649031535110781335958914657520032702794815728485558632307855456023947834781238419164907459329191187384253424724787262163476305455875978699167988915531112974228293627394372065176372992964201033444896946427224348493991553175708606055285120707017053931770129242240923653644170774090465403443052918294845199311048173368663651729657794631357142155447139156109264513516359939936910470570277789606709980361520221621800968723958280793059116039295399748777235297038963700751403596852886309847415190802775727760435054602494150246622042935384618596046584781551224096772197505804136435
459 738 14.6819706420800058921692869249818852043035384770969443942354778343388785479881205756430653487362007621463793373891614530405625970045915055186748305300452370759977204591296104327179798541267190552081493147012674631935784977738173733326020414510726671987352248722683621358139351145924884550579111727128989340012187248769754294968771547496253272619008617132580725462168780081137296654112100460142614702974703651043008698430189363463931832792163345057335475793916700227826703884791972734621263251013159281740370512204628323792019793545317630537510570888139651495778931487733014196730590923937254600879638240464294747227640256876841708013265464628659452939715823198978378658406696077883175956194010370427531241288277374412090113553768864826803
460 738 14.681970642080480870353563256207413876636371854673174349958726715229128349179657571798006368252886374163794231922162806443697117969235995391914470943997719778536105615844490631121945765708236587362559502252494606942431508347951459532219676900457357771703935513205379720455886916925872625034761632705275409608894484010017518317492041438597254376221581422237596373721731335369087391494922257393081199686593756258443084149398760206292865497286652134001765768049270264243180329983779030685334884498584660388027891818985530825223123759726876196698411985519054462146916927163454651791019112908005475174835521214154082449154627360781893727512157354231304982991464958241399689708804127861711059198498897923351188466827400502478268099152855279993
461 738 14.6819706420809496932120032330608790069580711936935981807130172846786153052805813674121055079120899136760600484801102435818648355642913774872494445503080598595770543721867552744645752463951823569367606269663746501019918282122768688859378665599158525491385133994949714232826050068602781104896020466784440127309429043685354274595554990566704897638249830752910304079132520760106047377811464727366018007144272960385905289062633142908488504622401315950494185859885658908579278661838349666421723184803215650323149220845809514681684417698338341259833296713217639938759384785799984028761081032800658585114437087026384519102401740321763292840103969336899297607023213666974146550481269292991191158722174663893706624035646197152293570018403371827585
462 738 14.6819706420814124536068614997830909823571185516622870448129719266654123919211198408508651526939789636097384115990323308258557748805590833667285590102823758715679046897390204205028427482727221052713476486567962870164734837565539412729120122846483567038878455094631707676084218481573545949558924702163747910792378822363022163028273868675886120968003968913562781844544727957233064879559989798913610938816681732611799250604973583669347207111183707219526744915853927665217648665591175947710592970916115822854578501378571278024911202402422513466422829140906073068269197556370071514905069988914374442458405759486399139047327320054188029887883952613030783219830751104173685991198540169165384012184489342240615360622727247235538149507747469123717
463 738 14.6819706420818692428027290289839629870778679629334932381810899094974087341696307344830386049136053954179318232546597392451847025673039490046516195954340190379897479335079871130509513425141227800300552076665281970957225525492466905997652276892848396294834834660458965530566235948707026764162184722092197006457500898826197850295908275002222833137979799388281009687240002991587550552138196081566872789710076203887824419333437350411186727291257597441967551145829565744478477960740880435274612569298077614576036221714375076291492202858817302204886848234305021503273695692698449479245607149784423269564577522336003912259081725965126908288468665186941611904598397836131411700237218062177870982745976622786066752207248462573108576487127482027299
464 738 14.6819706420823201504973900032310894935249917118777551692272299669640310263218180234332011654968541012137870947548746488473563505131889641230630725569871505632022784470570696935658336689158491114074957831215069414434270640801710847322084687806293800517594185212039847154146126822148732984701652563660469266184400881406875624874937332038864809586027797907707507913718305401802646116066343474439035646492195713055788894579245707736184287757635555734079622753032358240672776761884656754021838237226976976321549760484692573210028202801378221165850804714014164033528147037488538734930137886629955419302922284792838192115183113604515504028864786913730912877900160186728421447920655339023492208165288403827376481892406630265486642071951766919098
465 738 14.6819706420827652648520179328916635914209998006598676815653525590312021038163773095330056234833573949996636636414007160827075744252288035064605802181811105832624184214327450037578826314802009809793144308287675575676218706406594079913687862393113515416245060335135389942416591632443543086322013894763652893244513132950861257115614965350573534080505253056461353380080669079845809571255477255998091657572819773296820311538549834151884386289649793784976064588507701973820851823776964806623422108065027341348110406944039033410984888418441319927835759561350481624421382936081486581825270672348113155704960022534472149492641349028932032700927686136552822773261742216571514146656533859080419908633461533572433470861325437175519639762802981621888


==> anc/smooth_star_shape/m=2/expansion_coeffs.txt <==
2 633 -2.43519401807791521728081473403448122895300937046077295862166796816939712016376902086705351398744242694378076331668794142602395080009523426400775525717745998454507266998756971518175884137301595113990173862059043289419985712922061955703379527187427501108839175564921729754255093354583068917963866966231836584267840970504364548288929802034813011668532966355160848295429512797348820608875611103746330692658772238122845534898532667105067558454653873263755761956737456012628815147680740252409327645084350257924554077357522375940584289701313824095698764341819757832032366390935977265776575666242639898383077775983601538905426572885988625633e-634
3 631 1.0
4 629 0.50
5 627 -3.14159298147339226058799787922790351753572090321184279354356185722803215244277218694317017977224510219101562577095071947424180699169439660265138667079343843808703929464750951789180353709739030774382921502963839476354641513937603957177465790245328342471054192212025005697121929422406844379214916592433109033776206802870337991349945243356212853433764778009165034284069337680382012581715824686937521236145577907035409832782370520833015827203995334479927276098367797598599881244880349748024453177044096108462840035641152977811473605419211289225191312185979546150951763831264980007690876384608370313603419714888372399418235550383052
6 625 3.641592981473392260587997879227903517535720903211842793543561857228032152442772186943170179772245102191015625770950719474241806991694396602651386670793438438087039294647509517891803537097390307743829215029638394763546415139376039571774657902453283424710541922120250056971219294224068443792149165924331090337762068028703379913499452433562128534337647780091650342840693376803820125817158246869375212361455779070354098327823705208330158272039953344799272760983677975985998812448803497480244531770440961084628400356411529778114736054192112892251913121859795461509517638312649800076908763846083703136034197148883723994182355503829
7 624 -4.02541901997227968297519358798772944148983804008989334668580667050448594122246705063891735016447384497474745541863051282957430160608172956071888600885205448019978628021511090355315818528389830156332843084242071118420940314251500648618147341362705169568265063271986907306215228855269094474579568212248139414494192318864640252185362563261110355189652819904721184528378321972335098501175810785518313344029082826561496922031408048777103463938138283243557421460315236519465948680099188108839800989492136865392424020304568786366116855584437224280051051840203075256338070953442802936552333794598070034305967426344752187475338954463
8 622 12.12117257412685493385003084681546324350620689427330483151606849425709529803387838004221072510539475443900446775098547292843167251226282864725567235610331270415758728100244571566898440877483538878783675234141526077347671620572090475616600382824502629455456789438621049277425006564955416986972590784666161242037135941668150910232242945266039557117706646965816820618550941243170480473198530038327094590420498965950045075229622475057302884940317421129452402790009565932151658407950681332034316103271003129402248472067244150916829505741414323868055813791249940938062507080522210472656026250529146051813396828533368276683009446
9 620 -61.203731475655684010787642602880047086886204454215011045547359053356569506498541231839393509852592062306626229427502998341036362601991178057621080455682145793571072733300920943246851948410202129936023622196741250651506762064630456782647403151036343198175505040542255828168869474809728301993604251720885235369696376659676284011266722970183427762846057352393003804787008095654667472574644060484311403132228418193670683469717301394582297338220608909093901576182584811173307660658114660474041138324026846092167916721255342899952880548846628295134596516495605068647576559084385004572455091786326133869292049794648182099762831
10 618 212.465597561241458507946258750017982895587357230715686699493183873839096576148730428182059479040131465638118212163338271709826449741846627604117055962766840943925954854892176821005184517062097356545772826784020347946849571267373657370119036383825094859892824620318446582067169284443726847600132438807839952753367066502374306074907520012416866511773151321718727568696555643313208462094631903535945826970739457514882448477021841012678294976891190721237687816213379419895283263487446574105740840212091541823783986398059276284234670483257913666065363350517457755677141888806361807417098591328006235117622988334988786531691
11 616 -743.9267188964200978416662821662528306145175980964030979303374268190130141137423105655885256266614428579515752531934848045575600495383022876821541939234645923173185904156915410665360746579677933939418383758423602540528836586750956718216707114829500073656900098669846968056015852309768988425164577578894037271369201368365362469209256295238022849760319146873366236603936666179303187028065798859824489546307223685309001695586182146261193718841608579665251433139272282085441741513899513884668181755403681812604779783623014694853960611746008395286370509501735583492226913932876962167099506261950751812106382660116991416089
12 615 2888.6595888538986986998172752248218293047969177815044574634971225090604499691585732398360840113215750708544648349559768030106986700588772591414421438070580248073798443159592626765789148710958840013290551948995090487126587598980362544177909002885402142369065605942234444878248298651674744336836437218871749022381704203521847490401714470594142148904439130400290812111232529506830123502420114050262312438435572037899039778977830556124493462815475057241377311910763185277852179646041224958257083852115913831928036305314767380485070306787179598018984356594784040479483309447198500154781328091055365743287772791876615288
13 613 -12128.02728267875642112205885083449603827833336649348466010815665213907835881698904569545493817590987649228181588261035494184783725129128059073821333874587552727344463723367184535139907902669419622907830000845714382217968775051909861149928639861368118391831909528847640397004194997020865198940756689041139962541056346946667503857597094351649802732659364936878138726311548922059117457976856599317122788218605496091025625166597490208396200203825240958633418195530160333673801176916869839972429843102851865477572702179280065466486219468228013728622291918681207267919522605903904462289380290396543462314382357756085274
14 611 53247.602194810650405761087116202103946983290302293976495760320830351888653286609641234904652673256489736486990712922025317102968828791526371438662293006077635583948952060117386610855484741043202784710705163194492701047884744123577759734191157050083404110936103454904960670622864454316930344765735949533628161568677479317188930314957755708907617284535055547356192657696839259937127882354639562321958566498542248471325952675823432053795236066208940627899184502664108280798501279336594083665584190130509510765568009913765507275221283307284738454107458162090290397522141524758001166122101974911228260143520046689245
15 609 -243791.994522327293941883635286476656129456113691315028419025413275069921284685468401067198307985077782705720768943196017656168034911774773465560740503680226539184680587937513869146796240374622900188682153383746980220220998270897738150315102694462070345068802321320493387705080630101190123991850704634647952128042697696724453473436667216724489945162140292715216349276190094260317942194594074142991437392613120992908302308180981090015580098233926015055352140267524723191979995644066912373687621067073346017611863337565554582823584470711683172841906312648949397040840451528820055137424257569791080739692006416311
16 607 1.164912402194247167549143403673043343911783924193446134173502152281413191487567316671822948027354613004998752546424980825511748951567341216979307393009367751174250320295474923870020249194836319760929837752736583833614308085164725452270351828716822543123699610255577593560299756272976538995361398661517339743329824363676133692093323653402856731310559769095667319027241375192466726401930741901693065068586084326119443350913415210381398697301603561713048663388497641320474480999128901676041943509121833206705611863022805430698396283071676833278721236335900562784312246328033361903617460399149372075944137192084e+06
17 606 -5.79521370739357561340495350667036456854360297804920480919390211675893907637659728285229733204645649068498754451243663516325571507770683315378989544525744356596087701231599009678297748757988133328725855214612568461131248685106181430348168104184953583536309064320833854939492563986741139154824250094404363036686759222696910372054940803353885010461440518015457508968612012800965473245840400294242723084559894812466254877982844663541060686894389002122151264252067493833277488356886125817146879249835733738035195252138617329386575151951004191055935684888166591734876454839157454467216067223415793208390586616751e+06
18 604 2.993682129021945403356259486687848414585827736964090974807461646277027601297066989653762532897192734166540020155680846945395065022763359213724573146997205905876255659901169098378242038527898061422134365711906737845456067844755616066817995038137043079337972821598659815109739786354424695202180506765900180637547535315969232887336134336810746258125280367487859508729285917113436797768241761188026112236827123504578687444842831830970127875415917439243384888434231241003141714970899464771522277150553584877839200488011745471722937793754513802931290432329791931528535996194104136325611648921064316576477351606e+07
19 602 -1.6027189019636538033604282335109353989325015148448615529201119913485150774015482133074493776960740351011378575654205548314386201233840592716990590718741833556232723433656707640853213960550196828088888783044184910260929735434616308286594388523498949833764698893263752567250698022612465770017257876201189042984967780049669676635177222934528434738789772112845509256363065149991580232753445293110946754745059232576248789513217925669711505380573955700257713668939998060783717447822228203358184288532524263478925332480954273320875280932065572957107145712479755493408929782665881700252299777730681117206069936e+08
20 600 8.87854511180249398074751468800005910468034493107286556855318367424460864787580488564081295111760168087874609512744437819960737782750349291546386643285176004514809871688391976473798580211994307832929188950668734683330855536015862962453980538238990856897586788041736465607632996993054628325988925734247021154756245218757019047014202130463449929553833248252123616396109805526556677420424244556409416192813212126094516146979245725198139878791390368286996622349691596094042590881108170736132397783229523623281285727615956446545107990892677292514409634600772275164180774164336981200000500537516108484325856e+08
21 598 -5.082117471896826167167050073501558804157738891221266111434846524386368777933234078653675051269788038602026143799559962955385083212278667819015043584583088802688874539075100150014030872395479519080217803565544983156145404457401993931042225857797533605642587488524164660007487164238437160274506951265711681767585900502895693194783799716940267057075422361573948759765885065768076084347121794591529427753279467087520256032765302429700663515716363376229751574358426202934244646173597532443478123359392826284236146276630151538710399826148718244178922140265029132567533558163221796978821562128382454108954e+09
22 597 3.00197775543129343811827119296630613101541296909539144638381428257392053477996224648083727018277871887288497838331167026658579348870640404775290969990638117842005349592026191914045724009362027842448761511459987917022523963050111789409480615470498631101509738360577923387904097696754769155194360213760154454994282543206777088133746069294443121794173103857348779981527772815719630588905020116860157323777612073266843228362617616186279363374367402732027664778773028956821966686271931215289348248808855745355145298989345393357540971980689956402944488363896629148081501732222921539864959982955152637438e+10
23 595 -1.827766614791552425461523523777503422345132157159822093795804086523041121713628616732216437691857918537792967848837082772653029686595864896560335576434580831648576386510218562700016555858312850479172806298898370418649971863315578815634305410629603950352423492834812484685759176630159744241313548846970236510225812983196665726439302722816862401482256736608925052963692808132528509543952676795793106621862532075585465724563706418690428205625165098850001599249306379478837579634541898147337991063191538058610952084831994818827362509477329207168581949774739292748038002025886374524423714551937278e+11
24 593 1.1458175790962200039964283416378114078300358935453163174356424682736132776579974885447442629245808060008687947585283009361321125009000252300822882087490918231080768316624808766870493039329800257566886080154056767953161211893384076469025978798358857950943316706514245149883438472192056504009731314151606191165687900094144313661116676129078001906746679762743399679319360342038544780701900548881581028730449537630777443087515616990218991829068304384676591897330018485283392221137405236056652098609938263545034736420084115519532391444061052344488960025844322646168927302728813811289181288551375684e+12
25 588 -7.38849586755024633406130608106684309709334415099241685921041281699058865773156188441586685124344412875285870847668670262197465504603399568971753064286478494184617383910683998834656424077817206687660177110431067497805186631452080065071869584261968185645625552229403586689062403033539431300086937962984157101475422568578184394431866817283415374220899036830651908813171370046011427722002405201521953917670064345592020194024903038010181678261868024306845430481394921159711031053144430636442880099617458318590206577552521348897303064503192990011190537716343880684138878580331754356267936303737e+12
26 583 4.895930893476567429663580739733620781131603562056787190675738627333512431055685704608320319633459828632593255002214350394896938957497429870675406558359456379244211897002645543158874732666700552736425693476410964678768006498141255214407433730076498831123036379594121279370839375551757901098812397832926925700653974650332562973623082185554512455451250344198722309579423769723435798197895160985483251368726311425327467833723271114524759414438863695247158394955984126344639147019439782533816147891801371431535360055055642219459208529463675276658132901559340887716881679972145249028563977e+13
27 578 -3.3309723594011379813206408839683960996128224654707984634023951679616595917186913397551740672584490191879190436781809799381816786485298984938354189694211024261617775440561483401875161611966241529042001663745846131936357017008807829189485292497883069483258594091012031485925973728424118443028785672633723681809747130169798730078443000528436050379294698392916359513368078685655877848531065128879519858131236262942862621355268187795638576373711298623982839714392937284437843257696802938186017734036085339914050249770114012037653983658168577647476896611141727140165661243998637641617e+14
28 573 2.32489467470951052532084863654887520688500082570036983139764426665447557587347258751635160135915844598480685443792183904142817157366858093307342160039665122622374512087875830830302852273913673237633805413598328756614637928472632884922718791349939478347737217489627769722361520598238916365913229629497827041108348658416196278844540306749310289381814282681076866881438195215355503394277909208790838788277936720600381001891759990691076922345211145611728015777620857736068877351311143120039763257588028648923324461190989393113537726897434113412051966999065557224214088360913478e+15
29 568 -1.663382398271981380311539621394459778615746625870436214013933558874366611559895195371099670601361258473662921537717502037604331160046550929964684956455670828709026799366844679712558506075101197726027467076566947633103091453324891744076489667645392093075407831716303530343423051317210995438814294497808496613323068418480974014161018470877319346920014989524937828203262504162544558463937240610960490215931635631393148128143608797584723823877434223479739134986357045085577665414595301069361490672863137421343131553858348751015954406526759291496409129860469283065420375266e+16
30 564 1.21903432022221277389629886918554229402104606841911712116525563860731497180960054968654190548664936295789037893005263496569223698077045287892802665112647062757654051859923517089725817593509795732195486281173723423256440201137999402588136012678475157045130967304688826651601095988097233997823185187860157946561226481815886253027306108355631200873918162989269233359606987425064242509360612280813279896682797622251992547306399977241469033589117395856744288629864843892036344138415469714002716701985931278839862867602563467966024681074856408363739242773830319314247112e+17
31 559 -9.144716060857959479861687722750086584275398221417003601882135506832793193217085368338721873668137126697209982733963151504395584508823724069074771015179459521569577685085121002407739028966303014674273166942895297307015488151662640257579693192013258350402998391005913325754587516763593524469411653549601642395696983416373217726972109582756541248675276300997707390319525748238447406361468341087035419869134310576557408188242699459296581364950403102950494475631122269044591692496898723026726372572239717112885601698330620868358596636670688332588427911246837618301e+17
32 555 7.01723845917226869334412068801524144995176646915112133942094615944248246898534127223649960450711812390636320630479387784109217224951467929023322702015328935229577263839459915957415347310044022392425077809351447911837389290136355947846267566370233272812538161885881873875852234238214436794077813838119495570471555240548899300760765930069827923107797574143601852791674439279987101284856442271191810781996531066427789372554806244647603115895226415421230444612961788966062437101040536332035160120316934910379130164523801147086559082426247760688670972334544042e+18
33 551 -5.5046531700303199262036678513342546425827420660520975232170693155831242660303398521235059295992844157941937586197057544593039414395384959908938367759734948378742719801290057324114767494758426922463150293310846877611602155966965920376920449550218605067557802357440530980669426221253373225909581543553931688553060843538485570661708496561511486700826897889528320081825712216319194173630918227657995049616058785486927865971121504938942734229296436913486429089092600999552754068746758604355170207519678971959978810819730856519665603569737129398801876073329e+19
34 546 4.41165135313616805998728671017273379876523870069963205069834003699440988252979591246272725785583892450903653716078870677018152534463116342678108113833839159156259632052773475983841868142166332469293993850787451553727885329728191869551054061863392839853820116746842112256835865019417864004647033840302528803094147513463040670381619329826636660513722839705910230797916002632083797655778982231927451126445610179440694272319961349452233748774959642502500312623843210907170841041165196216847788084651355526132993025569015644081506768808724558391449547e+20
35 542 -3.6102109911579628063687411089131774366063141932836266891201839001615965492513164476104434369567422458839047052149634767835132705693390001363275716311705935341199919464753048347414572988408846829587023827134367893796770752473254676910171786984804105953628305596659580738528541439079535028670294017257566101930293027661735927108545125504286463065132867862411870580128094129921807906168835283883200575904800622212679230581857766021312991406864061173890611176590980435951333702341058105832070643413107768291758740360679735937808384546458311823347e+21
36 538 3.015011206268146668064399677709131412520725030956782646193509307384189399500506445820923804820549997545636427925022976987895524264885059293331676359304192473979410767584999512766922626413517619380765706835269097492577734073224658746843352979325333927858414012202801948475284603971606330379348720676076272288273425976163930025582597634097941206288492080062014423921864478705338766101610594834560050321435304734555328427730643664618546131773211927194166954714727450251097395147826141979187580897588634478624356636799018052779394279047612829e+22
37 534 -2.56830337445031146476164192069194012158811756093043772655614781397886351362351553484179336858592326093368585332852384680474175134188164689184091288670622488919523683307493505290955206111706417621123888051505158536698969807725219299123913538980408829011384526107211236773998485585730541128287266359813548551535454879630246553654618835751245030902195161153885750312908733643703924707809258657364724563208065812151808185520676482952569310002334314767056337770137736128842281962909877835397347130167873014565811233970384592110779233686513e+23
38 529 2.230444822236451274966816481182569251630930506231491752468654574631485898990985274547546123488361564808142037552428348867452186256751407227006429107033323080805659703607651255443622114676293101850775194569554527747656681321872838786039817710625987333946804243212277144806665140774847341319163577799143811154665822110249944704160964525691999069923314811320516123538996139272871054818101568773251707249873873206068421668427787020125832770253400795088437384300632547956246143600046911256100697737076311585479346414875396765152768738e+24
39 525 -1.97388163173523431674261827549083955278016702114082937086552407440470073517540990063314106909845280723593736377412743212385448387101403168579437041179962290632471648061005245799185885960119806315592097665931725387986358989629843221752608795617094124163242018403576415574068118722119950882558168186440406546705003511194559813799811796295376460294975884406856653226916198037042690490968951597449076992225218373445233254141628018832785876471372437839458879747967544578365375073592656898194794473479349686141034467415512904386615e+25
40 521 1.7792674185962682105879340698980658645242458654882660809734595831425241271861538683523328858855563438133355950734860200126342139725987836581332114392753839739750048358249302261428430817922205772769555559450992379597856339287720863566086827855570512873208156409947327957746699625526439008487281644508804424952310468852414830500293822105741206661304650363277527442086117631518833328139145308767398317394434096855659495323770142399339430525121142805694890459262230199709716233598879020694540915939548445069801056704296856218e+26
41 517 -1.632926569274357829061783402409005896323584750606350205906532017631386281951794762547052491961648509839885573923943543051888875648017106562484301421979384071647695278922562030628822190219001226537977569725031569561693206479162653054857555033940990835824970696899495999712545607808162934546830690409219647586055498295236655008333892077157229510885032294585971669343557514818706065927889687386926585797262950258448043184702546976260999808204379843252345981305534507124566670126205109800842078476401549491788638637690255e+27
42 513 1.52517766629606036597891088754665589740225224477982747724540724404239846266079882705222809414057658803877638337129814536737110721264072382332355945088043728151619217419244192623081206993604207121994661143184403019850941558548067514581797343248593656017358350762156414848913982576944980183465776877498037298422103929228582402916804297124453653845089563140997264500414509309042186830688466901584784781552866569771611735573204782040503608384531284789964856724437254358872536447214922934408110689043743149579385617336e+28
43 509 -1.4492167554987729482272157972349049298907259153545128807763663285441556952801386124377382118482307365782292544239131028396001395455697922106147641900349750374352964655844182166199813500363793106301978023789915764933388412813108736340240177242990346471581269731372142359161976402580926535783155376671938404903373630963669772964118597589602912086657714356427209462589729470693235045825597434270083212525269556023496104515469043111034510265038628909796150823801412993965196390643756044700418697225193146310062346e+29
44 505 1.400372019343588642156589938256987434476544325915655793256604401715441912761471085298840956985141337104037387268574331958036092844979217525295149569849126216303018321205026765785098160536532586840054593228279569412103446187730496094373844191682450006299859300754546009943082041472751205314291594427052364259925687215475798053426320480845137387414846494178677722446617473757003078807299642680862881735188249062754828558540225584203268954631983608575663191854459946621368455939372625973668072401752785858348e+30
45 501 -1.37561069130115831665608476731977309064413011255112427228821236749013100932202905813351478719390338699845898058616283891857474888226374127600868645928850837343783321363697439126048304389828185232647038050889424008880905673900845325471010114817585516666126590496408520835754571217212723871956837876319081801409679015614388166850967850084501247511078708564368401609526671422889620453959861888336713843952932566944455312407365563588622704870156766843614667301610026144798576219601004523035180078780533657e+31
46 497 1.3732227772679190095671150286460734850660373442411558983097304804564370727756167688623271059985943867816871164323413550002787796240129549202382144555076801321460955060530901489035635119535932954876483050880337815941612433761781689389170670534406983158922722722959031368575280189642499239959194741893027684718667727778953550502136730567384910260009701746974664973890469149350710281149893096329362674644191733747940100157030858892985975681118989051403956544334223265148417221538519996063223929020446e+32
47 493 -1.392634470815908400523963182418029655824768244411916811502135223458266027298334171953804517882325121453528136823814857623849669127675580838018768220608893692800803442649738805699587705017018737894935759204200791925593341475977760469870585748755267085362482064219003451591491395995133749396364254779051343057562282296709394651583976690131674311089531442366646578547518848112530147092261560117000607039943458497213033391256042626957728508060308121160697657516685966938256763574707738993926934006e+33
48 489 1.43432318826390467618683292560721882897912133927363702390607479397618590136164329072129764169806542963059726212863166734862247894651666146452813772881873628365389833313855621886994022951820480975747620553705488413526344117627608149405194217939513986853074461893667463062909407433858264546836780590724369515690218102805264479248303436011240809435626603265906544382316324021405281936692060852238804992357668741552951328830992512770034351802684307385049442518810904860793708293102519938702015e+34
49 485 -1.4998197249244573800797337317232688646181900696589751266731774795361358723057981458833346390819329425788339779252861259828389102495033300391646619894828954520423814897205513246724123487493070592819091159241634731138144525019907551378460899868784021617171476421876615713538674458420796119787558705131191215915815241024719246817655298313227153686080088589954379093787411739280302359624925427913769918218285156745026059294108178010934613234039356027727570954028362793859376750380849395642e+35
50 481 1.59179363859152149197300203656165083400867223665365729951134689157976683871224146055581923306804645393048152341386819939788848594861725315685650977201690386013093342250562489249508043075769174365209653123342405702055212905440969565306511669401695109211917883030157591031385430065151130606135219843174206574832338079149437217002727353103461206249070988486236899357516976934111629871523742071682554444415220651071317593674116754059805142922589943100557283452554778553710568981768018e+36
51 478 -1.714227364773561631897810997466606761673468775758977093722761598194826615364497038771613462333986327988933962731232478187562423654268049149557896297340585077383094799191334817982154947242783907844216475402987432040141572585003370165751650816701638461510913502983762064987114358207955081923405217744550334478156260730849404780307144216635833331503999698796516050402531946415161294549167554973649002068194388444695767996162106861184375037904867906431513287890776287373151001816372e+37
52 474 1.87269417980520535167700746482108496059214248678564628649548345671765854720222661281517807942325845279342120155325103825627512518912842048958748565814327939290416443725800646339525706830290681379879429984118701913704852400642629971683299513835758459909910515595934073287774472008949040804960839045775986726017445756361884907904519650493984354948777995057637405137497361471318653037308291875706212007519583424684347413902401277863865332786059414118448036587595709448758973171e+38
53 470 -2.0747663045550668000269974578347249164301550856553034438306793713901331822297043870303133669529248693946242030708054822617865528260574245082703848630252297360331860558856454995849707230276334131210899221934872474138723569928860591512357628384779534852723591948219639474823235276660794819275581754411673085403649326119736242410356202972098985599977776518087037392745855686377851717218222889085238174077963456970890948324398828412575987032455268737689517292720608173499139e+39
54 466 2.330593706176691085862091409923842890928040293067668676152663781809406641556196014880762402916099918865905043649354591489779177327024848710407905496822197846405652932422978343236600125638558687079293395364537001026684487124101558087220904665043958522414688433624278258592570406400349789171246275354012071874485008575683689715389431899781686561905960802514809691782429302100703434168518853939488272066758599676690593268897780608337098991983427348451086959944229334022e+40
55 462 -2.65371345627310549554808620655232140755928221091719228464678183188064575618856499445561156347752839903839784265547006720171127096697920091867346941559294398823562951503888325698127513139493531461462937809434151043049629034786885028261497220513367873843871469138892120087274965082206458205831712539177113682644168062605174172053435017193373299172103069138643500456318296477406556624175288952253225648745192305082093683467105240527128240963457864235521682919140475e+41
56 458 3.0621765322666209305444358955436755174003826951883939744469899007621038317513977324635649737829234312805968726222767636738976543298963877129874451391371845130971528288177189239110600021129003673123541259955033543170300301801871373956497793999148339050968667689434066497355315895715175284696131881325846629958787328220493362891761734518465340143393573059599229511634507998623435068908951955039821902652734860194633986705344595346388548602165321071981192620301e+42
57 455 -3.5801175834585529209446438849235168127266549305345809268167390999897030489802410927072613814415023098577406229152654601561940552279892780884932279875168232324560517902705966244700216818484207475788463583057698992772041659210877834830079466577018577965196352427339577932843288123514947270063555173009135629910836164924664745186202360202140079048145738485034855496125593557801479404847487498689379242128053203128121253614728581010878129310327077886534481009e+43
58 451 4.239949145098411699825879313412862852885562137304685861315227806246448773838389149333386155975037088637204544294751670891942280614204665934646724056761648274104450739971745184261639755034517086272228891211944942741402883082785333758762064463270527672393110555949778429215662668701963351083674676679580602852807705873548232096210892287577409313885531455834128005405049926589558585856499644633712438067100205229700483565388901374285031957540924542129243e+44
59 447 -5.08544362733270721301361615152817971414557168877661511126175039902411117692852253882462792837694838414960409988946376283847536086276696212636487047096963327161839976974144508827682544034724782817765714766656665018354854301782653747164901010498195183301382428782167785084263751641251555946807724102987239854215486100338947344156445408821126856132157412075596212285044909859374619787793157385816406786706741501411635547274946363020680422804899438438e+45
60 443 6.1760870441412803036856783307099344877107835619876380151526835105904595324853451175121507792932707099110811225145272614481692757416378544910911439335885626989402913532387179167895621383393473709008555893112987988618206813747156337207524455371797248747605138537009412961162306797952152803405476810046813127267450401794709488135549392211333215030726399185809586318873002167975903738201753473244669043070567284597250201098583506001137072766197208e+46
61 440 -7.5932675185218997984663493055345619819057662982237882371928495425111191739371443570485975008837364548229279164127956832888146601609355066088701250030847884547182962159469983220313238404517299141179532226521049756834252608981963169816607249661377278777254733842318068859783382259445986418725079826497291925962038216897859546226294167283610782153802281459772054468615086000029525165424568239811420584877265297335586036989511564143316585530915e+47
62 436 9.449129168822783058598982484726594699776001795871830578868862728139218385485946246099829962902856671073465535582242207666704189252742068322686325466467104335197466835799602165312446408885796245324322725762276444506077925405675486645305557554356075001156180478234511432505808705684201033117801629888515726072714048587677304121269856381216390514129103842112431832471475100831228377127082668380566661466099292379204763016204831189023753343e+48
63 432 -1.18993243625651614698229464495272877302661049754397717032896941445217535824572631516883783466379397203146507856544389470733307331460395077028516793288857229829562660274864362665564137239031656035659770221427472703438711394099007864716283172855384875132659276775421298222238504419163299478242198299090858894763620728719259757358151390806584036757921583997462129405129721165307834221825964774852721813655615587106122912977690875011892e+50
64 429 1.51615063054057853361003312372539648890645070158588441306870559151565948505057527433339867195918582950951918543121925367826249454102765738761860256999451192515976043220804214182951326939290505236388677366171432669687908632958704342139595090043189885354764966615881514104390291729960654823245352811181020986296344174002295310301397251541916677463056931409449825615958233711296421617502261456470538369434323200833488419918526262576e+51
65 425 -1.9542331456974721367499924485079222904842925640826696490054043744031460338388658941870629969182407130798080397159786093575251403266512301784561270842535149187857718285578662004664438748810748083971656131537001564142541926525694093356586465411934685925999674259090300968686814135504522811950197935365444709467108540682653452018794878685022286620566744957556749999305730541191867575048836866359681513221683046868026826485203542e+52
66 421 2.547716295110501440369959694782432806132081066389226454128457179814177433241908129435264134433207003019475551183208510017198344318628812111951576706522249951376433311804122270710765444510677622255202552269202918083743626963205372642445132465737858644070939888937570177040644813794498104212666364233556533379679913839245879127357890962542808189949715015213810633713544503824263830130962549280063828887692854483131699081073e+53
67 418 -3.358885923281354982571879698720265527688977264058118988129972936788353976498419608925483627291615314997843329965553251499897384100936294536766661472415868637039552325264997066828684002205396707292209485464907379878986425453780035101211168312081564452299408242725721060751124602662457276818660384988849376885200539242608123742804456196562100568468519868269154564820666549854419004394992459861015638461464678602346033453e+54
68 414 4.47754366668892226451209365504556537819640017626986792676938498454858947217967247187133760442490816213004955824407011315369864002410019940634115729143034420445607937572733278178714227810216071688515483696154665512456759142985135736551616526473927809452593999174781940031765585010500257994650619974121135941618261623759923244418379470206041781386210231340228600805652134311166493997241858048064877202289135715734975e+55
69 410 -6.0341714134014824518247645063296503010218844085604932072886921450167426488286115620230560732070402393602526756824811320496705088696105091825358901517146285130352909666534883491060171795837787703444722158196366805184151053948848769238412397779572771730458543199307985750597770014360806508379209775336222531454581066516170925502411308785959316642087390941372515156495210609779975943997529089870452193106720636248e+56
70 407 8.2198411951436822532204041113264170816868143107588978684210626999137490506999957768100078370482345561338084645915456528817563853243139121644363889814788764629380032940026941909739369967211635399982504531807058285645606242558413625842240682492034721769283165397130414633316087867242216423256514060173332150250681254362898935323549505180897217793572411003650914868263184341239472961664476882874440063953624447e+57
71 403 -1.131654148849706031306997052773941347775754000341735572252033268559481005791233200035990338852443562956564653848982967831649765741024517050293194005227826343105144578804609416763533313570640484718185277126645549474157967690574011798643229862061638752037499174420671285855759221622349993339660933957098868718805128427511303916247153953235966234834626481015046450692198220413310678839280563519967139058979e+59
72 400 1.574369941375004588685904275833003443325720036656078853449390795713838346966363437697364616375924340244297242398627428673787445907850156261199561629173701463131926862552576448722303173659868259233368968111822049897289015773572552793946277895424536345276312967205914742833032202194296337184129366754394617607379818776068193956481822142004806579135423139235742949603616316460684974963612325092133569789e+60
73 396 -2.21300585998253032686699249707166006063616467270388825448671187812192145019378407247234558647747524092034996716577323276242605771366878240475377271368015258126704045916041595914905754046532754918386731220110353291288144423814370002880309226739340456446932924680942257343917679393459784240133548368061128169578998285536030986945182370659384397483096827698878369945237455785754169717017706511427444e+61
74 392 3.1425526763295822933481484094308526749069848337259079346544423016185990807170299149567757698885515856544931331681580916582852557832564368928127598455685651437567550132841889089591255359946686472090588787920116404167186443872189031455299221669310550919038759462017218108513031962046531558493576188566268774405397742456947136837008972217772467479414402099452931437961553541643454742282357835577e+62
75 389 -4.5076464997615481154206939613249707852780262082036694172673367959133611309537911672938723933298731366135108997523747009310789616667616384019773261607060227389497472989637037898823953370671842575778557258508894113442079604345493536161205845246378772824971212621639428251004001351082068745082516970323147239623745543943294208442636172108754511539004271747878838400858671242242114144935909523e+63
76 385 6.530236987718138374423893418551840023426902603173277472323208557212323426555633696399699847061754757708220585960457483113359414104930779837718680268647650395740203845418514984884894623793637722952039781371297799201953722457291426751964758879452761089242346997016209589153614299725392720350124339168316767482901105309086059333828740899360534904489448953610526085257662334741133180606725e+64
77 382 -9.553572072827318708145226386326075878908184956854090996741452117461126945149742479565582497536765237628491805080944638036875754294180858264583787195121857610999111711350069806825918491035061608841326261837189843429885419910472384386597136479531416224383371372841954028156810203077659517669383906645746027062027635402694656297367160680688598594296179542911793544015409960199950295889e+65
78 378 1.41126210268663446399116460018391887530893630415500473473653569363489244854019943687457781882872982313883305871444452545794103549099015360994582536492018743639856634933283359616566828496518776108607704155180562328473811440662138981812150217869330320842303498250692771939243459931861909879711885082518667589658098959576465070282944968820482879811639337249946172720686471796325901e+67
79 375 -2.10476320128722123607849771456019884732245619108414709380777227314234363267655453203042229422736433963388829673164562955345409176866969580321991063982061061626375352545965266817270916256567579544305292795466163100686466174366918409715731142820057531041399802463563866507758202666914969676691195854356952103342343445727253108542480915666417193698767704084045141714716882714948e+68
80 371 3.1688548708405682292509532545078270636171746783401860216070022768170032433321199353876331348132282468687767759528026224400285152433695584196370296142786651658586908341601804010779797099856109670115701637641320330367477315018512867792936624040525944036120586332477722532705039026919569858848986297577465510919063117491712613537849045031960304672743803498181800734504921929e+69
81 368 -4.8156630836340644486529645895614395201616070182549149062947749763660249180477895958761275168463888805112573781358696961538307791045468813004401091997296420047684082681678558769466182139412037786596197241423184485621289520979181773327702278443270821840239466223602838299252705927199965290601372891529396393322293743698330853858381234969065252619518465799665709580089972e+70
82 364 7.38612654467418101568542026950243460546377654293792776082140037262065779226359489716922603260946536747542563701647958987773218274717208166567665505954055240333227906570545746571647472956419955956749619447742062257007678379328798025262196686377180447858681837902012451691253880561022203933985129116945087042238437251368534351247589754676653069532217199027871731669e+71
83 361 -1.143240742420662295392160179509494942540769262357563183016067584537386843480814640013131812738166281606987127895994122972975483559801944588263915110651712230412714166863987239715156111218152168609432050995762404197713536877323409315845162628728803511212493154540799800424864717651599014458815322547439994214333281713576512761479120216518317633198312737751821585e+73
84 357 1.7855558130293048007203551984262864624259021472452771939499114498009920170907539855250293733497216605149640883643876551434626397617639195493453546106056015313601675960531535727014274060651384859443099605286547987396251000444057471122901394882098056949541049460929808101256880892935959004432380598473470945652052785265212253135906078061687947925507999546839e+74
85 354 -2.81371103638379403336202782305619225434611084371444655399431348385465840519259244496273057000762183602545881754778362010631406640828834771300351189567481890504894472644417386472888719779629363578403624227575439647542194604668169274325805779191308229245993019407676509291002813579211384728573359639030133509826040407283980543265530752234894363607086535984e+75
86 350 4.4731394980733252064286049577573989953322537950233963394868959722794989548981031473342111145082274292118590688440190188821804974595306843320245130588468210550857281889313081561067239143524427333681105975384384370574917983145447592915840609567696164768323047894836766374036764520139542198732712560056389934174018266437162131014739048045472716181316072e+76
87 347 -7.1734786959984597981059062361624555649003653166516014678516110638019691361562976963227209389924349132762440488094975996650485092010798909798735997021695621578758426630401600167720240822785497970941185808873580214175697792622992104776668049259826918630968677437629961997736046573221636297003168799087224800293640631820902626507505647268384845176675e+77
88 343 1.160352904092428088332954752938816379012073607337847326798445134163471101262555732369242747446392109687449585349660989558406967367807444287924508958106192692242620672291690356407462263506585649887438162321214964099629616233542170076736316134891109052413056571490130963553022674890062865695124673872336538487684408629211287243232318535339118078e+79
89 340 -1.893009044015712516883943118994567019172991391425084571708981277714063895900304861841123462848900487282512290959677024309622710345709170000098412756919334528029007049244922977758790661745232662004421532408530697922557925201509710239224376330203140664382593989483470305131998849452815485866080662779220951587146682894040079066860795447295326e+80
90 336 3.11442509823487648045817275922129441359272162776130481868633975754066061316690142189757543349538684209225140598332193350578689196890883112847503261353189710995290941676016128106360570034431095638600712917433707336798222122608588797399464939064793646324854547092222948428008040082650289423609284982041240577374488632195092917059265643123e+81
91 333 -5.1668618377983195730518041241946950265814626098963766415680633514719969117665064366825201614052378996718246631710356819723845289289572225898058092564495912972728956018511459945110063022321900810592994177405051573848399351324100098819513986891983319956152247937907932559797994050736019745332445277029287627210696198199303039245210471e+82
92 329 8.6429409032685918791049534991319357443331724478781828850419919370653672061198612089278743640857163025829756094231467335856703739835640430990625131322317030932696780784140779729365863205153621926460472728291605823005534682053318375086216449444718517182729753722980293732928680527622410628537573467511136849581211878611655057230555e+83
93 326 -1.4576214801037670468035768237317350365166004382501464658842135661146023800394975996609607143764624977853747506378643901955018594701251454437639263275230672776052349960182612659082777053954681722658155799398009681313301818598451898375834946975837876714800780755496938389656793712685184626538898638085999161569673550504557687451e+85
94 323 2.4782211563053100708453592290669576657088989673460209308586945524164722316694318888739967300668708687820433851845069559248598970594028400136391375539627111130855802194716013718681301915896289162006751745793599270288032212988600356842792076583296621742898771350539325185322070935730340966111188700775291431318636580731835053e+86
95 319 -4.247288509534510049643651649543682564650811832356369783478574640663944005386850044470230354673556787109199223929426000668864199305467226860224412097562969668387027991818991105875950454444348559483990199087135225343548443543246867538600717960358685090044747770101181525743147707166128608306474645084387380049978781154333e+87
96 316 7.337108067792130974649785072215509176088580951236070027575281974179661463944765665290413740439219368912790110000005566559119959173576100786602085753786078797874260967849069808082413525699929419211575208783767085739425896682783903835217434377577459470410385681337816559681968692525382777021600911319373357179554144864e+88
97 312 -1.27745401836523629582063690531293956416675877708684195271670596836223076635186839399691299515638004374336902529652980164525866699659733206574079975406478131137053388068754648533195787073028845192019055941222978373249400354828950765954752550653738105176987055002532745603352186803391429096477600772194757995687337e+90
98 309 2.24150282274450595655630107112188598535173361262473535906222824340685824606831259707469992862558145612094465546693606002753231709398403190284481168412963024115401651523628692832756664797722362221589972779399752030491088576777058668653044647141869549624123940105541053688861939280547013987811125676710916179248e+91
99 306 -3.96345623526421219489060856964732734056265371688380240303131975465297674875705312423128606645381892276039561600171530501887149889342943616316717849870876530155495068445649598678307117802603935302135364033115571996613903048519145641310616670476074091922467506705753596708626918309383363651615016658347509892e+92
100 302 7.0618317414545183405362787431044675299780108807796606348967326034122258169002441478460469813745726698202308429349165945354059281370453229279818920928716061219412499196186031710031141421073959566674605565758443991118821642528814097466749708307301637567462770335402396796291360376146002526720939236551013e+93
101 299 -1.267761538156769341067049680019566851917813078562165829013135279616414720796904673331505188742422651686141460780649492043977912141680460992197239355787329664626135690354275121361823938765969592192152455992279361137028838478200946586610502351745847507002677299214641522227513068846016622544672503602e+95
102 296 2.2929980277285068056671393173541327240966371117955122485685746264726522423952888520325075592281405693163365938022983298522214091467816317991888361793060606519077517110421727991512013014885313790395110401205434377684921180938602748503857023267871248382825704136959379266404976699602892349794632706e+96
103 292 -4.178162061254816059587139119305295354075491719259662945387575131511311557863243181949826847643919797931045497342559988624426406318361888850315555280152261668915340289624154431335190064356249271580912326600526407504143167110563374762987666451811002009216494146507381250267085444490102623350302e+97
104 289 7.669243638713897982303844548720974147456019191956885491456048427506990088395427348111352137327537394756953980788219521124532632339541962326783803812069790793415125449912644772284054230887662248749411124830322774336073529557910680258505272657642311328965582861624829367174180264867318963173e+98
105 286 -1.417999779739657839123931925096146792731396454101524238258490154059807176452944217704588688348682930814680631384096535570685553308501734155115106542768061043239956070891897946422905210587695505881984495674430443768106356134616227764611191854755267879982355791190310731163175440345075216e+100
106 282 2.64075087239447021297503084451837622005178094273685722840113919504678767422364419816435169029155698278714431304793318027214189732055792796882495750776011140548971931536518392471812671442795418149676866685363198018732970112652362133842318897175518849628031719888861050186529751584094e+101
107 279 -4.95311182975672162527316195608713380917658127105688963904932452491897720772279263669562660048961063632786183568077216810630056387159003654390381472521825434349301790607254967257070272564167271353538772698948832411168397642314854248626104963315670811138057053887235533329579101862e+102
108 276 9.35622322017296795835629872235985562180199703800994808749607681885394115039416599713568355953253427881449910210261320140233840270209427570397723069701937863232913586045610271250651303491215428053410645505069365682275005199565241731503800815665954701649913497831062996802532256e+103
109 272 -1.7797850803139695232231260889264293998540480646420413206541115645131979686956991506261687295962356316168868194777108266953700254241354180645137055938934077628728651580585015921302607822500717197511971445962385407239268664665746663062757145684132229125895940976862772702527e+105
110 269 3.4091992761650864965421747071304334229305254717506870743363318459718103171057037760154258457239010085714694073440363023018710868321613179670349455448201899331273643673941859291233882471165019413766183278018482058744278406222383556264934934193431014990059118198572282185e+106
111 266 -6.5755005370692790528836988377907382364875828710781954328989913792147764799651404232503857712263980167315962396255193139312365292738197415701298992486179554493025070182489854244245175420639291780589223799416893901117101294067389231054835381257054390072973532078375616e+107
112 262 1.276941725386120571177129845321140078967825174325776223673170307432352037279158198492543424724757897500409664907557321534866967979081738390871105635174130197379805849052885281857624286300254099368560667477962679580912011650660142805335915565583170422482795664926e+109
113 259 -2.496628043232067496009434467141421224332059683774333700960070536553511759018933913661554000282170767585668801481870835108736078886109438392650964251466971231712578992749985567816861465687126164319404926098727866008595658857846212748331621119332298341867880119e+110
114 256 4.91419321379015973666325817628755921051561735310804886366852738696734778670976124519448013134189199553584674330419388437455386468247469917768594927813829494186379515042043293907209291338997854802048838239278897903830209092815627440216839173312399094532019e+111
115 252 -9.73737209242156099509159135669686804826995550489435363697519618139703303412310850680728763797111520803820797587217966847938917928138859080034110190059098677220129671693785288974136850575131702597966903158262952472771811559275358882888074621808008478282e+112
116 249 1.94221994957074740697025549232377933037351247364212240953258650914845073363609972621766511053938750612057839602516952782276717090579173047545901829648087966672138874617327594143753081871739845216506762724973150508228571079625307788558815393589050836e+114
117 246 -3.89940656265446605462174889238002881737216906843401259330952155868879011539754363345104278993973143683633295584539393927729365833654280148867257528111841880256838532044332622565663204839778950947954372096580133129147114309445127213083600308264277e+115
118 243 7.87986612107245186686219774330197299334454280910826455182468673097992830812121851512530820762585096876392471015851781827589604513436473244571823421464842718488836965443347197577479077294563164593893880293750402663718693083334013397566180361557e+116
119 239 -1.6026419517465545729457304153192576246172958176125422156530011441250390157030091415250476957564941926048150036103915582334518606759041621473656946812120077132167965838014939761058626344574742845055437231860711323329788287796869549194800807e+118
120 236 3.2804168300949516665175318219166159907329092979982914121604757500472911287034851047930767025339345758261329538957436821552934174355165396656681248105336945793803123088016948005732404997219443118465440611468224735181078738679020176411562e+119
121 233 -6.7573169014865183458048190180414120272267930694033231398346953837650787946220401820086021738822380915562155836859190211473218871254151894353674520742512509600115738959707876997292411717626167833031872073669927946512489066470024496378e+120
122 230 1.4007173372232604881303747026029838332194178976168580561033101534641173290374439029088585209899917938043129207337661109830525011587694319667156642837469898352086344508522666196158195149775118994620622660958245045750644772537605678e+122
123 226 -2.921704318896809640639737186976054530353049162492689225482097980538444239476609878193489868401440183581126919012969046756232954482806858034480296419333332461483971912884792645470668784983836435290087720174437677274847740551244e+123
124 223 6.132117679665174518593264837464906774024436946635934754268015148685425493008434880883477096055319551655269044752508317252302063836909907840279976347726015886094468365214585614855394660916096331130386644819122950303889824759e+124
125 220 -1.294948237344135769116402997848174570489773934245354652463327434619376879680713491207347223499378816818047515502718966107147980117551106791655226392756606425617019258278204213285650956506308376966867871613648949486246624e+126
126 217 2.75132326760717687518413035154832635909025649517120676282255584926227113280378518803247032459948434392384778440300276134052129330996539011656528654597641446257106173455991595638476343232890112796553956819147493313908e+127
127 214 -5.881092460943046754218490443681408505117316421414323155324677991216736365847637364874498287585544379669408379752847242401394335598388441850709105638581760740833991106484615435104529852484999995506174658326574844826e+128
128 210 1.26468325100381531012388934255451513624050637378578428582404867208784207070149756717754629720625109645693668755200237725224331371796434422220048294570471456863744851446165336334460607322397459800734616438540676e+130
129 207 -2.7358570448986924497071598119588867747046070938662624092073375037763679002587525588968541221232057752590878062120360208637125816990082584382407436973974348148257099102295394419283381072361427985008922214599e+131
130 204 5.95351845543438273855077342461011838770724042824202851193744380895480968856977634378125526795988867301673332762806603515108742021393202248654119259271586547335628991023542867500154641961596046808892144043e+132
131 201 -1.30317806519047786377945306197733978268181853220395754386308176948182547914433905171945643329512241973241293019247743220058295791604405832686117399961312128335200112941434631726136112224111780614960402e+134
132 198 2.8692271901760061616750140852053525367155623710706063126106779797324314721219115758201385547072355669112851330718759150774906669165613535700833383400244027497730213850860367120714079004952613727577e+135
133 194 -6.3538780369466680547881315133198709553975350934032104342745136483225326252379687520999871057033008567115552571041854357472047958938588339074145373405664615119697745656631387112123445381420860128e+136
134 191 1.4151663104114085122567892575006894182327175038465126334188609736766784374193382996886293416851485909771839024820633179382160127442786463206674099473082262358080635965166356905494728724496688e+138
135 188 -3.1699537957570840504677539831334878601904754195113769151411204461683458452445806735247249428284339782370123473255309181885338181312840112750060929994890695845745311038652691463590367149846e+139
136 185 7.1409773968874156458478936990646659674024469023911658429557490942152437838059223492425546685261030876072642055209959250349912242942149040367871397850512198102787805090034593770347060577e+140
137 182 -1.617723682618475613115367520248555043926454294893297269790697195773456843318447618171900534133789051235001134646261283228123895262997154382038114871081040928874773997036792257546314e+142
138 179 3.6853260497132580350096493405936468453123154391856799989282653460013891269570617910184298625059990929709034958289731657750083302215242498717715587526900518134276326935528278927054e+143
139 175 -8.442198327104036867847240772521099952337929361267930503476065894215920896929198094148286784679950409752198579717567297744222885782190448579202293988030841126805822301110754234e+144
140 172 1.944583747317456372469761946288692705926796833011468144673080760838553890534589720997708923278625132882657226270939768939586257522878271935301952711189738750624996114432929e+146
141 169 -4.503735315437451561372753147958761694546302839785292816056193522553329536775130333692299708970652989533993933775743758032727293947527505244262662149001614961890256360632e+147
142 166 1.048764644629953912794498710304430574055074712207249212432567121643947934238800707238518958468710473848843503883449055513446903961188467123572759474760129279270794829e+149
143 163 -2.455422753908890703666868080260786809170934845189350783061208383958543767973485362406822131180741223838102194674773817351983377699928922066726222797815844757081737e+150
144 160 5.779654487525114361106248947031391449609670683757792058552164182023055547943576102225879003229153464523777677409093845421148658970916341393571611567899488633895e+151
145 157 -1.367695308367795080387672718745432477835015252829561528076759236486601544616313708363738123767022955911734077530196083948708323345534057602775420349309254709e+153
146 153 3.25366954808002523413355166848383463801975951217100087471302938682254292696509280457874959477385146047183538714745336607392620725940986365663520109705329e+154
147 150 -7.78106534864370913492214268414523878943986956902697623982941916492911724896755274195567252345118518906003751051020073358915215100012061088767042280678e+155
148 147 1.87055872397613953985925188816150727810004872199448525695216826147785610425901755454544106192423166234224727984135017201524758254760270937251784035e+157
149 144 -4.52017887115728581905114974583694549058718713197454286218608872838284365577794291752035221673692009662649704949690503644246551997117420805229355e+158
150 141 1.09793695400282143330969662987823735915644693697344562265368144938153511400343011129413749452598015322860366230618954028476934683041995655408e+160
151 138 -2.68054065548905531377273890655342327498136021500629451985592075896079156450250714572929636064039049792026605827672767184608489744540028362e+161
152 135 6.57773691878023845905267054827367535807723636328006093047924894761762414368047400075460383569934721665583064710397241328724025289961953e+162
153 132 -1.6222798658849179210455028166374974852170066066671494413315462051779697679071316790009980642961101414326752065955526824531333227965e+164
154 129 4.02120750419014747363677163418062183471681077348446800853736196587743480830079670210499046174393959240716226203462610955763572757e+165
155 126 -1.00174006139389050067624816350684741224291591317319560181808356831772208517158420790557225964056026544840894009140531080248277e+167
156 123 2.5078874806275072966875086928882355530918298103582796704355727316327904670850282376353478549864375304661964302270803449805e+168
157 120 -6.30960631805876661401920585748600559720122614268822128136797159108144084837937210068607124067916203008288040370433755862e+169
158 116 1.5952348017479514466283299553662018745476970772076129680464475930246701381152581065512312145541103801669484633979753e+171
159 113 -4.0528655390854853304852183120311776100006590720008485740277664688584963929411606680974530305465023177342611657904e+172
160 110 1.0346709358898070724971325398804905287549439802965731483642345593939837301620050544554675375802380318836443201e+174
161 107 -2.6541910594947333678500425101395548238814218682647465304500295270165407385202357660642418333559683837861547e+175
162 104 6.8413143755736676251499988821577174861928309757252249993258458159457589169034122650450121271653925038342e+176
163 101 -1.7717892134896040365672523794933506934000062222141494111773197237569602090628140236879532195224041744e+178
164 98 4.6103888046104804309929578086045794895866828273590397795710359777520322241041991993909684637974903e+179
165 95 -1.2053246582933958145803992601369370262893812087359597131245926265168375186361072621127060069844e+181
166 92 3.1659179952838177661441773004873684747459752369416566760276732529626866239253102309814085341e+182
167 89 -8.3543504951176746021966628817073455982451278159780823296791854300568355679534189922686512e+183
168 86 2.2147848702958549538083939724048803339249822898050688024150369842526940438818016878697e+185
169 83 -5.898543439772245821002514013075545788263103058155415894145761656070337210774834953e+186
170 80 1.5781238268807211991688526470178148161064385574701288307792780351199440905886886e+188
171 77 -4.2414001353182669513656455823859992444884110506265973560471443239382213146449e+189
172 74 1.1450863296911004316313686226460172389861800243563633259787112577812746388e+191
173 71 -3.1053967619976110416531046220704701490834026727435489702896219738170738e+192
174 68 8.459311811789685930335052172200747040135002536344335816830424269699e+193
175 65 -2.314628808259294861107033109791786992744306000769765921425816314e+195
176 62 6.3612943029644062996030768208243153130925612357570409091027082e+196
177 59 -1.7559695657496706664010357593126266179300304964068892843677e+198
178 56 4.86839160953126302168869416350848374954118375398602715e+199
179 53 -1.3556289270221391444963082086897277570682205847697509e+201
180 50 3.7911663343874135503574477038969174441333329929701e+202
181 47 -1.0648085711573566832925696229037971695896775052e+204
182 44 3.0034958119468576529424011300423409141931438e+205
183 41 -8.5080401025315333218465938707288289627629e+206
184 38 2.4203008173594519598089193390507922627e+208
185 35 -6.9141199157273868309016089159459079e+209
186 32 1.9834567216041710302583040453255e+211
187 29 -5.7136999640621699610471034177e+212
188 26 1.6527673789907720274364773e+214
189 24 -4.80061024059283123309605e+215
190 21 1.40011105443066882579e+217
191 18 -4.10016040320765551e+218
192 15 1.20559830812512e+220
193 12 -3.55925429572e+221
194 9 1.05502143e+223
195 6 -3.1398e+224


==> anc/smooth_star_shape/m=2/lowest_eigenvalues.txt <==
20 1017 5.78392156904278680175967846459142415100718322744968856620740149682757466766192560216151858624434113085488368126693418214999583892785754929277772542589402251443999620227160072906105606958400656582195051492285445298960314343950587026028325044164001922183724910947524808229627826950919782910646898711239294633594184274877730372827243858298467305000225006869240061753485984020637513200068943684416263721860246798211985447180287246234163645489400107633014051101027246807459788347020673022358828712475599075114127784549737540121166582682428830847991374884547577737399357283270210404188141388327895774929024377413355570626674363853347752986976289461146125996694728937243767695820358612187100283372615236420408699010567722672574104657920537578142958835739020762219979526524260774139073943987025145010978165784779233088630989273236833337209380198935137442379543505267260238809826129141950085642034576295240787852914081568368542063928076772926124654116789529967950354844289024960115340223297959428325735669403159089224961765221
21 1036 5.783821083410897642204482722886248431066729229865841713039524135915439615531988597145038831960969834104777751398414010901188106486010852870203855549268933441402964844384904898174933574114123611895832307810118564054625186501486684802027010768418561747313681194294477664627762640663677889959836942255754805698888336978873027529428676019601773047173017527652748629618571732176955085921084836995410392999182865797531708432871758953021070885339880963593240976310656337698061203313664070397916918362216041154565343019482664572602833642611388985225979480307549303161291930990374806770515488808360229858869204864350375074406036268375837845061748301123433976824951494163262365428579469206027685808684386815354364955893359044396228060877522254576479049758540644731594756176603071949020314533786696144100496050520944989007675812664584069089391061986072551211928374761972616519117440343088314260949849303559428262074944997876172618499489735491289347851315309574024434797817123675785405706882279557002461719894948495545023703559119480292819180661263
22 1053 5.78373808290571317655574755855903016973603715621243485829688011449634469519093179507851291465879806622922702708939168830627366080296218370025449794151414266408958169917253275598937964820443210617902592436768964342635300493786371633533674687305348073968944610106024992693359333241425629264852237505819904970721100900244530349387505536454848515146620402512528952691886158855203928559612459490550936368779033250014173533062873118640984359043798195141918927388048963127281983848983609341964363614398993551797460834464252537298692095221981576425443507788612642361208420494965907146111135731349038931927910760247631884878829144081847696706184451314223077123705253555293307916270464732085386455765402699324221164647573458522746438892716215853325867262980821285363245799387472697919524672144662060521707012432545048623815344061313416530863908322398610831673217149482490568405297062402410899065380406297138092756050293406843730539579173872110447428245961646322083537883029854087428662619719453382321391505123567913424029410169094245915057864799994655846502790015
23 1069 5.783668926627341358086831450918014274805433612552546385702734920811282357481385734541352186963868959239819820423650789872577784840499726236567304203387333860440630400167881574745536566197042741337531489882171071900665165795734490897756650997621201852478600314491884773566205063762930184820823696962447000971668891132318305154223434886228730069306762040918263430470419623378689336031713538313714238058816919401357657704337639806075326924284149824128584983652160883765053532471937584324536413803269283330764830314316047063695431916445891687312454442565973696807930800525123832457029689341987966208964814334442469681276926208594115480928804248813538323604122941698710396622066961946731977234392415940753126335325515723017333134079921423687235153157544585603232039780955713562699190387588221748274702374195604408033334608603409377729512050199913319816966626633190417450037138646861672863643939473067799490532496767595233524961760334879080734294271604829283336177186557650243336004202991042622000946795900806656035310235829264294181171240756800075787644265166343995300669917
24 1085 5.7836108462707773417733585077247012056620720746224772543924859332780092234952751274456048735847628055921973688630426923331118461634373081327349760514535648061336105080702343604628228202544500281805884569903812861416559102141754327830611973943110819457166245724078722383061277835634807211181439806609853200996376356048194556370700583814991834777305971182225917389008462109947282295501983355388758341813394811186042834671495484937549330248943055856509530159152085248093927076424844780821351209192081524804068041012572536150021338073976013035733842975045630247683873639563288186352701916524078914918319425837163095286841146058635345273637627050187962375704896884628785027014355900887297842656659514181627003585697201142967099727061410856094471052331061344321323857776756444216644677882744688107243191959388505982151970730616046507650392240697523862240163483798170305630754388817818139236045394120478398697763465171338927360600991450859927383133696825547622504769088541456847930301262211261252663525198421894061266988242762360858514966817929102641487604402039874805618641559357801496236641
25 1101 5.78356171170618200108561811538491291267892236472428182825005377630021048626993685928989086289947355976070553025952480484271417776775791160061119517740633057492806424993287937490554476494798214089289998751303467990062673076583409584084568608014644300528003827545279575419237838666203734098281794254937293699170412096610572409864651213145957524094014427038021050156253550683316508702736570215679467456300737144144346653054970121904066520912236553178568761764129212250025925543197372763069735467209130450399864279476387744366347849870173489729443541464622657551790462702065915264349444439134210009019930117504495395816594000777421022834133370291252175106954752558863802805091357366636499987152650506167309732964939398336821461953884543518439314599103115291819198507755328685746882439679645482654396349810633775123241757406126277432763664022892515187646102191104660108288120412312229510661104922636319601903426695383672141806050247558540277525493649165342037292393123292369992921203788545762988250660201847851616285926845065136305142302543017483671790485489681253023698885591258822365402817039492885266487
26 1113 5.78351986581964783406843524853766500598338449879360066460681362492560467798052762661651096298728085989302765054254993921896007500443871999632342233294455189124495069814114376685028204763510903272593926178165988854746395720914397175827452938588872395595527112750876477611306295375170223398862538447503510526280791510761020983319154080500887401858561232544675819190228483267005571378604206515524867494463122403582084173662486505387317543053688955456170976281597859620205822939961912701969639329490498060789244279883772594155786151170629549043383418798873683830670672506309866861741812821921561651255744849490955097106905436341664458075995442495988656270777961840965071987803876502618045752233959496674990141410487428581782047773607932125877090719310066719363329535152499339847468561544700387729041365604853545334777531777072187562281669867190556278014475286007677103694526342919228038459773929099227674229714517602168906143519172431042049356219079415284142666567300118588947341204682775125584986657169437949095544251348761109081610442438243140396607642427217413074870414499883462146427757752989970225915027909052918
27 1129 5.783484006428345877586622427669887613951873384667316160118414298762481796795323673881313310048659040474694315076141340537454766178840832113223271721822808130976173600815509360364846541921984436828576584289001060703228215826814809066841048498831007091150670846066665154710800114461438761495494370655499692598579474598652786493913909873566036126691159333226080708961847376656386051573137983997716118111393257161493405294045692328580160305123932345043787276544701695947045834131498972394343105501259000136153593373002899078105492595353655222378316627527536150227711548721721779259348624949138507237806494846813411245671221607834854620754845543844155178725580409697882847239833418393942447026603314554570537105561818188207969074434743637629559841480463619463772179494317493607974356675146328757309281893901663818318377490724062203812333259316879024953559240907208280369565188360163684537914728198069829746162644583073758124168953015170456176075956597927522785251052198361974105474580448395997623942553666805321373521282169622927444523382580054435146915469929671776122947085589280101130892649301186352692506634004536357873676166226598
28 1143 5.7834531007042463722906419436609761617537278049438225737178590661448869692315962641556140809651637715718567507576666976098115605056067086705483569927843549058065109990468107042682250071858350973338816726850917405810149027412268015491052708745646438766341979711049383081825671938911733207598296994739149950216487303767888859720671109454325544541076642471639755131601732725665342751940294662076753817242788732432357609384964278364888318569076666620430337256838434101676963772504770906087656031452304589084132509078305275414673953709952435432064362446539674552406868310823000811159809328101069240198743582302858957079742016522640334680106095893488919446506414534511979052357166433189616429201220261422724916554009807304945841499699104527827077192954309717555486788912788463966819661471914214643114047923703902367149724240719437373587308047873201228338946517408466526429353859683375606541977518731675452896555386943274169857726948897017083288745460121103846093706712961307195932997346978479463697744598657350210103098165852603464726468539697252016100460426528319382554184495372625539392983193349665772992043144831422776204387133646359969666446412
29 1006 5.783426322379030028959221594996978741275633207093933078862896381974763965451613794137342402820503372731204923855719020059687820217256286757922115106233008303442099526010841102799951086279722144922391241873818201936499281795855242728321770087354070244794752453510749471146066440761593774448575538527130888440469188745995448691924535258884652491424902299118578679988960548202522500583762928928684524798175233022661647118286083115806142701809446916431662152346450781981048820331671261618474404973941044209606988810674727854441872985011801787797091736560940665014000052446433860214803195886436854541743153468368322256040444024103660036685206601491122800717973437944724541462948104288479330768564444220549156264485204921520632432159584917957660711102114916244271137812349922572634299631741922300192879587561433083484215743176164083762072759778090726428899128458077745671294993247207969028398996861691967280027179535797841548445945997069986514940589746241937651215886760480879917079468165657575065378975911965353
30 1018 5.783403005131072896580757919980118679980961962726650834385306499614983048710203912399764955324559271956439332518469403076682693821418372338725190899665560642108397183556307886885291840645456105977896596781443529574162750586284220521000363146457499389336761438839574191820205538983064313588876773098966766664195450477225548611193988120652591785743824497394044411716414557866709804937983469192458872943202031093683822557425111630113603882958028261748897396694463485857818949706617105118025369137601404973671106729653004086955666242042195960877874239009928110042159882821585201144918890948446026152036691039734375198020551701757870210774618539473413075660193252849438500611174618046132990243681265882998766676047809013939504549416489234407239945811695734842904968496496662383222044046975292783751055114338557443105614184460062538569125212773083673512361121500190473158190017057547869245371815066306083330072413679845265964682860828136285887604832749337015411002211354902086110997593334299936335970927291692545835698861791
31 1028 5.7833826076120557255026447288892812656022756297364803257139289713609245247486991053186635611294074783884239611014072626147731161775398153630535085879216632889089397558218876621057638592221975143051605168749708982680928728881607980225671106557620055004193093231361096353781173540087228385862336401367146794689856625924899697841441547067625878085142094932638399443727835042910214367319396509341242222430448717438509815972474969923569048484290937029866202338557847330818403257067560482433090809155091239907248129280598582158601318170539732957620454911527944641009827909429672221711303895826431599245442117992048447558740558285063173289774756547613519900560409458410596801610699401521374886220663615558755069983751990487295328272203657179369487484608564431147096755579160029659110557257220211181847282008587636296323341353070387182693653780384420127700153230561659789244108333746983369094159380300020902937379610447792989327270492480931714249044719134580206376920397815520596648871289472398915666230194820260125164093704020624581427
32 1038 5.78336468694398815966688711468810446632704213303871491652666865768079372885442696573876630609906239225729693262187156887806704481843976321932992733568296790389253778633360927886651457885769189525972316044426459323276332957061101213082938135749078951158482455249817647661710184270105077166191275907833374538000968011804686644651115089506775214673477003550050234681769505003424067477913411135726530394805652758745505374848169375437960125062940682365641359462443395923354988902044804577829039700379649537581637451589083814680239414412789847765655237223094212327152393224373713264910782408019265427768315843028816560343029587403352817793099457828471339245542679307568688236201170365956173080018181065377722812231768451935997191493700085810685383716975903885287337087678898502425737812524738596002676277854334743695326241174457071612479210718717216037840571610279735502167608595098447010792108597642041744275649755630128503202944867236848743509856186240994063846867860794778745569509554579795100955305577838787231274261328503915039853485989077
33 1048 5.783348878447622614357550431532250413624282858398106740350023883811273235932084179369087272341322560641707045194242703956938930993631651237814602915446108467441721754684783447115678259435773915264879106490426233864550947956532670903050994349142065931181217118227299915299074746078301176883603482759966996747963130129630591259287803703641782462422854956626640022959463948595795528930022925327989826725519642492073872099161541469610549202690056627018450068255394039886874486865513909174109042809348706937585306192532878529820788863487604033981069279488502802876334896182557283808556148987835832520576154697212837478640086338695735553990197934361497752312607747917065679286637428617067186063959853245857649891157161256847976963706502465068481303147685707986917833796497214091704230138938481941661514097173537270108736194314030413732394835609652564512255945227090636706577934047310987659189533429797640399554600948171038521239333738432846122042965700287182697051128599228859662094856720009042170874531379190777354115768850891356344961326268098939222464
34 1057 5.78333488000179293891928878982033501975419948471919110597754703024416944832215127175196481715854733872707005058920509969456201596739212160951818969429643747258537370305181882228844990686348031681117179653150196099603320410957073852306544640228995336322287960182395743348144080274761176514010560607428008960929591899716748484671754101820810909804577876895301691219483238702536124212584437149923300593469843470902487007548574111956292959376289819385656535322521598018898161106457419257729299182353046824676928988685688388790457168103246920454101477732113515709625056587175876620412475842493809196373290408757280934815637203048251076771196254656834858014100929461261249156453124281273369416113965109840148231488271839487118087965121997285170922628685003418156697364463226133025945688886636685205691774314645284992623852127125398573230163984048936585300461981546191029799274217590143730714869670435088235443396733142159030382840527052076790391815477335318713668188899528629818566939091722042090908336134593033973658515249827131575534429964860882734525224554698
35 1067 5.7833224398770842759034548314225297142244233694858446527766004838908437267772372419479711846302805237353028089229719820187606690677917580096222345300197918564621668326726390750219299034659936032991822117330018417330801548377833138454906058155018139243737258230828753265480612937020176098562739293661914787283006756228121321268451254945031756663969670028742389810175811886632368014055382102374465481319398293824246104580328987601554073739381812607584092299585015991641900126429832713938249476920453345702378724849836864044178362905822220583335171193624094809602113059304802999959533242405904753659935425314278027286952134840039286513616692868689305310893467728511180285015563914948393532755816502635888682208870962749628533415976383183421115101579289957469182344796494191321859351725796431942579836107125715850910552349628247335074391247514776685744356713091090543237663571355749884678050078992797592277182706491171303261089518865524465501218154592694276167958898592816807399137640874794759866598778425420394993936080101261707164438718900325484727007470868614881763449
36 1075 5.783311347199406024022602986464603968044678866018897610937789608570675827868876173599548110324676657417246764279704722248825080569368031189228710954609481501493773929111314609942786689340808114328849082921584948606394351049378197056480330014861300869270941967068455892989695291411028246225299323399349882221804959244119412302162321116292168770828548614090159794572935397321818621324178808444900009995791902781399492918464310052781508305244586312005879624978053861075041811320294166636453301923074832590399726068096585301931404448253975741578530319417071821153398126824698599784920710689783763469077964873145942875611297392842073089106352947422478128799895684855875207597829955560443680061800053181746054288771366547591104421195132847486179058918709816101277199808251521363451461464224801576173980675959358775303771432208928960725307260615874634988861130029533525986925615509195695037794224125584123852465675764291161700938239690685643131412206314710857695342063117227782768572035407456520271153938955518533058785352408694516848484796505788020690742750901787638782033628136226
37 1084 5.783301424420996611017787845590172628451304821977232284785154200194659286382645487919017089397646934473067829238856879575193975421754178036652219875135910964382031469689424107052743056744705013878365954022866644991692989818741117189666875775823084468119966327551973001626655345966169693304853839477200946330607501521727756619905395806955658449229344642222273439186491154596777193372580482560737162300995861227397224865180269696890894195343859856625751080694033988135391707446389188064511540034183192367019042952147266136505510602350487246239298542727230466000889870179249653924310459701422871041134751403880807620347198323072905707351237003699455599626356587351398492150872453519849654298427262533664735767104780865270387349713153606738658998008912304472783623119444102572886142011471409230119850623696363680061185747099967117203506072504096067452489030980165982142517725197372806431229189496773639710658216152058373843303591326238727600434695787765498813946303847307468790931334267624670919338095771164215079393540289016842906478075180868707985492978040587865735769607752386636989072
38 1093 5.783292521335837032354564670042114763739012524320611613198806307002447627008034896622172436147480963977961122000635846515621365511248045317612940888555360671379135314562259325202238043669880347946924372738213526282512740492235227064562145069054304593500407153103483064552413026599705698323493011148641658250055691361787068025528579601640523219626770966573494776532303280241133660291465336649768097210520857733933806745667905697177544676003670708985207723873936053435914452816255860602247803114568746674314638586352422795753296951322179230435342513328723547778041318661326861153589604931741703712803501771108189299533163659323172749195450581469257383646299415174975534760930580096493395360155955215949821118457624122173060670108897841408834731665920331289652438435384878749719570395455568750082595066775051745530935893240172060496632098764465725449385124242203899541127162720357644204039326801115559671681366771848244823038228850157349559634523158110550891463540025130330150491982328973652438039634091820511694669156646028588593481324435519810100295392381077043627612485439377202868548706757626
39 1101 5.78328451029210827953903069190499604195401045729888909336147959959054437674438428351293366399692831152043929285128961068675735017236889613081465721826406718991774787799757790555191381941083583083465091020581991593747639125153916290491554515239786526539607030389355040688930113478027920800963614466508388811733690696801972375355932151037718768881582091376550071048660840441197365364222773835087775908101025301757270832809038780475357153391232123572949677083360080471729393839081003631136499586304118408726779907984334688565095632869158709397166350877873705499425130154327495613310397558237269120713213156067051406648595204615752931184680055266011017365221969153088190373489218379607215490144769256969785719877842514747254805200041615686966144779690315072706289931860375944309816165019241918420643719892905082159264821636239644843831153669590706434990308436450940143999536255338635401784906982489209732072900627603031363333777767497233712620592199203850981424255952664427694054757360622087740857520115016464008139139638746330010834667884503889553002697965830095367111193063745776393309059675348656148297
40 1109 5.7832772823389916595980962637254758718873320649641620972241114305162847561155537863649239341744543976511880767072351425666008548064893688106380296588482347433618886159446833715230811730118434130854104691544757031734280354778122614170921932267192081418617168346505150821002771326465898249054546124505064868286024338952522743219751811219477397060601753078085322544579343004256324136600079266664370034571507457027182203448252562527449719296158811856324026237212611329827725021445546118639084957469406510245029224277926248301427953092278819197830482256357322595350960298586400495808797093487471192943144385190097535359891642247430509465981750110085296979609559336176434164386348003830943061447782502351798487185356391653971704131499112143538761525812829424042860117235701769890818435565921892988609472657815524761252361223722512140447545700973376334507748948056676205104812554098484697614191560286443726991966880395401584220452717449380408177674448780317423016766106790405971931537399002338911534334147786933076649949927572307869428830961373101940088559460339980395279547422707468865858091665967996409495625143897
41 1117 5.783270744107623292947939122746223705848515151882319541972790218949505781921400352020148874916817368646291861318922474367317588468620228281129771754943401530703583171628827231149317419540631027653813068054973406067000794358118699641014812742190809615439742289128066250941578678718122126666551314587134817273155655935442422308342964874024476261427676298702870097759246260042993133675166177518095082948173451957238594645791548375888067478547022988068652878809383518607733770386651238291817626329177441803085244016803192923011349000958172655724922463021134713866946338496291182635028732431743591353484669259168941598978159268983994171659778453971149136677162952405400891564119889660235052659031134639973214290307765005392532776874926494805966730499592019706630189957270418392982966899576538383103812550804017687953121838150047650221326395429689764949215207992792576298319097727903847002929963497400582645362834969766074612855906978571535974624704360594896117400744917287578288121152485812461104379971076546680768075570834391649815524121727293228694200967494724740192574701048703080236003854364127358982417783632035496568
42 1124 5.7832648152725486688731583502986692857334972696398239196543358924277866852104677108384496592316498904437524385790301114142484059039058575045322872220723020420135377587794635657993116828272512588472431056389640285914814169794373764857107318983055575282887784764084893894099461290412026967147226014613711867696264759044222802481374169603037368295715450321212205567430404279024881197910104292549812866910710796321428040511179467167836648180202319252999773813869432396654461144848085203053903217382354559023936465975787719774798239034963341377493873672347158504122854746690041999006119332603377772463110934370071191237812155309543760460346191613564306527233231692776681295523935699232784013294017488030727294531585941950750700088962634311203464537215594328777187065339282640211121597982973770206331266927344260599885753985681118922363037666411446961049924664873946907377343533397974147997161043598628506973757074857024692581753865566581833344080327592194706825891866214020727644790037523137233715301146291213571345563354682828802012244450854781760732958554032267834701110473273610082952320059534494542996975205311696190249240483
43 1133 5.7832594264749326398688428756330779076316142644744824009788191991586282674550599695765787202747302076088214604251007068067626028505244462200646362460485991246616242467029625050942788156455100014056171919686576120868622334118709712546761318021567261130214216876105998519833012211128953227732139639881349516091661538770688611202224684856932144208376787621472875918453224660639411177741777203593760918446437333149655550051766787059749996890515578162768645604109334776794213326463966818916023265097666386543801667061803338926739163767726900939787725478279262061604691423685576524995429611830311919610442683199994995670967656621596450368501091139881817352134536355506989422637243711664337698727851057234628778751662871054758576416188692280503494158437299265250840299598205504895762333706297878023235461641572665930944034870315667199845307840524603151730512764911113865786387619411006024047653798933443412364533095861603884272608548470708312077801766271595850652520730799366803438474992823124671353216930245605703604951825256069622314391632427156103660797291613075617334539935901222143537760207540261117052644827381705418845280858900778003
44 1139 5.7832545176151615750920475402494036171356639431662997223652580949868187769954463770549693695753171179499520520630341970601231636734549557671833159292070182850266911840487480542229983970193162031316427174038096130011182534866531463537621714865518072715463669419478930600112592959212986947539939024696513426156311097443732628905702660925544772726573178672412376654362134316766213408342000765194449534326390858907530678467268007109600746786298886775080568019639458072185949159358108979621343922199470899248575069525310628630752791976054443422520579631997331760250199032861703128110604779464976425875232876911674455467490242813670751144508048647286280164837624921789512570141067303736419055543008538086447938258784128847616921857215229503469893110963672867858344951579914161569783147669874212439626535647859610612039622750435632029120970089603982796431468971041260540796938676589510281668324798869607834767265584036780843671002676109110939341711821428137754531592540309938023440859164272433569655928136607157067713009279597144437608639119065727593983233540358428672915151090151990614139777020205880072516228781868442584215993344086041001516378
45 1146 5.78325003644255036444024455596698135751835493648230537592224548907325798183029880562737891581814865757151728948182837394684969099682193276983200321323940611763247822983910147941957339836266866890849262098316128112570017549463407148842797329586624836007112143505406465749819419775700732658819335274023861456254978762521107661832209345585319041034227186426457703205878945507862774620970271926193601995256125363750271670485309169612249902359094091191471692389240221648314235606391241668482536557935197054548762617355051969401741743736612222150465374801732966629506125216617687263059612425588957261711736376590195717577157843979005182253351375135881837464478512989336822958680220581470288777151122522573583910402175056960432161147476643300295678568232675178777125469203833190304772743009457997413583802024227221847724469512152493750020367384473130677449658247686808651208373215479827169563064886399012440379075495594323484567728253586732124066585829198282926259913626943014114489203166131275356777259518003499119880593058513705597707770915460463167608827143461741662993122508718340653655849011902920210502301987697471862887575274442295896773759400847
46 1153 5.783245937385246229966252618512823180643253175192362382710751499336573505943600818870100296891949896275765384537837554422688101480403125904267505685609276661921245437608926318750995868376222209137495721912512698754034151773827494471540099091647481264234210737847004805553361357977371078435595861061149288076105855452021281830515096629604966880728347236647899095174660162070467129565714976025663473968750621881254885764222442972006194095715997984002621950093957043978763598050338416201739406647566602053003428254636412665091947243730605192579141050766216267555832699754346380143608729163142915486515873370942794055867678147520417637301656694540826200360980915473936013619718034581516539058474875892364030871637319601376630209922431073717186635508842794719805692870752165872301641033780839616113169705097409004613368564701658251586476691882287917097145732163896879114872880626694158977299865277480121272183210500060748795035734643128135303974835352087372716353273217488545479886327142205223727023089009085459538719009700623101213147361146817597146349962747287260971311210371460508141468618053476562842771345015953611863198723411622460036174952020121627529
47 1160 5.7832421805752772729393588717489845625637497423604466632068661664075151377217694469589876318810248342848777074396077746419232219367238268944612570638136566910640237691297694078868446906108628720719497917565299321597279333283539326584691588947167496687406452761394337512784864284225019502079418572223768878853522459330059707352916949781650001900785458944026468426499956245990034357299449299140053625007400208212468816364975546275292520869936815192823592563722088013583041117979500014971663626864276034663943810175518331724605571374579305265261379603065844167586521269757806314745574364728813763393026071018569116959933359089920729587400308786595564432396943464859424553918450781525323479862743459043008339834138372195901823674391693974387513750282166659567271361562965400944962087969539414721617726137198424717581322175008703910178604543582554315122674148501509819212041693871093798397021866650032017741533799469492463842520403882265776642994214033082723126421227397626859776861668148001712726241900905409998435409044280357900333227123252184718632946033090792443401526599896636316672298440663763656629224650339787321488936269320248972468102829820436811212473357
48 1001 5.7832387310328887339142730358746177844518552601793105914379153541209865196065022730033892927801110924798096269700053440130050336368793005102348630838642567746932644931631387800277903801018539935488600529861982183679617798807833336013241051105676377935455674353119180329864337932479464197839445434063322425485919004962194364271123624267836494694493706402324236261566092937058396843539515257919430610505235345734856573657430431380533656191743062288647518433936443670681328360091648718475921656944862947939503902390828957545532763252227536610751131096758275641133573760458687864339691108800637931678410902115288173894321990953532501397704845751864610472072481871791751483401500129283520173463730657119102638766049309707112446585693663405748682019553619830986313825111254812646124921651699193166894485769762449694632113932581720358932860631062776962081069427239184650425616326165913166750604363147352268984651244355386433084813585075684895134025392147433736266802094888564738721160552302684397617834060071
49 1006 5.783235557981482396721977767371431167180886459075690072732193143919223478707407167189301637459304095950452945957921276196627620338567952484790549034588104200273854289624154677565084567201617739984674802869189268725311586992882667868627682115609832167087064174404109210668306750385758191570303193076275424013025929023248702112578416638349408102737738557844816452549558934876241380503518460037396514423718216016522211083182860566311542361356276765993484041941078994409158982020367887657864084502691735365059557655339665701128001442544956189069412075428317554617677950338608040916968063366749443018608758523971166622990901559250221983389387683128755188475603139598534671042305791201519455424165572127102637762255832925901935788031463489300861678587339610109624696875102311837089578700177957174998138850741297167793118988224799463177457606263965599853175917064988203649529433599678760829940033188922207606899964403601841452237326261637681103633830372684030905880909687494748213106209104176834744806281940422469
50 1012 5.783232634270100150954119912187313878095655558864270905910521022989073196296639419960819376211149014528045964898350120676599635387424094256697346051545913508800915923049545051531214946828166445765170414304949915136296192102625534682527406622868906832746670390815356109550853741737674515790889638990603179311514054759525389544333529168164285989870548632963823408107324316362000870284955379830713859264068852535019269442326489469230750665896717308405277533584195894950988421290525632785869850999490455504775850014878383850538465157994974292737637303267699080736118444972659185203919529424703828772313175070382388858702928317846637910464852698261779980788298458501351560017791561052581351471597638957945443302619565686886894494438283664925843703926878668051127632882235807165794418327398811110113167685022928127226367771042921918448450947571244402115070193961552870925375027136535366794525162630696919331280870739453867927911893347426797677974443245072806559002422107229823027219275935450687011565756798240441006008
51 1017 5.78322993588482830471264645846754383277201307065192590174367913114143233876426243670608644105370399066680720208717925988676576378762629174487391204275920907615358787917578364940607039374543979805162559156190672263919021513133597633041130455005603314515959253840016031729955639718602353539602302158369680657685072942282974934767665267741353119805061255256123464415497694081830334784850338444907679846997672599628009661106282490493900031598349625821940440773488437139495684291316599614298907638593657088466269699316758368581709524902287797398736948625151717439832649880257942800332747162085079098715727776019245366933044760723105118173596599187911649501356318069233202950211952927276183296540322205606498973554773248358395962386894627770150419790524262413619699875678066614482583767066147553620763938052808357802856572006567728318354902430858631055247015494172850220876731035365569366296509433960681164128477596339715360805676111258298027971524386779873363498376813592562273603133695486490388130977526456568675321098889
52 1022 5.7832274415340141846686726169785098942711261185828729804329101740445911261078453361869931676405894695297914567492233134112877925953667188202194185230935986834713869165665399117728182270038206022264600705904189715272824928300075847035347792272744478417439555940446128887154822376112008660031844867497747074910642656652909435009957531463647874944637355606196057747645098884737686593056886773162662368758196319712838712268872536835444710648648189328151578372106570551457458551181791095459005455157136853961236128291569269958508858260976392090179726235886872472022616344905742741233726720723896006554632958036839930218163281780510111381090262730683931242878564672217993976291793927679783929656588519886332301838682760495861646333655210132172346536640368173924390499312831347387946417176807671848620031347767804161802132421794670898776919169686789081882760742487967939374058755261931673457973706016757043160943196836801413232805842244000766869213847056119163966234335494228601098501214748347131180323206907348167859980297057164
53 1028 5.7832251322949854262080283575611180436733140457116167946132150550265298964521524151811512673351296134830106232773622474629455324823775535459255089478489902724734982356495865465094357587498525685519578095236152076691784960367388238297355752779422113217814120526183869345747284983468424560346012951108378642447084764111055978717665272758701904594421454139285941227820463476205046637814744461531799289789972659842278977171959653312530689995208446428268037857627949469649594818582932378411969404345631301409618548342891660412685608943206236557502283190805845202971068209391325244062056448820506949963074867043837670687114423222707702073062777784290278985517312157272911570216518670932064883404823074664160298171424764079375428583641507491153565382558004601713333495318484417816505998733347197696227419613514246004845374384029603663686997827352486972062672616660373554632744693824840837663315762553418177579629041545030202456695069339266886058732718313706080823892908324653683174645066649744468472330876544976186453023286389151640184
54 1033 5.783222991312201363119792611411360155500898112870742410468782539230143988688173844123848435727963548753600454771344168105964430312734419803297329209851931057686747646530696555500209189699887442088930204359386962738439585177663520752986698901141854230263755460679237235508353408415314900216098322144445916540853334349349124764373057736002873423253333747495060497798645465156015579723854145618873826840797076184209792720335275826630433313189607141108902463157952630730402976898240761191108956890942587617157609511214072834351206255733782239320067732240793010700097645315673746873520551166516874701667363866157434507553958044158963206863606609165759566391612423875478435978037947380107167299143036949924356575740149229342775411606452986585281219875355523131550288342534716278715715327096596726371641215073962501841430605233173161412776401860340070501363268471087685155181944869414507520373372557458496744121264768612549072254986076636797107393153366855343675400306387261590257485284227634139792230647391954744443354177946861247668191764
55 1038 5.7832210035385650391110676729780744269369737302745889687214691528709911338815688166051203387977879626193760404223041428009985831892853676589847573997858482854841066309032116950495486095788765637823512148737298831141144815484966275888979742904258938793075115264730375506269554819297036642524417231503017359803578289217218635970194461482341924438566105308504580280728737234829276911182007240912583091147095141101843594958474322280334340876019626617689785728913783435825537650261207495372475409278970309739206057888233237466254788666708689521470917990125927356896891773629562159471157350025245001237794868444731607772012600013860413997212221977987642313549760452719560704111062964847896282407996027641370658826054168395495927799084987111895848227192712692343191216162976904795449723872770084985599091816762519817219273555739979482286386423412467484413512413290713060689251212250624543156278484067028106419768459710707549978567705764126998406751060382116972794875432686414205518492728076207317122643117402071218920065843790099185175805741808
56 1042 5.783219155513076193091165546877177498085943393221558416851506792790890209036573136976181287794419341920138151386399196435573984420334000995701250796597539444862815502784553925737563293964959828455305169911115292240594242740480585646509623140529548328812780708137243305941214905893430837707059760787138843376431602664857316562201344773531692773507911643625257653143505733748502305942954439620571395107878041956707807215408704301631767446735739871691752021581802319270178088669510017803926648861591730725487847615458793466162499593779266851498059344131371167702186350769386553177672278725535963910093928530035413213121526780231847586382565873505038311327723822979715930197664016782257354376553305767512389112419165726269810429085631185738282276571787010895548371906859115936591941808384211210855970578690892748561895881844766067975570198948352353918435579339607993424405291513463502359971703064645491004836084215383142358033876844301959837448451694754108029133609543499769292909258225306295767428953028168415388681168729357254870674151188563465
57 1047 5.78321743516918197308902319419357923558006319161878356829035964871938715404997334217169120895617568536643896180613036138365075844727864193311982032636581030832605191092563633571699289636144282500060180880356716522975383413390353645753376028088990070774911512312897765017220319217424638955615514316545339937235044028873090446161357687204078176799731118047585201353638671402173128802063822002385958426949127257839863535412734312381572136342615509144965019027029359570726594195385312605836778114686843902755188806091755319642688028512947461333173661843945703608779537146540600556791599362537462508247195122116319069436297868052212236303233865698707427911248843430047431227140634424772361063306298039708797237457575685888633259323444323219969806323144517044054920260052108295411772178523992143073018624709579813561886491262111940072010106633638837544932838927901704493716816510962811074282925548197570208762230680965054918194492168670972797451505385419732776703058588910027878413950985402676348555737340032623479473705066669191319446218275043668142233
58 1052 5.7832158316691391351628817632024428412627853438614395217732127801253761019047321063841587161841223985883035499384542287153195220701657161075176241785995969703693265652087846396836934814412930038771210701694102785850076574319528350295123435115564666830237755664195621827989839553508379412044627647598654904845091130885671899149295678608252454710317936511083900687488451063510131056767479545117802678526048786711011798954751604276980761192644863474605490607526563504968082663508522499306010555645270304898337106560042759294911344801032707302441148422714190484523830584271181058440615900350115022586030729111986882958994262919202090296881116237301076727559484094896728036472519943414565854085006280666717651602961682428047139714189675984213991310543178074896480044943520106160651229990179478655440707061163352079141413199036022177536853883455664114601990026184438537373941845241944599853322322306201352948924758871957726383427625063360598285003885173205801705419237988819118129254491869171775816714133006367372464190444335996821973196822542305507571995431
59 1056 5.78321433526048297087767873155990617280816003598315133156472490021032990626209647745802291822990306406820305637735008148084837707640090007041397289051594332484881395805140678937405882397305085892157670752891888833802303468893117484398568160877796485462983063208871070655191705132417021298179820531250802892948585953562677422173931981262615160049136761557538717878029251264289696657708002644058718075515246483117154771457865842908853760599554957042090483545934148506992666754277808916803548669784899712882670316186630824264051480888559589239497189720185795700418555776962974135809037526899265651183775880037100096485664959024250278482979645307276642399118074808341265723337402591739909266966999975754605664411987486918601997389043006315093133138324444483841770193757131783611824310719806634069581604474754119524286662629959446317113674294323765981190576133042451964307467044922920740610119346143630797199452958442361972937530674391376931645778526471045939045361603106678613085108054821860298665185840592387065289638964221333909373406000640348049392715103147
60 1061 5.7832129371513387140657675669751044728480692955595182846560925176513481476723059030191645035252359111525570281241547572004612068739463836710912842254823556208011465051557749308741410119120686224397168172150696427389551131649337307321947829396875490066664857064086730613197502964079749854376139709422758186419347341083225397816246423406048747386333549176171868513128784623001844313663560532720415455675294016932399792633598055184008566995528467205563512229691195681766006284479309533197659818994169119579807139809953014624106522304201054012649324035355778144487098564802444509448530450937488514592479077837482689015615017163808170593125490463271375352250047026517709217438012894666213477317678772759844166563657104271057182108143626100472016309419580563267995170075838266273912417572325839717990477529350432800334343396541253315069612073598552337257514916265908189932514165663425229583657276827583570955324884692511611025833770030564277700965290963165599913458538636525542922689550081626044890140246226934580740134850480432026062054586963449361190488500530994303
61 1065 5.7832116294018379975289676458929490249385556178338724579827723867390743064966518894012145123659713489114605873962861746015374927494652519698395297154879353495986543193307397215646090387780935391720848076530281286546346650685577090162360098676967864463442926231367350514794674484462038954271925878219732939413229110140708523865275111924059303772876903914246267500857683310312427692735654720917047323969988716702347969930367942091728030511336127641409483353102811519871863878415955704144446495441384509737852618021405744770153834913373691314125231397939282010341057058007038355830585340139972490040003478593350112041952463852237169998462968058382838983414144622102098855521850301295399298008200045728241970139904171891963510910406388491466061120454364102720870429738023489741386702395668571066319616979554674495253076062052701158798308511600994548859954221145297767828410358651277279045377314671984610501918386146086004644265134413795051749014545965375503879433622522845235309946663592624482122000741277088693291170886580559455684231367160120730899395781600796554557
62 1070 5.7832104048293377236445389866804988132053611299857286016458219252475975426343560866686643261752341720141362226064216976095845994901618473594878545012801066320070631979158084029291923225501519648454479809060276597397300477204127991359966574666019183583069720305654342169253100513479225737020281377702625166786083089078081884001480925856848689685764579408111148520362709929711897295418149333602355545918982402944068603035174726799861239295489893830095293528202413959942229254315621231767946200822465617266948879351359423409300759819092221192997896662092716499916441575581849928590375501242425533194417592080443043823249833862627738583600161628206371635746033024638804087851858933990377447530505644521273732698371968797118500108463597625434031231636170971253788982120551106242551219083591678503006754656781620786892740407102875574847204665557933385601948282549377172380392922169071833348186624729471380212707181629091088949586098287638553606774410784651337980633453130147423897185060074192427621996350364778874388517647359217694513731402109457314912147340338883883147316338
63 1075 5.783209256925498739735609757959852389917823665337435102425585394154590955158772708144794310088084160118687922632285813916740206179470973318021215978707185437608909518110738864809516266512696483951216267016510430907143389786735511736936469319629070667212392369479856850765774470089459057514312257531697266286834283687275551615813952600515365617314246380066860606979530392313387068559817711153178015068202828417694438110638794250374122363780627244318108357350163007697544225707401601515970086666106157815554036158893767394336598215688151980863918486762623006775784521863878966478385646689821155618342168219791730684736383344128929948036582474032844144282410288905719353490149386118439333459345653699041033565325415516335328558044809357388105332645357147004576801105933028168808848498403511974739584487017785887780588110725610888326023869273355759099410328573146430445144581812309742795591263746484526933054325652372965684663697041812546580664490636343228222882849450195342988890005295554766544172965271852586796702127402300876659559989623822957069387995848446701278978850854413
64 1079 5.7832081797835807772021077605188176598475500184572748908570851638712247166484549074641948634109408776387363058269724953735420308539300416844082245747744756483187358583813142920357984830159052791681588419391806748189777572641728307228388177216911106305292936873539605263307829151662319309896503359909897857101348889513328998704139534458568000625558693952890589336920410269278832480881824580314516543595924108825545555935790250874498527186533712093558898401411912074977636118854551155344380021851974845324818383504390694567160375083780763783092437680182566184250309163539415454760323190509656572962971606158210286050650685899227909113594489293577657562317588850377772939308872655160550756159205179256175873472142866946202493524977817790935923324949502965814210530532357646892786248967475815191925355267430771080673044354141169500939555662944841821454390376783518424541421836996047796339318835848175859403318233495163982781769856787076746020787899679005536219452888992049050957905681306955849529591465860157319316726837576435833509777463959064615971208947578176802348568553783249078
65 1083 5.78320716803455931021857502602701699373541534429390324385553856635196214847613142400425868809925334304219315505299055505220227853444341774917005721694268475749807894431526158445222167231258855618607141532317822970878498984773862790575022986171453507344366788751733038802919358776742259619855110456663359987030749766766465691532032519704221563782201862337831935684792218842962376003458589659270868968594329603407161055291752892283399985468792287784138202684294518409560987580775488182412665302354273742721851699482001811274921335222762732044741294282228268724523894085158902680267895956191606313423763200249172396908996496833699755741825408839290922293800895230609864931023932746714611068074689099632295087198522472132406005973734121016707824515010821503771189706814370957002618365109547010758278231888729170526096561846085400072005599870855947764435020922836248987067153187039673896781646137691344947172267065358644026996892402868309355174973452898357970345835023484183503060616633787845831295192905028101427268368339211256583799422967061747501762797911386410167828914115756238414808
66 1087 5.783206216790878250953449932049676268924667956247368736303431768872961378380711548410699809140795037789804754016318951969662209826642021292168078610471994917217399030658053832122484134673484699380635918676767385306904607433198732140280583647407131253562312973021267365713104063704182578921597622978611570638976299166239171624072742901580465754121047123435321290239578941448194101384790658812090706729685695844744287165033735412214398147858714005943946866167392379163076070228756063231379266276952577152885324149592959029045929979551989081500137086476925001207530858467597967284988933068695922753983698662735322938356238356653530682331199177247483894329974092909222243463485448591928167327317944196491064091912249225101363344032651749232584096075917979263607281019949220310124265650754364425207424921038310484961504739569145328662757747774787187018117481216437938608044473365211403857010869154183281039541532124803295127777467732998525561443788557082900611229557506786804196799800074217233825006034590964964591319964638732378381817758127299048571633096544704280200025893932195505575485378
67 1091 5.783205321596826950691894835423980495946087290522567052831369562875279878326069537726200506734117864621743271263872995929195420397809150465715016899842567167128043524644259757412393078632662903940179279397896521013183197250474323154196752349255607412905142530324822227538688404615595400090285413739154179390517256456607686596600048626054345837878816857608806772683045995813945077823909649250360449545109482384829136589854186856103164817196299178362512091329344239155544679440652518685314642846260854035962037185780854607516738683264260272895062289303598530733591254477495685559732988231067962504424811991430769410672601503094899901989983045999059989503733714165062342192181815076474826322711505098991832780909876767948222321048329635228870345879135085878040994849735732658861900844999089077015004685212023492050449664788501863269430254292612630890680868790755626224896960078388541847353329648721526785851103675846630150225712544391250763759986739692620101454222237122590201214856528606195592195453100420071535744430365536906856391257154308609440960935043463449991271133750921180764474359837
68 1094 5.783204478384676684910888289868358676993120110729105893857826283771959189771823595514839600969049532456286023879202104748157482141727709634651272308459788017183714073439256036220981979781042125571765460762961250452593128339885958515729896485181451189470754526475785691706637679049349982942489803433565905788443904836805905121401651914202845428687325252930970794267405875966797451358051712004371821818373364166459722047345892711755574977777055348459209827710885890258276106866771738541290334834974132807237614094797539752692567310018196344083486958573588417125851734389765092410743885390517781017238304498193795863312940849724137209768514522964205242784756068331401048979540903439183657299516713556926252275100539913313898517229042489941074706465957331847688078695223201524926177427139709532657185647405967889803523856019988834768824348870093661250076380255314214180783253225129136317209636456164546093080807851681881997250716198208725500690832376279028710953485493239879551729330701618467610120111024017898623155365489416806932116494874114165398580944884787723952941550234648203727180695655915
69 1098 5.7832036834358354406779895269934991439332345812792424393329005249641751931144776642901442139844764469203888887932921848773954021357824749055937215775986485498102785787685051013744293402439973090473621020409439362604659650933037359001636558459525911283990859541521078955052212771586360309167754247706364271168533182697973215583400697533516177463663038140973226877887749475064021018538882363964144543340632107215065777921725074158327542976763574665940333843232464771564844930711893181154112727423175996690077034143271012064851957410033289191404212243693761727699133663198676953144861461081362497386506429351401183985011867591063962149440035159436849544346771249840197006137910484622271281204621391608113890328445076508960000978669668032359247932230130777729724327669370428871845072420276634285569329761344604536779441280767697850829232659400457280797354538341522261482520630373186541613373989519478384398498743804523695609537250125680049219766984374416383274741407690069381723971086227410915162242753802775105966478939641025423783355860060075843181010847461780918423320541841968068129601516167528157
70 1102 5.783202933346384297476997857241855656032283298466929585949057897628300727228357353574286923735131787863915240167184237741503102458064434275041910198928844704597114100637083511971368306777050798843402314363693311896090921783800366880766919486536776368414185720898524242620065434420642957808562470575896241531789970973378187152721470862377812423182022567721605295220615743671509211146746297165216644387088528974180752229179687225156414059633853601935629997538080094270602307958409254279674590348066374340672033955334787833314697328929987024155323875502344050355655813764893241874551055389916615994577978417690126142639873315535070733896099545922493225139610664843682688308589593475672386541676588576582774717244612710292121677725683906257928470509348117065425265285880343630491146440812125608642470095332243412516993156506945492356019523687792181115371263094915795855496522995552343682281448104380789147334650127022354501212407531780434771893226878624832983008239668887126972009816196744832280302987253176263717435648556516110911783439608105695352301255360810176154608572425494804465944417103230891372275
71 1106 5.7832022249964471939035835022035428498910148692825884640883372144251995581758945139872881804184356402903979402970892360910372285929134950481956588246681741570872598969776884682289917097592637210547070539240161671845465454632908081140925827823359118066693930233852358790297061900930060849794203947473367272592018599461238880690552661082092030651287415512094600526967036017721565630146461664308121560369965947892959964581877533706059458564002744143804445624420779030083345730638722988553620305267544586060521506584593166373100125141502193484515077708512816524437514732643328475550417203901686414087532345861233270447512784884696222185014787723923177332328876908689549546552053053808487573288758446170246496378517965380652018432766610333357552831662903994603031139462575988995314670067269523583234703141095600179539713622461196843181324303668428284127063733209852952081373364344230176764457270563289319359700780411199227801446863353292163395703515730814508837257609928629231650326176656877839673927182194541764800902620446898531649545769865134982586666922679872568211753187329645217880179576957884652949882233
72 1110 5.78320155552292102941882421426611403883847461548144702881973303835865631286358855474175453824684055532333392785477827212375380293436339733255912803692556178697066007886024622410055900981277193342020950564906752434600698213384341003989298386364896086013486705874348541396573878332870092870293817623916103266680883127483209425225095266501923763431067531309136673135408839956460176799296521740702019541555766402070141394453908927412943827539820348302866548600701260402151719558201529812092400064226563179648942689583013083617767391921446759116377745188683210077158580881893676724577122803210674361684129925964662544969780715744444794958026610480909392245884707733984980820670363173137359480795894516783910090505108154213918625867968581514778833194829403085025095308045073242782155097286788185744213359355661324250537350526903982944024398667171572727244613852122556642879866111696314311780103742428866706592425116381153745794760787468393502341706448104991486468944552530969181308777288844172035743576408205454185787197568029930978904312660677853772206462801894165542919367763143775134921652275063012511499353877976
73 1002 5.78320092229515702764651431160958007469080463580869167167919854081316176947252661022174437008061679113195736564421940643873640876791396246283138757865276896684245585488079163968054632304720727092242336875719572928290738408445766352641836015865580363432814514793055543246410702369998571773213463760503471056126232228599516327627042397252885708512233013973822344188832931998400059874901279799090666240068092908602639388458855966686942108593758623489714968293517636270023512037281167204120397744619802232302117664247128885280358955419948193232618615287087395359041012712086747042722615686218767523471353772248741975671064304293520630933644621729159898756420271765703080286611327924119239185212166696346183352203438843692392859364293677834130690906162792357079379625954914714695058805426739932691849411663932699163132544039207746298980101253280817228280097513285795362697863230681507342519808190121421480289502276227197710170897342953562699189088787768436114493328743642457345405923613257530004906069237479
74 1005 5.78320032289323887524944430958084442729440880387877284186076492530044695047984193584497357002551555983214978615909326467571136950474128307922774845213894721153998338779764361570935917683378293734937327838590456628302319394291649383836125065404592453835542694853824985532731798909320439531251608682339657511754774276019476398354140384241740360878075303479682456819410961861745949848972134438018677821839492097080059324901435739830210325680470908138123847782462523110757135123895853792431620937027463863783156905873060927061083270796063129848444420405900163465307455510908733110019114114059406078145176062510200367994463870559858687806516269419072589500820595249497438554250712101954391331845276942308757143742054161411990479002818099422694557752856675710172484809645294756712683959436954910830710151671064804026739045701260099797199548286298882083781140530838925569067367464956482626057482237000670189748812304799447190739828455707209348756333619939033806061802162638003532948297473111990708466810670558699
75 1008 5.7831997550885498316522844486947711624333037896561450939449517075029722269104090592806307268211999200911752371902376243308753960810176666044042383628529621531458015249135079590924928561001336067149143746062201555726218054257757081913937896236713458333555592470478228657471003909526135339368074915350618618186203906777620742192964031889508591848237756952919843303862697013170042534624281818787423677296886324572856075561283119111598804371247521462653297873445454869542862001375516168282740321652462996055894693755084608133210206980132942829400591682671055906556952402484468572621875741825945661586277533652981272925243196814057303848125149339321532788010224560667301062785978221779705508471435673357226547156015896189250211188020042869019688231626018574495618946171436377392819617734371074088669429476618317485431599212715978366163634715606634160716318836089334457490600790535194694793386485599094168149881545054142766523436241693269665380811190496617608845310279254163185723371930774900581733605697850286528
76 1011 5.78319921682636101266249180016289680737336511181626032783225149134520667176049341441407176347944458467776145201637139207945423346768642927735335131650522838419426906107616320955203747232989773576038239682609843175731904786989645810789229540536664789357302019648266624124936181240775686911890500370286277893156981050858142967612979679194133615842750431430188069294986871916338796260410559570277644738914085711381998866455552230592211346836656483530683282533204880184943936712459687547523537993659244082699692888683068130206939529594182496275909843548370879572657771684901613477207498370175836531482925294795534540182807106991439638056826355485305327472630962897256469190555985964854271972278122548659238735431265027516348749896213657360954677208395688624669694064995855450815967536560282749773762691229272504748320386288872039483701554335946569786577563831166240662144290256833404959005763312810258513455101374025534678226414038523729994376167329207593142001202728153580032004632096010833296753857546086685614681
77 1014 5.78319870621020741266919287705905937664734413281305265681378722511317112871605121570899568549501742452546896092537582480371618065496071396386202073393992434533281133808322237030390115830204278832023502597617434115864574852128974398997280381176821640487516691700016870650101997876141482608930523962351822554803741514095128583347670496008306516169219225574120124851721151571600291494862262641115134516985812249881650719696287170299594601717830670430052184676385778848987788472734446374878963183693667588321125303595239907512724000924901001626529561408842384464657945093869605836589915416073458822416591898057389536188777516502551018874203896102311287904239314373483382370725225114210632975331287667549622746833248675399526196299999132316674528864849317654807004220211587878755776386574149684947559620534938371690388303001611731523844129084699722282746763788251301009584837533038477399827767999819634927729637085574432534209068111334184870172979808624420877646429085629492929948258241586105559318788377648301814766001
78 1017 5.78319822148784780373616780568729142014322357831041512979102262249237374773599598521549232630513569664966403278961124813095211867650003088576353195583231954757779933032943249628681160617670859506632039804627263293952825104035234503689799732871632191695701206700438183538863587743930090279598510003735478018938656239590301494771133752890905208131096259166269785107365406508824806607707961591877330751832020915638843972386865072999370208046621664185502116401326446285372772576869797764332647905726499840758500103414532180074414135959096254992800954974069248403658547247761185528111182749694019138799604319872823634418098664504442927551001245566109303394490489049727078971585662337419384800311688229364383758346826540969579697305331577788112083306685813823574545238974760183613093014744932136350275678905142507593443833704408849290773048311330718709602489664362239176158526953218308369919614125486117260555401761724116768809597714379636867637085175335252982189107251732160341292431318739576524468929265469983945291728249
79 1020 5.78319776103863015419048677092232517340424609048641403954570944946675812131805576934005271024806614480909896165493767031227140236929771332153065879481466791988735897600381460756086905429698639866264578583572489562462770610416799882927426440758808189427798046674064398914385277289883055879335670345581855807906064205580642002078794310701603462650192057960533495907428651245634011216699294925254674283901559104633534232354724210213368837322471863540115213131318292973884106207680811532860799754028394784940264410017124668109631066141846784159826735083802457263447992753216316853780994698796984685783647445092184073386534685906353008643796658229705120807978989150874250901834536439200752900776192610996493724675391559551951540713381682802139346975815316105201018995358250071475223801546080869532696149324155578335746638984168284755074216284283332103037464229879316070799583308070803646579802725526052102001048895567465929315868282340621260105756815907452361564452194644366955315676328043595966449556833347882389279788785309
80 1023 5.78319732336210624748779802513024179481808963411723898888020474034527686245741139685396274160107927372531899905465796553770722373081155478395803484257030053571251054269068421190267258303938390005842253823187939758494559001132564406481165862254558603979356930923989868564993142969107458184042217290971910001195464918727511316078342578087987452092186942003654054050418310996158770539157831534688900701637793933173139556542300798451889367634709422428394797985147057027127970760150583393609395104875704047743679369460205987675794660585957780543793032741878371642575326821956457709849409458124846853693444772924303274174205480061686219085511295830434166552607737234694603598803749600360846693938307284927294312050629943422915465377506580331630152622891317826361199166049009125254763303965313247137166585942414275951656977806416819490358517257960986854729425648566017433657586003312470955732614152268905806581860628152070123143052406389733333960603653649920870821319023815378818323663555006699417089760040509359091431394057399889
81 1026 5.78319690706775826176677406321964876718615451568149853182714449950863516338873138421252691851485669728701825655204641398781139696559634096841816582412495603036252494871178154630595246792620549299265144402409695224473431352468273778477368869524256544467280571680558193543240405594008078191554847082757120688210406588702462173553078794147939122556242777035660561771526878434236730027727590512308565911023940125156830100180534798824137104574165998173432814943738637148535676537784688785526216266648768261844891233689624088746551762255795113789606397075572007069105693095574421222920540194455985849195976439961978867044851627603640196476745612937686493914441002856924928785771118072943511425316589034649866635700612336143383908697995377698916159515357440302630709996414954272558905593279882784781964316399235812851362655200015326350091114347913776510294727353509044542522793286785573980081760492414222667759898578431829782202965260151459957686399680923209911409347293623113104326436903951463296235043766118702448874756100168169553
82 1029 5.78319651086571661960696785286649157011884457929808848147156409697702455721389608568378275514207319466708777198650304797201073817204541417030450874316603285782841992200678502544261686707906410890800144631373038357182532969442414346940196008344090285304102380793253555210426132359504911241961315580334161092807389930851880652202522996607404283042973345770182334386705829938245782889661620013717813773460868483696144750062794062240443845482551496587582465322375392570717599590936049333463902410741501724216666580724062275767037241480363481454032633074061167140235485620301435928636516616492826063302457931300889633036668101907814839630669645892600439948665986252589181888176051929684620481829326341868802401844778020654293770558762726160615375485604499593065439913033420572681590657337287036843530296482970082823895222150932204908711786930143847133707083992698421434105223939962451196351055086105721153504861642720121210892843677749496340002406126873074839224236042537300059809649224246083873394631627803109087302176615970143802661
83 1032 5.7831961335583627978171723235702717350847194501953346197188408417283795709170957858347212466366497208096604425288471116216592975791388063582614586380029933011817575895356769434335360357331953797860311094815741939715817813898676191700472658263833800277414927548840487628796941539461333563001435976882357624414802719742724905584461551134850308088509303806224576693101148303128706118954708069410871733005977922960585167811550178625988424544015915615592185165654699785112577604153972699699234200620958424083819547717518047783573280572031367565409312491292122737190354294928507551643033072444574994892285117653446717510432216135453348985487570190329488048858300238078943325994242427562893322867702049818288228753422126636811813212365093563975096502917255745814875699049776509072440000814532485893316517644255872406704476761680680001919309544095513642494227045014497177959654026979190444267665947929300088819161175993766533930620242155368911173603358820071107566195203318320335684620098562041446337704771725389786482522256330726374950582
84 1035 5.78319577403272330499010860409410856664907158691232722249596766688844172655607796253728722819183685664531065305985464245054164815828670377806553905501846361638990233468343731831454417519591911748750002499382630794634794795005126657993775861343190572887609722087785736035637528710516669518607815785999499918899878177305836437291059556851080617293988744051153877916224486280099252951129757948861373487342506923166653647149578395455570281384379505148442075602374238508521839788882493170692569253305707831836024767449533218940152383558482081098187441949485811003320067982062798317116809463093195106481912777418817462797255533569605206382875670404846943624711671223457981383902162277663527863496775679761059099619866989894713646840294828882984005113801269672355268876622360835670761359946980775094162730878515572329673510735113223139030895027550933786234405666103696395545862954243991439591411685564600447063151111743649040390903800730567683724321517284053934349648274384913022122027469732147240016650697901587503616803271385439451840739921
85 1038 5.78319543125357195010830825257530914784950331523851019256176911995894670244485145042022119448929619543067530843868232522723768100271073097896744327829522527641996951981255406181543957940687559352828484670582130500119174018415999918839306267573159745587592087791905691540013047758580122181985217151438440302818483795310434830338207711572579483055097889676485657119160583503984989364055540063469509141539286129790500444757114021061579360641746678177453915110852422393837752519460807288877740477656174421386128128132987462608927266231968861373282751665116796543083261675321056752951224344705557761503849027136953159586535575621684965196193638660474420263079976238551905251713266989136119856795203015071713688518407311529464434801397412679491530146000410705012500468837732481015854959467267731520280550959574209174605105620548277743758166893400181474895914664363716763927114305348409186266680298250022590115014033951528549814489708846072605483237830128824839718043598909934740572718818138246622662646794815022892064643756527813498335579710185
86 1041 5.78319510425716705984010109958715053458239336315491840054496909219189478486506527047590070620633314327039375883163853422182653880462251224919418603394778710480187475766728719546544664380449023251469032247099914867174582577515509410005269300097779238943087361039089655507067581471596962284358423334732465087279232514742595458648508310710596219704751587236426836171879515103885896293502999046572437675129798798984447193803646957006998879103942228275842356007736959720520473600632217925882256838202176263510750232318025178621521391442931080816359662601850502648229145443029477997267780780924533937289153322271810828854823091673383261324290396209174909037650641943044813577319168534634005717741659777391848609282583030335465624619751148993184790601460355188203840459955438621860093024913487932932818404135111361477834797578930106588019200365948723185614047005226591984197325729184337012303432321524566061539721225345195964771385762546238652223472147774712922244804165068741303960511004135762108713629084517423180992485765275675952338849108651481
87 1044 5.78319479214555864379710892519882576792214447916164244939545018778994708980717908332394431162700894850547477645308130686915784048968136488720143363240601679674891284766818884254818933815946541174694995766653008047285836531053231928404259538561495607267313865101512626286139310450625493343426783370413754411017511239493275967895601073042844263471918331992377366705215517051465864151825350496676862458040078264186117538227909146966692447402098315090984637413583569267195587050774536237941418548417916394871374729185772569776924531013515408596246127988306485383635072794264385928865558586783266527582184710148339841655774036557521522190308019283422549311216688748607130935948977272194696843029020196674299791677795573971962790681231997284400263318707217011281142904180995652576400452711706505134824650685468604398253814065953739402247231262705670097670283348793161406692247643172206246599019013805149735086553403758746898781873126157130077534808994013928024766187136166529559877091292845909926175362999254064609466757436872732968781847235480298305
88 1047 5.78319449408140781686277787697537394275121921667624016175751520219840597592700204430850127796090254248428716799269993694384492664032487800588860621992424543873588049040753261555932183562896018879415179366859704981201608323196023182543450876766049384948182583615635568103112428607099521707200118659903887544180896862314498311170815577821446319419895585102848632506290163131145622486340611886029490914800865185707501677529481927241355166956339832458321554233430011702002711184334044443731988787358393210900482329279114818030827763287679840010829111489932868301488256179597187611231513263427092733077583218757685036074507862091463609568139107574772512531914005184368454221928042476369208737815896567680000971272918125949099727511170734168835814492197892956442221600683886827752530916110282126976196163074585012994041319489089092557371862397302142132272550878071070262579492064467170320426394480278819277740787405713915762291119392052528692095508817425264245777395629155114712895104457570752453865992114395785946067434166272078685159529506622909001722
89 1050 5.78319420928326720341339173835098678537057130160110928816346254899937169337072398901561770896009591482990867687797761309367531285423075054495723967302094909759946645230867140703883179341745857250917047565049235916837986625016366157893380286377360630681409416947672962160345112909926870240364625373645160143809389490430823614866355699758547461225227690477509826991267844974362544695650284535543098678768565766541070312081563360560890654524859532582205631482648061605992350546285127445843406347648934460635345086716930326977537659451674639209562072428697206348644636862973400885880030054363420072207582381192422627311913277562169098483732934528223673169008275013557891884286144439334547920470201512064133092035558684514556135946448834386113343895512820880580866438425544373919013998314660662394747455453533287312640282232180943177798111302474306914127970019418590043693029715186119923219832051161625305639976962179375361235739424631852219906083383724601333682556273967934187770684724579012487722198449752799157753560995817831865876587355890191592320988
90 1055 5.7831939370212766878279407193741923861355572668694320659849782500599981948323319461848142505645711533964504149772606459754086349577258131306859982135567282015675566470032232361499861107661698812471471383257885908022627833965049161308307323934739466578589235209878672339347993808798143114221442194459773365896446879293247076482886376176458731272601508658095169887053165939179027384805896747342229301499986694545765811779534975684250883359329323251723218963326997213261369955545467146497874911019800240191906978213465717748910684177945148097450478780376267517046548497306640669605194604159059783658372380494669360484949863602905003608956743086237036103923179247488325531616661596093254840312812051482063153842561959139131133167146495738710168267553080425904238214970320277467398734594393878042081944563050236387100913056979493587642954546988650032737661531337829775373019139560086645181814729572461107013431875110859821135618913837449689583103552614211508736600854816708082023079681698490231503421807985202449969483296756275841793746484823144775184231676062
91 1055 5.7831936766132338404277376672850167450948066143953825351852848715372009299494136601479512383480249567582675993514538763814541814297926832879344068927959790333537349076421390704284725601800990473331453409133400450187925844718039149391652312330697104727218304756631598983865922317333959409650642213764378251832950248587161254223683069025346044013158207723347229290798122262031219465940406602459379911911380406363647729276535765748763207589177174570805459297720693712326103786536371813228557376928206801530983562683980959296663710072154273714212540299598695190206007589935482800512782394969104470187971858793847057478198835317612531004584936059105020434757271508050771619891900094769198899817584866226989851687260595890896081449431395749136040930759682916476345072795665088873211221626601384655429156116129328781999125852211639398640930931192515301684046466372938198597042313817788141154008716795319813632960444200533822890673366998938454865666241511373585487634218945794574916388722351381761894262341879085688301218813002670182082408954525396784323073766515
92 1058 5.7831934274210027250373746243922235771008779595871257197968439226398922772617026547573232516600493592016036837954813297644567494107834853800011406087843406441888369395328380746314575235306108743444869832344714354294969630642221865030696159166986894921458226127845254401792681966278022488811150259909440846467588453202817176592021545832486313690951089060617957416434249798347701083142107577005329152833018641913290123732575553347550432827151663016083524079894246465807816754157315484012270041128642239389746178369355442970105300843058963505702863720708361112757816448945749852818458493377713270721197636773259115149493397823063555890991737330964371937907936821218918212015020105832033773250531557118905608602325470714608926838454167988744528429061270330954962372681312833247005992517447401107551383060329129659418471276820178402994948235538942594858161985448366118054264892484073300662595155232080410893498423501838120145318384755468688793124281017259443032861262079157468125964609870259792500428593717058506729395138231215590789615871526501388557005214287861
93 1060 5.783193188847228658793706165572016988330113492324478000251601926518262811240655064898323322379993868735267644413009100226230531375766383315818271118441153117336103334531803573958662986899935601068919973951358694887215075258356272449528867318650057470508806918645633131837872473503325488166310673023461083680341481167120317267270815950554707470063870501173024513331056980006211298848706689102637205756580388362747022081248814684007127773857437258242639207067754719815802836477278435593375006479156439843964143707837562021277967625941614991329683560034489018739695886921520402949844678304751920826332818334663465050809500575894261233851686283921586397463022811367952312084148025199102526988035922799237720467489567782067185561205144736471153321773235885882353181244671735702135043835829769334818285546734906344245860467682243349563378494381122047174898616835262958387355430019131776632928768251613131563862838766409345967318350473219093778502354302584725307089305466487847679279730559332535651218352353219537940620585399007272084401805340137965971942492731055749
94 1063 5.783192960332329911446858762624120378106519946101093959543392912396262219549795560564887947678016526421977766348719406016405076913617125372994997258724741085693569532415593821237943544347750731363494391302497790122637887164974413558499480267399025318516618613034001316098536649762586744147487878641811541421588700473175258748096154087500677576126337003960193049669237999773763475197253591333403565098297879051846862947322047341738345731235624324169385362680503760353072848823058858407532506671928080605273626098935898524451187156357659700270942349545109159101266066112427647020807923164470031617054361539611555641490149391758849413879894296277096846343191964022590650290128879524565493237522648874937936373889068236087445790671862110202168142072289776982023739843623937590339294185454336300949667556890795685155766824836070623375936118669589507035677359513423595164176462024259758034783717499395106886994599912414351648701324955274746852743440827187377764080604396769191178773600045742803778315121521194424014438643237301296876866650895214088526190276624899491862
95 1065 5.78319274135174035621430414208252856348861659721519932782663067037893691512050581669482020692449763047956703721152747014662293935227586879478542773111602494664818387522386303851841053889317330510798281233531246007156578062167513619986741147603276346250731281267994077675331187407837767550018207759333999397008537309158637363823361284336174386334490489685214419009139769423379287563664493634250156976660113818580895320971292357665492810642334091984514316955239741043313730361003438887277098479717458526544198812994907766522403730282056930476542890565911439911261563601227962997728532194402885681421308395644569300101850025178003063675528711132781240485560507405892204510527230944487969123477505266538792534098374791027277517735604135392700336700137785009662987307111934688375845153683331173892938874966625452666577297545920157610227087697631385383416458401113534202294247096320356338478610647193238056864748090091220528884774109811971459070297915508603893563243552948978843657445115368815508477396658007796159914053543456173675282036586748191422792499534830683311968
96 1068 5.78319253141337976577096579854881250519975493219192819746350935088417412605420325054561769686328733239043156801026871060460296517536406396338662390115228197708319635597497051534630924245277220370705805129545570080333722432524066254911840427271674187239720171472632607162857579489870818721554667125325572380395354578948564144238961392792262527555399867651290890268579259382095268562950222306279604835256747350750497883380347932213892171233158091061677311241226365944155530878215983989244525425634195663783699425906729369071016170326599624084886043256715085324653586171370822449520677179545402317284645672609003631566696374657954049193498029367135412634129154886092839978112398598090025474606822781010472583502291150682148816747448538621595329073201621366509809917898046641239623058501959199690595630390545158829361400000932097184791953495724523746780757141731171177089377544123984057867952540985550680700071376162450690751395923811705160777921786476859079605224652348591219954654503944813004916947281838608766841880209438607769153285767890385784920781743876205161682472
97 1070 5.7831923300553308272517835579005180770407816514651612067735269612427145548595758594979382731196620486656123616160875277548681017603377201962799895900794003775400660201791077341949567630431750946827676188019106383275934823068754446198368742533642377257133408796618704176935501299028690416277572478452037962607526132161453867330630674710751904577533481743460663047347974490489343953072722821250987066065337129951427528982137564185375622592627942361477261028779367930728556910143225445910496287802932235486549434436342017918451625725405384699103693034599654968302452027171390668684785752932567595707290134589050697108539499510326832924733267781099452320669826965452401101519452005579060659595295334662421798717071114213891864180171811482865697623468177983854686253274352743425875634436848521939193968601945125820372278634046300864384663297122874549978366416319323961664155695571275667063433589708597144894644301025928349109405514384470225274743796876374351681982753605383691558316255883769531959715960766867435781031583704752179270977113846441666517791384468018193475921791
98 1072 5.783192136843704065747264869982926463646770380097039445058456983316339537999969482355000291498965692482908915488924649106523339438228431420785401345039924067301663238675929557844188868986666249461868784279653985267574868261511333358748591943817079188555321758265045871643859472156587240728919384316175166808915327896764179767750897766179747524759897837144738257905470710322203166214194830065608587272043899932685972044638652573580454571949487524121646581129198922636361696275934550555292783738065378026650153601928280874926480279753339427004592705283330914077578169326904926614600604118566922715107464120526788501330614519194639079905365630810964331284735938006810696732789968959740716366084257189877995802400915431824157592625028756803453172351325362589697874660598888862712433812001795510367983446119167159996225896517301636876513596612546308641000147578919428073878200813741723465692438399969732283918133489766673817544089614335611983836567687591961485723256346936045062075391932908829204019772372348647984976162262209272231471720089551950287294179571678884029954494571
99 1075 5.783191951370673748473220800127468400810552582988713713861846068627482261193074057379825064498130338614851813164945555016577585538300095525495611514501007860265054869053690561545524739537103188011412371222215012096610643561703564874326290174496331552749931863528668677797474135003435051709897272325915803783861197421280015572068869747548956446013275524118278178723507039020763395540420575664965249261621712857413065511077928688527600436026534858343883957607519548156236412745136673315579761491514126954305981693567262428203161260339571083714967335898523857465205807711185187779353615193855699554482013157606898779140165972810718703605338054393995364737282570625841226407225031729681606100680535824442477795948705612187549132742822615521933908190960810130450253236980201824797892554930645216851084989994729174412131993916701125270044240436276322133016566551173261197275631015621076028507095478040322613385481536429700889321284416319215421391894368345013359545714364414820704006945997516313033603570087119199451348763706725265330593200266065840801422480767693910835735634091923
100 1077 5.78319177325266951928507862566892779620548042869995128222268513894644578329003187215757128627765901792016562175312099738844821432978876726989133208072373578418813531756907549274277143583319055850807489070021505212389547480392829519506625907601508948005145824192534598158938995861566906393710239491112961666020341930958929410990690761300337011855681585736930622328821410690332130040308776819578361009943310027630397288335234455266041959665225790250663103078377191573854725560443184137751608447224295285798966883555447183401657388379345577131316681619258759089011814491225389818426907356090347080617088992598782343167234727267597916855530202676152185724989320126209189647906132868848746007357369871670167488227215482834367803965048566804491008812839200482047379341642946815688938704331102941589214626651122475309931639076468343630369570820116428560720043770745869175295273835315363429188197628569926071075119916319832430512066980915988735728024856221358699974723113168411116939477071358711964295502995900855206454892603805427816355491403324415112765871230268061753067300187206305
101 1080 5.78319160212871000964513132556932608706505556050198714548026694989478005658426195401282783752303303101381498083270065120503382017778750514685784668476492187171904479367681816441250976516254689678674584180754422416082170116248523283196696255345833185923356108536661565349662068824991690081112329738308282617631898529944629851001039263206069024227265814231414682225097610675930201159985138033054471632715729384759981826294131041843981159281592817848200943160628643860850500796003140884445594353291772934868968441440476881855554519741585190660171344926106782348835462638870345101701337599948981371849228585538205639435033345614210266518057510795969361415007469893247914627252204029499679855669841629577499745642688843255199110741263029389114763492032801292598553808536563988289558065429807364298434402637367639867778752605854307066736044304519484356934143100668639145267628835855094753637344024671942962959390380660421806504465619693603743402720354357863130173602433019884332900682810823752625024103310603790088466612822260508061197030105166719950008964918043263439171505594996385484
102 1082 5.7831914376588660086466923762572640855990200684113724559792592316544465628843514140234710245830236320723445720954503731074741508115722624835638397007933566295267515671142101231963106293291627859172204673621110657717051469349220373712601459496828898865158115632235717485657742662114428588997700603400058109743350369090001570468680155363284111110919250681096255404727290473203783585963820817734167036326333178038429991452039056881754199924154134488418635868214082787798228700664112800015834517926216709767005838944852983885014507648501902379778870406110270956299265216638013239229736014379595947221039341284204958368969280635532908568982113858851263880043548378099521957811617956588690475601230115008356179682912904331277121992560713176224894925881471247582476654997592685626020924888341270121455277240430845499813653790547437613310238144182426037978473594450578449986321629757062024317863313789569817581851422381520845201081730252184165219710783543631644988996932493123466911453235207489552166419912764999842424734759902102550101890372436756382632009146461729594963133076086304200852
103 1084 5.783191279522841969720863224536621604428228224310635827643713540976503027859466444326195131830379281568821965750181442337049952195394439623817388258853034651501100751863184102677143516938789948426964688425618841250877124613440256706905560342786000093760001030728146817296268862165287302276734718429681358675936722019757783744365674570410176999841462623412697425058349705656669007879085020170151463332886705549141462697400664894089057171026111250473622143102883527120559391461413904348453720346286801111697621044090443500525949204628874813369724017659926007495335394647727753721989147743235691177825749673137370719312145350587457394148636198979437000782360798456036547170063105959613206917510293880352635720675927134764677106506182387919832773862627596310613403916877155877443408081887445805388794239966314173703791162838332985514517349577946396798127200301976897555919866130523426522443707186716274514025498825787244609618238983014051138704149823971487288916738252844614611084339946225816529853769970322584803675704092610445123661988179406470736429111080036050634133272742866816688956
104 1087 5.783191127418665701379870413005311197556938780658425565639026140644254347669750837489087009051657886725317671080121895738621976046589851803254208662497130509958848710336447541886138842538344249060402738364319179433873154807731246291669531246437672371007383973780339978382633073973261821444683131770579782940716044981695863093015628183614071904417689829936551947924797978505374408782624957617331024099040332387521782643977584825352269395279015813493433457496635428426831516216135624281904926386590191160279160552594013048372506078890651926883748912442651607191155526872564307329528003144906992711440226191744158391017635595701929399531645930721597470371445574454899980066081809110555511775237321848628730100048134675079237813478079275706240411283139843315423020745070165687241607231244900403193169243550319358547377461019796700186136192445699079964894509940402891296089624908017063676277185487233244974118242494552038974453425568117360912641385159170882926082583971271099006237654985102345910269961056100733188532808896650852007055680032622426906384930211971135602269428437779394904025478
105 1089 5.78319098106147704798034545513959655760414345930648966004633726565907262928005418363872674606553922995380540305494502226586733734514710740773822172511437811884329346289770714161191911871217355461244727449348840729293612759481423225465567182288186912712524906445252056616769940910553502712385258494176544114558045591419252283941851579290792921798949632315594995140806239029801448103241173835438111564373680222832816394911329661913881978313966749389369896191433655295031600173052111185007028374823492204986784548151596976865315001990061985746343933856464940647712513463285216576850671788202485792184635228176870379771518013612358900637071707989017793556362980977078877578197303107224229451662308977665919714274424239637072116675286548387881782979880614243718061944098216954683619099920507812085072411001886329117638091355194183539631992154881802272885368628312845966409811037683399686505221891780042136650702977248917396191786320102600633277249267921738951180317681988572964453434932852491189252545842369528939496152354332513301441190825416050947346704346501003618663537617672446078239142077
106 1091 5.783190840182407226489408490198916575031475246737175725655790822444435155951862393435584248746414546898247499218955768142245271282200120231872548826230973940452204006612375395036404784551946064340775838642377156642955211418106580601541643632951718342733644616614005072708905982784578616697324485570976022565731163363546759368065752616746925827772263685923715556217617169897967234495134141227660199880596907094846069519356375038859746352793470990598858812836873371309298874969810285642978847625823728712548397780823732444989714576132931033756849970658318755341609375094617766345664009825734319684009293682044674635293756935042894859583039108514642942747161586811511063954852516315762495684736805867140324205063621329368874933476681376160547602610173590567774592169778465657796299011705801639706485030918390530809378444647865049884430082153159895281651788441286821554486296201713175090720699786324899678014178484795646184126666402963977579889026106777056759613273748369559820538548630227829856159336275256898693431509551554201157748820027301266300267636879583261679721542583578390636495001301
107 1093 5.78319070452754125757297723466717265482309909472777294145833895869585698612123604810029878094608710515771014976835297859756009357846713744885941061192223744139292527883175267918390456532269093261443503293644498592739488387782230818569280954789427216562701200463956846080647041685254214745513156232176493313796880878376044400577324609213339408203155496878256305887790940791291594861394651048880163251007124653114683256550091366666297247384554065417449999067464163767886282440579781435539466849094391645132287963607840130906415255279874795840048523101653912611823473600961209780918510340614822603314224313330508169890698755500632224721635136372643008623860635836159932408878976020959453903653160155500179716269235777875977758684368223406328782606806788176373856969958770060799407975282012953732642502640704188784335942390921912339785770570487145772326308677399328367113554910421462124000977004332354556419614720343526549235784085783645972729458186003352441173831184362898622066585796852250152096249381187342131034288626638938323067762340098570130746565380295670713285666294544075746347778824854
108 1096 5.783190573856956623657476373722628026880829290434185152092116643955851814579817301009026632948976050921804073497593863606726845310860979645151867693884120242128615063160371566525958127863868967554253735858829372982672430849954897467941813383678274432634693401532656891877517247663458598797848358218985394032498217514632399666299953844382845950042627246604514909232686786418779152660329390827703425401351776126726971963629993017314595407503880107140008460143745228013006207125466918526189611812576579171489210513231127121410205900343293706346984396349808591545638829252063666952651013976184600603817745491747117214900622736795601983450592382978095679484414112350282732955850350587729569106615576886936985539942958597030206083033702797185116194489514436954271577868460326157882979472525970682996457096654422886551522101366622287955072924683279495838151283620590252087577555539898426223990998194255567500270483448202408635147048824966503998177706106491346409827511500458850216470591000388520331138991864939587200126121231929398886761202544443952676317089242186966168676659261514943296993675440039697
109 1098 5.78319044794383191145899788488313721709517934817910811997161606025277075157911991803523428800564007818835250851855011993577492646150677224834630687541075554701896499714170001657688279017528858501649888050854771761566800940698302414858313331691313509303401187542749752095181935334821741132264725613171018985019534173093033374268968069814118804695440784724170476545929234285266531152407295553796503177400581428013778436171728886462704606930612360599517813661338169086938786008492286311966543685463212338122329203782140924810602514229111643194255981862464907611937424754588086375443237369136450353707792558939869412552759038390925097904981520963118237010999992831136883792356331373488686467942704714949984899557070143198617472699902779686108438207818095897863897446312936373533872373142887971575821215352157221952233991568257625728079261595846781142568561288985812955032838912117256698207673630442139923240714248455290535221556700384954686424761116232221392699202442560922025010255998746494200923116069722031519964070835508079903199772194662845543363264842467989718863824471680429457791447770614966185
110 1001 5.7831903265736197593458464654531214864350064117610635948527604764543694219381618051155225393767261946906674060345134310416700392394501727468335077749959201312891578003209847037241743788918274400046774613853478623474039312384234561058902048342237654715944786569977134842178229698323243698103217996831761374082945770157262635421626806467409671398050889271908675815078614716528758248142951452216055497601400058901069501156810511418890288198641840242380538581241936968010616062814386862172932779877887195161872375956834684915689903620400868534233998043692080945168581640368837459130112263668750551839088148754484097298832992382040881837234173856354016518902653007601655117644075684413952013819437667256634084627484883014807713220532221505560014413266340811135886736300234860764403493422348464540314299057785031963890211721224389512179486736873718499669699528085731025676315051592127939774446938411547036041831952380380593177039231061586235506667448645683377794945074345606215897679862042293754983751509222
111 1003 5.783190209543278937445974162780509415466094359708574117768837892028201245696806613274095601534653930259827013770545687556786820712138265814838055902673937113693097536392058094370557183026496687320196484960091767238269950695425787157983925564341008090921708232991516245474155019808841496316721949965421711074692733774316271886171802209625166188108870553785680255378884354774624579402684746953658241826479758636675859926230297705446116107049038077216512975043295722644848568504259254516945141032850088103435130576554966824876892898019441681195479405413761392597207107278530332868301930404576300610610383538309421397212515892537760534822470568115540357692156463629823018092998609562494705805468161166101165807170209175898910268313323920629327560996656481852453606710406375810228200066565716933171148753114626553725834907481976263782536287349071119232210970397528946112730066737608770314672679112858622482762767203707834133895545132102746557711843435315696321765006493414687959431553941873982446425796291437
112 1005 5.78319009666056084650978675257062605508076053396089859875600981620554472654912340619165218694250133370074675681620190957664313051269244714313160396890250033124297155366707582537545541100891403821228536696399691141329719212320411934252208001983590953524192353578978134803163919385088677342329978758501239802856941002575182879364168399600296668913201934057528796471895194159590947357996793098062712685581579098628649771953166851649096636948878709855118633004538313184025796184558695578003841812835564232644610552474204131927665587926536553305589600848643463694955556034165169728260542474490953647558035167748482943325587072849029819552377281713989584737936558786746808967716578594859345835565235265941940467649969092754099261919499168267837851463269216774709477858249505154131173464462148078527593820354669230842906493726000185372710177966252407606301163684316789950577798941116387900394880858162604276082441793077620805423279129284277975025569619287785784666130426469732960008349889718060306287811467890123
113 1008 5.78318998774334613539995906296110826199366979380642375320363453313793320946351222016039663465498953705542408383416977058291191533706728079081587573748427344217831054290315483924118165714871209809430935682188378817151968219950041825295550380278803433095579393627428147291899180057332805174867090997172130303635069338630052374529856860637522069682302907026393934653679678591227678996125436813883472878134789013299195708011850104685946487069194812908592598478838643975505382264675516149117383246446321126768636975403635163605342424536755372593716097069668801254695322284272042829035653611310621464823020720213560676288133723159758187787897634085788075894821114773228143452413454245355196347754316259584511442537689190301103268487036353000116689664902190653538795310579968603662709207644541639012657135201368910952429147841502705874523628218112167884877981561548333655867529033160673610219798628651483970693034358385575140820244775057038269395734029979359576539697038307765403683891735677249850468555012788412414
114 1010 5.78318988261902751132277339958526734193345844808159467109549741257456679146516364380219624985413172105200142435743977661446927432958686873821554343681507982692728714611592243599868829138627799874438005301376098774993637137903809436027836946252496597193435820550328983903472671814680183107054162820572971518791319060981519672315500139763927955182050481706321668288623336377401747222395525687131890183258136190283084904626427787223890824305658019819293011651520892638099414705806505648952824395821614179788625555812043783169766144766926762142173074095780242447152107974184449429566615605211563747310342257582919456174608746746254952236491881444272758675828470663643157986528194089522661785467526779096617916291972227380360597004057797624515960271949103325225227315086219980645506563865739066864123928687639438810583138544866069653613592222689161195553869036071329454433190006789292281839484811808569600824343889289481096063413473870169558106328861816411252671949040520685383837452995210350835543651982076289162
115 1012 5.78318978112393515564157696063277065143197903657044711088293003924444928911194360228858984945958469519201549891340332304594301608478048045958929296909283420266989961608198390287278366183859500563426086476947136238861222095180745610087769479128501395026738438745591101135463144159496054720088387168929158025910770825210727146483746843686961030067778675109061553633665349777531718509167619732416669748803537146847097249548940597946676473761110241593112375673158910931902554765839256349771144473157777261960793245674162449922402776502400498230190576517586051487743101111078119856175935485705027256974275898715559088859586920379202886626693420348588329282177260329178522853322598082560652506443429436390933706689082454267042136518985809897759178615710693887676382141064375604967274420977629649016958034193032019654923752319599739375706783689206111484835630669369641603389446643198248666117335850727997509243084017582997229907582480629086112005610071074820369439253010838119791730448266527188747427725291440071757045
116 1013 5.783189683102801464967689331714715205944008631791164428608822924471313015377900135701131857266604108779248100956796878810450226807983129913375027900990336971337815303031020272418694745016787508356711455266564347705743925919439917174702000051788352719204266799042019274879746826366347032191414619059060669606297618971778227341056823953130333421715875618123604640952167822117210557100205181308189402483473008989952091604804515378284604543783528426014329807994432056579283726850416298102567900347254363181729071830062490284672163874968436072965446875629264711848116640664912877710578083017220831935698662215820326547637514446192528901596800145233331633514925643152092270205494355788978462017739557406712207410485354149074644092512157152110573473479195538060667340657396643533117330391180662698750494094806121183995573870858972609832113206048841230559565654729690215758529360905477987368858035048354751088783704946490869331753753013975172295393034964264003243521975954378452725665114257728452222222087385452125270235
117 1015 5.783189588408262115451034828540439738411609178468464693546766499962204584717616532276039967033072789613364531023804021164482705819610359491519997133592803287780330403834671202712142356430517632331139956216817858985020122571782828743954648832272049718145596677577372574383853498504879611766842183955075915038485882954419834575416534498127896312077026218896516702174328547207397815758840684906215933237019951919563447851610262127595942851102464090012731252131752146259723497036629663120462485589267520155927808978163042489400530711124081899433009635285789234644387484287337512822460587349908198987682240324234218113665058781430777781166991717674461353585170396558802535549603081606513904139225696660493394346993124619671583212063316192454089425052419583088454576702257131781996994370357539058580318158332704909137441070946299707421171129489100740868474243128163157967755155283778717472248778858299139419828400423551973230848380262271287462241719465964668595184947326167359175712918474615350664551311638468474106607954
118 1017 5.78318949690039070068089966580567903617353690231693046948059341497425285706216913621020287927273401445032855593677301288338350001630320570115864846991086875630239896184477680309768593036975851703417940795760836096713472632836230618831779910159158167755544181943465350690516698822882450767869965407526021771387289451889910268295242827936389355712635856248394825370474623101953929044596425637371265609949381086699920917262059762934662708550276081394006950543169330082601718973698732089588446244423925904144123289942820740777419232852213937091819314373305764578951994755224357849638054465237181453243300210797184389836872466399417694761499677000929579787688594853236301402183375521268068515402451878266349556841765574664174665815900643093290771270769086986162039375990777392639301708122319226620618472382469846956522732186766863563209253441963834274451554519197682815307465628116429845804597996813965398354356343018763689292878685824597504529321551263030822994449402916677928896132204952251072043673248053825717474222417
119 1018 5.783189408446264422932306059949865506608133730181377642591120619699098257013531164494184491409345048322763044399937674783758846693965571667143040230862808466790862822211507037052716302924106184268564473533107362254917360338866703628816333532908037368227232632419471115905745212455497149810955959300524221834622191710686482413478706273118133955738235039759221332604762717346198573214911591635495745035232324871232857590811366752226512650977241466930544730560921325548487020226521707462060340152660898818877956043755364024935967522213518694298260359186558444726229437504995011417365113634546777247061345990406129770977226290690494853918023469127066923957910759881101332315822276872692621083271876001391669095768618246587307629755347159413703976394829053531046116543043651454434306358247581930471604241232663141911268032475276172980872875740857542366045487298611169484181066643816237975849040817007439327089627602006690111592543668263048292006405903837953574802665310404836140059090971589857697012569547500783651308776975
120 1020 5.78318932291955852595441188278113900992778008346656008270397672703813105638250386508875204414784300189728306789288646661178052635272166031767165671763294062968469111784262079166613046311752592479322654797746461570323565436237356974713513349777408391154507433499059713767373503563405899976690127649030540160543475117644826214117321471736788559160975592404783236667167204771914728229693490304768939305644067956619696725945256076139642266794288576199235077712109349711943592232936762043623446158377607843215027711557587134389430365315421741214448599146957930232909746066168219999341625843810799024942527102026553558109769851134086735756802529681873656955870758479096354797470038349188407488068647327022865171021788762740519613054485467980254710075628469088710188713659368535540685848299720816120221618490464153119174066924492478715488996897462694817065317310146004472547376514694113116168407956738739398781234237459144827601577874234486366826852141072910774398440306256928391544798112656471443120344018824531299415010448179
121 1022 5.7831892402001673471478138532674371394685121323480606174206924426315101939711375275312447116355612800385225278362892689838482473945856543878052898429283894423746192657041073145418805896580261793860397671725344765887765292437228497322545622368217581484389774067679009659445585449701956029564567658911804516148267153237282983732582393515927991110479801661381406962431104030525196949801076832273116164413595676068536954571973457185310864985052999655568760714013580579494145418716405433664167692409885561153942726932354320085799057453724505342727861852229532802409181523276921561351073227441601425775371787055448956705786080473850084184045913100288078601963273290766923620716142753182670020493581502509490470604507569412812221606402513484890103736634839144838772268775186178910752288257113350327608398469529046364901349507629684987966870203428032801535548854785952413163195604467267772913632620456217482864615333341175904994001193142969200300723390261112508325958974768588716603385486353936339583990722028961779714936306526668
122 1024 5.783189160173850039654172715833911421591464562971708396781187593898241883275692242266983948648295742962918416596954390024586118799862203437479612664909753909807612066342233572364738126224658401448039102652148780270625914662508119046023749122474500445645355493783953082199605192361256015240199307364295989310316087809808406495417183228856162716489085565710801404086118169324634592368949092252242971696863940344566638749106412556033496723933901829998619373889327073154639564062874582468176429018493228062611223138565893112478426840676605579616168135656860910209234805671776001439131300056144680390281763070346152555245176732992005105844380782605613689118809102732995178546423678397211240058685408252230500167023284476605611441925161286382889265702688666087201682993331524576450794776387368735503100359855635616883352706126804867801447215290959881611450358419230703296234275953938495239765310744978892493657832494232186325467733846463180877516339953435235514306118189276176892291859916171247141999264219024283691166512644242357
123 1025 5.7831890827318991722280378435393017921486519142284324983664172363190627279707507822004099854249470853414894849435306078689535338909183925552498495437191078329994793465129048819114677496876843251388264565027219679775519503778018250668077711915856865651746127113548076441511208891044186919258041546236138363564505610926376318861024531436205217013786360248078654884685825597757707149209752297667202192808530082235632645367722863951491116938031327335241104812253781694609217629526413672748633590058506513308706402170148805143933100362226775476688883240039137098963077493397372936991182846672998684696784412948384322541328407788827460309807063405604438971115005030236902687112838005167739426322584406913704454878914834191186191887422570993359622118093262742149326816133191422017022024101643324299598240377525305030282457899638970132322643559621213861183574945855343430038792591253880924216591169234992044626751472606445556129012522716446078045007767751777588551369419263851341686113175682511856619493905321106036576983998743726621
124 1027 5.78318900777083055824989584351495643239947993998802724473326758880511228774441231108763899721716001183807314422979278849842782791372495492047725467852421801332113176102306142483077144735935857490504533426837320694186313209732024780068725948469692799375679532682263760928438568823065506074809281258903775105600521317560126478956122663061155971946054832622282538542341779556696935681134040765238108013086636899309577787369536201485871479996475489357436822272461882176655419154485483709250072885397513523287111564124419424064127857234190592290219647020537638599426825056907805718842079327494120675324963039774204647380346494582613795807683359126411593910672307649083246467296583130499051752240955117482046658199294141322489154966411501150231970049557932431137657516856570019593585095950507919131464211655952475216746811816987163342025824050013958235775715517432237879543722770354930388170631748635686684249536757323206550143187456725957901535304639453957066518723412555110212642705365220517823743815014878771094805079695866994585
125 1029 5.78318893519209279619201568136736886148948367274265462124730523207821043480432427150403169481502224891498996487510952348675308583151150095755515444523029401825600895728005954637030327288003459650488671833588125178572564009818273873451450087119463055609589538017452422429655150220035404814354868355212462028423481251840497801165507301624420922273961351378574479331328446012851683784030275937153891927790695035582518541438522139871438255426415292477142038716373828507778999503248346997296952778210598525292045646115126637950113495918435808148221110736679160515974439046096599088214556402300428893119383736004812622601331802740057554720324256634613843232405100850049428035577732348020652231110779676092399558097138603466360501982063195155607424751038848192138014997368295056807589567806595266559383028446131502744353862786446267612881519145445022361788394709386543569416476896278775292848196360130020749688742243527202149711565347994126796933879826168783624481174111609581873067789507998339670322586433352901135198686596811812201776
126 1031 5.7831888649017951234500402151980334379931284541901433380606604051127759715103417545122159594717311574694800174245600448115782231885849286853494700154014535454763833531683388895371185429375326978888566146913490178628226985731655916116179653089886119197364231144707595767147033928646684357285289005890642539558787946038426352907969793937499355284022692613719484878400230606099501832562113385680636987650109345982976755272185987487589732697292261418064247097374727171069363840088433006653972985908821533381080060736364902272379107425011054500055312333020768180695073139058881197344079994354109893953032965995350402033602837283234424736357385047286297069169072502205925132608668766297315511880138251271752386078750219857771220228767733268218078349180866037615960016073463414472570106669379002012041624666476486314435245878142659620282663453008458130919702814146722969836615964979568137485127907119752795585411313620885219474495372279202707869517294363890178460293767816887011333696288334913033003294654814833028987961907908325039140112
127 1032 5.78318879681045229476843165216915646909859266349972165705573151839272825450683259812523373208989515800952473763058900107688662551651318063337217521010308965211640547072382683307635329323385102718272335518909109931786699559070443323321835866689056365474902596253594072815833148515035237874460977031357728155110665285637856170386057013046680568866784626192397866670453525969930576934755456851932270310199955385926290650902718743928803846576765902060133704132200553147338012023343824371175050925605017550297270998688943590434552770496982385596239071905907587067727637100074710120233706731139284300226806602943959409988815904631592001651957947750095645273561182074682705035406015678254301775285971589385085469456188480679337699269332884685974739425058774616622347027688954778185788757785542396309838397071153968271456720401361210991069127867175036173893152364275184341279031012444381597423888424425028022502920095524923671442513513488984306007248130795419021928117932467641186129554648575806386426364799577053635634368557620877978949117
128 1034 5.7831887308327452964743728191452995628458527697286449225303071168314684433442112163257991987096522300925922504416159983416616229340472779994103222758551329440114403663645796525062388084170743753569900857645309201379839144804525954628213674890499590640283300605544897889963254738987418927260292510974378687524597423780113354453232560516791199449748933626253000540240600249969711462496299709189440190095409338854150903251500299444501210594166763976504153542026709476586383119336665259959066970599467085463323430970229922824205409622146276124322840196899438251578258135954549250409711462976246393364053265437138672032381900115617514894330199057086901579760982857682175829663424021539310307295761629564676694211003046798680388642394088428442669581941895085548982444149872104102682082896184301199883451409995979703601791489690237509049553781209190125460453263704387473010236679770069557763820225813164412732618542980901839632313434752495899435828975945775857126996171637044679315420528752555700728936678372933885042304461249099815114087291
129 1036 5.783188666887296799254292449966355402330080383344965619281832000487603765142144771090336848842173740469356595758425458831135503646908877487430785286392711881472363350349108209592766827230146660723512951232007776588637966121302346482991762547770130706242588622192773993767524316170033542273139041524394046086517287592804831799639571952708656729799393242969401901734141131666897997488949082212381405005739472599088985045643771136773509803601971863095785762885449488040280743267398622994738793719876573070505649270338638801239564358641067891120922519746082627862983025703425124391694583686625574935291318548929487085696934258486988399329058692339172870332583317430143288786585971109411997522530108518532390177983609059049250304841397595801611835410668581017177895916788209982611858902749975350103237669652483576078433083095351049787151663786637454935011565260151915870699281932093360882862064743593029626514456015213216020920169023340482950076254431958803002126826210455697115250368280767672837079729351676657855660493822291686854099482494
130 1037 5.7831886048964603360359818085243983505537413122830766639101203599856886227839320507849403344162785111082986370826349863366672802170933049874680681437791459962260807433456236074168430423304787073323399018606376208565242635706965429233192930085716585190043258082284273125497593063591600731815504293029412764831652970789596945891865498181355148392621416132073497118981444301557152818534889094045183023483761128500844769615173257056212255346864864792769646236975570951608671688369567115927694461126134216557853980452397828204859922697524983807430121516421737337719536684488274248293958112023578633584879108750562942797289817134445171716187548440863873450476672132734617651445413090854344042470389659696460959482636153379388495106567228686275605552897432719926326874408145432068729299108765963472625970615575470178821214085024204377758178122976109370023467832353909766458841662540444667300103069555875614801812075384706451306351537219671149069897088975805323004225900198864681234176437109274679070625327769963420937372145465421055272617928469
131 1039 5.783188544786122268376970353792721130030179750122471599080613975930341767356338983714462309257526980446242909042070579114477553455722503191278186228734024175344175534504020096537996114576379626682041317834162066556576674911065691210049508378197017198186028173626022709016899990747471586018739591368531284775997465225377321536825909409471740136005956579350202873214650812584585514671013711325732257027722533477478608434669677569447676425686321252358764900463165077395184387236473415605513289713312960246052838816543561403439065843570094447233368243841084085140078349545163417349741642045865772790270386725203797272191542296748029110604383955545744696404957854252580568386909756506104048848698330868517157933402715195562071070478209395969122603079435690948046822756185364291842585989449274944172150792487497690730197422292899073007778298153665331499869088484613035653179850287786193194367490818596082139455796008290279646943120538936274340092032696703308831063723552824487309973499953552366553562716570904465450744353515670934738707062106911
132 1041 5.78318848648551567523766287172024912526832533782149803590680397216528395854164051652960194786871783781668825670036090028777396524323434187060994012480379321923396696670890674248949520893683838211339277982885142178341674699224459257561628023608010989676249448972905848704618594143500211126131865947039543782716054291221538285854365666269680789944941739489458683718821863593267583093525488867818690103083318706727230866362750586901430830945207624192950467591366073645904102895950364846587768295313800125251370811656969387340486058676374439391304501397309455235531897603137588337926619728876162170608129093386251734024270888157765561049752427924662971963726718731037005547856890993214991002926140116158445955772403634956245701291679128631734246135787224999402397932516830528561825405980406091787716006116457090568568679907133107360447116259832948210067465490957826668915703588997949793862383742877920490201316770351328553728889647436849810879590594828521565415996833378574219251543673468098320541845308130361992496013208855146085647467068311215
133 1042 5.783188429927045362705661766621864551300295315574967964101817100800034954882394362824304870015118861834115189900823121011455801183097005617738055144314066594090585325055981823902278514060157010440141274413837968111180301383616442167419259665400919103690914308826869361461725783451615727178993072592065856902845413160073179731382555954055132244083357154064082834051613649966314164298452895672254214698982747373443354403769262824093152704746939609647225588885103593983933746475718260633177039231001723452635162075238664347411432916831674852141296779140444070081580526207014252515624415708279517535560794418569258280223222421241133202536399573388164615440164497410611794483266143645892483746563967388437540690732459975341732436696736694401133227308893403669510367165026442185161502343779976038217055081408053470206366739820990786478296821052532003580794909967799297533851272913663138487226724657738387959053077158324828397190462697578009473747877403469044441111337908708521637614357988023942613652736702355463229574495370641624731552955416793172
134 1044 5.78318837504612325265073652395783219254692212439794456039274287276591734740575014847378479621314072751129240018494396937431264767763222564793492654517036519183632223557023626859364384464346415955058668893474297784097840627825866124846292164436677995886843368847963174556501466075781702779441034139649785996743965659328398070098418526877992909453519110914959064561936235288409143422163706038446575678852467985595992319125701357461621340134255185704258612768757409814774257070341176996979080902158764349572627541321625536831217941957703356237230472009442772527596250885051293546448530213118126104683059294702481587635261484476123115938520816221513752402313806908416723494626592331123181405690961507514223658110751702099587239986541329773593477502859936334137377560275460271187452879329231058409805624782378809756352845974233862836997027157043561593321391322130468916807980925699952500899956990821071296043561609097102567188812027681745160961181766018327444854060718944908891563761182709302962648060897242775444921404115245554227708438751415577725
135 1045 5.783188321781013462893823848103341757088997219806658251589369108688128659075241166933052224916449975326478626292710334270387413448581675096646920063294210900661824591883382106062368585094350615682336944905988038087559103013211306712301038886953628454513250505864257550647788890733906496058356069275720553700692304607702171702036316366481002493574181154417836670852400673665057103461274647283891443659900585526543406790904128661803358723993389831954405219602232615117703235194405799769809583687735705509145653136358260272456690999981161863476539471873606210361239571369460202333034161175486153966158388074041067382943111103986806400024621413487899686466224344543676782328795462678056477307508176405112853456796169059787423697261280422296297792556668262957959087142104427146077814211966102924012633084245508367073512753815058217391876543649703068714467228665731705868269632084473123737300291081656236741813128461960256945683434572241366264828031481513821718338403883705470085987916977422870137039899943430272429017500359088716346871601712775702401
136 1047 5.78318827007268644168978592595434689371493645630855640636146211668795455084428040584605698681816574755862355427651164996368029287729671971889150302670040160066685758306544886291134105890147826903077437873871056601048223007187690693615927093935265430424913484779426698618968889791644667280622746043428066880715601677820482807881030367130360955454061422165885205750219809439819118926472864980005751988819350402332891895161689408235449333120157056904321111680444113610076578870560396804520557844885483551351020909809455395503525927048068635765675622347999836616796415808323654554966414655863473229124608607936629096315993146374805936712658573369154786782517021557341598621725826486048458358962432924377784994870518169416013991703446149826881023213080654180368493456802387308147487377574093402918353743035582107401064967606313438093630504443759521801629853498309647193550968965581032518362878849058655999227555520487602926608207765215945371653601736479265125982947146009355163451336024097384757788061652185040100502262554419782730074990860420339218232
137 1049 5.7831882198646815655342227702833298941391136187727285939556285161517788392747770618501115933167379242829466050665949363207372388611431211287577865750374583624651808292207492198259787297104575229973334575502557151130136367690683326209862254608613782439658399789016641858727521030701830085472052825919529808162024403374168627273626857143299093081056577674068362391041134185679952858202742532907699922213882276580663287535511797625819792164805162558800328389784832440217689662793494830189165333619604345408224138436360104909743003734187036257107499234614560364370824446716590987579931280619904783558525874504680419471131414293929411206901588923494643154425772187086421212847480648096048176688981618670116656855071115487549776396699944393664123105523707798513847234958110238519387940004873129527430778008315582081061079321814571388472465357671844054142983689706929166520216122695349918468242285838821847340052775944012917718774051656886690083113797812239380920652165475842719104218454072076326532720115686430420164441942811361371854022489048570234417457
138 1050 5.78318817110297765185549744118153706866277562425636444796491095066260219515178893306030648254749733091699208037409297079261824236146913493626907853327974167598156794493304958602329160113635195015835734078696686962530780961898092117046754639695799431396233013188562208728077900858418637110338830137548280140733346041526388610125322980340476855140310371381171890193754830491224826812598888998798963295311969764467032953816453802443070436516627615972641887400660573016804173401956193180360969214340918716417735041085719036944276753715117838852015032706493906485075034276978817989955517720080983840891814917396983670903424529397883014873184985757146913789987429625406239534613504493848589566768716926754152943451495514832287689222558748615412814569366433518111856655082163603259041944352199027884141272579311862758651833548001275659566024767261871759232901625662622136521526551565951366236227294835608947391868335238279840489006807658093556030625349796351264506440772659566726455835454963011476394451366703290792143699114411838598201761334198160961022002
139 1052 5.7831881237358708773582031171144295249880353116103819128142909654519313382656664729752288090648856365121784375396621650409965095122233070180673155307147685692239428773560590404927976776540562272608194492813059533274373695508526062015203334993365773788029287046357558473161753221395912158500356507570655812635666206884834470705253828032937321845350715735487330037622488318178049723614136274764094739231694878955999968553096252383123419643897999528570927577751614691286038394075109865072534256975886328670677377111279080918098783229168990803508509824162176255484729947330995501094373185194841695434462770158921232713903257309770278855620361767841506715357835712969077123734762111151504349973240422854740280735582601176324334417868291743684124267098893953644734424705420471245979410805450613246112424714622766882155354416007504491288492024645962652728943978623034992972606197200826782316524970095870525806634875849162817846285415440387236086375478697641235212497339527488993179706760294421065344972805885850013170989589213154162450726896589080188118718678
140 1053 5.78318807771385962892852959184305713641739922373681439163389409893357535815759776739610103538587798771119100697480856277621292029690008457676327267167061550196262812150989290847853604436778790347814235465229986161475133217425975568551608077921546362357849848304383713761814614286321031720874555105461997858530848473238290909621117518358108811571202058950707920186725103352208751750553773279080579503225934332625756091224087581715406790456316346034551228234877964455765043123548442138030049909698064113600136681831678330679136744663823953708401270491975192626927868802623895535117731306036558162560076566844710922226497812213973960521387389183183864511177817641693060564924237296246308894261052338022851496725050505912174691004802728742027568575623251200810721349346415843579421940531595037747319778607855224477335357795374666811570704835143417122089463218131260240235371303338931277009480335040184486461177771340729388239766724757049225524170157600316199202873392576828813186634281761452962313070799113569172247289427728298683920804291428163539851491268
141 1055 5.7831880329895358473542202472992046082862844409756187030868114463828009115038284473692563185094251530235087987620419326352142740770462750939463380751557698357632771202494824737261495711790408634797634934004417596335222630602308901636950582072761955803411178626084480529443487360864705605552173675183406184816576613581785582088703462766634062462769111946048144750302698768678406245572716944881288623001511557988972566258222923308411815994630600318729101782858951926693202669791216476659406605285590427426882021647105434704755822710627185071537361162830631297730845547425828240020638783297211710997763305378435797633694469967841681283732801478453597075028418521616698280592072774218162294728018261495539374511430796886994698220676883354043357849845260897181260344126865730081639337864097903011125799768489341615508888723766524085037233766452102390403306427495364625070271275579939470080619062764129350519389581403252766276598612910460084092457794769179690986433552045080293475291806066393571529307208988521976458561720687083178640405268723740128930779575808
142 1057 5.783187989517482454887347998577022842471611670626449410438718380726248384491223888805575635149761065438467148711017984607841934463430345787278210659252253805028049888852018398372799770963569600356848275672808711277363414511392008482596380828533747223443018953127982961960742729823296479804768158237011263670199388138324153671708695984349401849294539128681894805048839645841154672763051317067738950502622439473256601611565377331240605598014156130155400489981692939044916522852838668540981409299037184428333541023594531307267478430620093742067810237277634552851470166549959700788213148136181771283547103044390236862363378634910487047499079897148974228759737141449630316615578001995544842515729718489304366957657304493242162028597851627610653117246043165354086453631465489366994441431732460193905283735863704773522157332283179705197602665519489406069667009397174654790153153691536791728069428931543011836360496255906940913586120017968400115377048302607038374494181931986625610141869682079238070669270932666507092170415928563142484862464883264404275216508172869
143 1058 5.7831879472541764861010226760967185137037355451542268175495202912821854672776155409435291955731567020431834701325629528735787279296099701911107147815249156813720971928859973383600448490641749481199458498373642102409417682229811851174972687949120945993662476529969950833104773830885762199380303695364807743254972098727121113519479556289346912106630979907883480366419620819568325862567359889205285514774569463514076153293150739332464660654592487136106031878166327759066445282379500200185657534793836498748558191310625646178780004594791927365532968827179821212009169470265475905406456377841352051327252834944263821909109020666456649988263787020947955098172769146320663265201975597873323504440446216538095462816312297983640729386212078334542832953739188285922772873423167817932374205467219786415940019636314014586611575670692948941826427849718521933608669495881195585093907986684374760476378309804796235134230667912920357835603652699862511719793707355037566602486888320765503866531206672833114928018094053892918675290763199891761257090296972090495067771794940272
144 1060 5.783187906157897567756212461710157439156914130648752415762850792016500105686879873178757857317174231337046030177260139312837453458343628321692070764289673547366885227096016300852555731709411527493734323819114633366872400771282743297030563810953918128491577385706055833375203376417618481639705063007357063373264998135400077578569767854382897735524715093851383866273253197669678043115627281086732951931316427505696879701577294602801026819636354729172888750511379380795550057835594753098535356036101562680862392810982748711544437325642221894234282975996946050468867512058012828294897019194948462069755547944897989552088541384763004180199182052458149473900981696134149280181518287315715717727895576380161270426078883021865444863099533638819722900127021327951382314260487228966277542772696250160406924346396381807116620955522136721000930603721632559966388080551944591923537521932403910938702177854589094199312681895400810098267674284340924103696970174499512434151524216228929787175347893882810958961607723513715756942003119075242814217912752940603132537667746795016
145 1061 5.783187866188641417679597642013197610871424683320196920258077718941591773640909288863252882841327561040919624581062684325414971626955589251560762111116599384697180009223472873120508999063137579508549407561820281068477331491264293666209052745827688538525008524007420758954356774493183179957688530623556576106131067340129920881519855064212873714344164887614261977644177263129609358412542172889506854665190901324253447301244991602602506376673691888554751558005879678299326477066256940895049768286312598756566902879459588503326569415480726944853534332679524264836419680252876269096568924307549482688922409524599776609707082227127875376152803576594768038861033631554580091536650336376894065258871690159076707142128463529213796083062058732199953224088143473920541190716107099889937430563385243001322038077427056271157874000612248800809896237795881338102459602518716276989418084231894075901896802613369813234872208199707998392603191448307183329956145418822827374685472637523448896148984721179967061336450407131920853287162267864663271375133845554319885083128392818409
146 1063 5.783187827308038055119549462412111963907115956708040272425379285420270594202416303756354568072823641123864313833291682967312737266670686623793320162078990888298840068766332743318722285974304753020500838334125181493119184861130427735873869126381820602488204131928575341876869850339826853078812743645485278267746810719092476303207264824754481722988235434459870424266471387553620543812676648641181476614580083435384066410261790684228758599193555226690918577795643933635739998737009462953751824487276794061005532737451502056597961040642958020313871559638835105208950005137214920805767012579043702817189324738057484557735021374308820849143604832708666801435384421641933871039528644653119435465774290752968639748661964029107031333045292446053526546576601938903147457635372509771873979060513735330824732534271597450791069562956749494638584166074610637518745400293767053563086584325217475454852156636835967479064885377751520039354297785638231708790378413049601078844982242176562108639981221788228658574469573816075854377090050159648532772347503807667006320778333399181744
147 1064 5.7831877894792744358424943428949705788931554409312122948242856936865253077948930766577635485716369461118821519217262304521962565119952254909106485613815565714483513848927851730243488298856455184053947422722942827236894524811918264749781575433802822334850719074445011300158230079897392217167689470523684409533161676759692376754386759792904235048277989059952531861620440055397938263424018126237315741149120428688978999302548875351398880035835189210607759020610407544535384251834928201217873167362110655630165724142222697797926134990374061045502457880951267407797028753789647436172145029105570296963624265557133087973202328951839540998585988365701556228679839758868306953191057612862451413469405650632547577872945494217693609387362668368360848268464783731883237627497246718154177485591549127627246019222052562104500567589466460349647710143111772016929357884014806384881122777400637459075973458860128012420605063440788620184309607891438632318862448402640703837668804995758358286617594253892388366183015351567524217304838261981671376390664526347371088633857038031706773
148 1066 5.783187752667021244490755824726521430037220869791869427251021798810389624455938915424557300543758630863370432801353292030008260413405561414977512640201459129417201949052844447959993540087659348605106238919078460839889387366463750775740229772744338301866050238531372395372540070479073348830678634146184471535705364364087169669166497219553083654999932807457544819354859747267339381178112266291943297247934107148414474853366177559665192582789175046760640724792623694542579245987130124303077915493155079519909484516055298548028278446447339895780322033652994063012196958145012254720045939408638570692678732893320754744621439279504432646240324812721445958874508594693905831096592894321809463829764477611125414903589042566158457301941089332114952303780158246791991894752312820969016087068979589082703919001440087984603591944017269461151689969293744653564375891559998348120187046486031687849488729518559922929738182822629777208691045024182494030327495185719843056270154890707063426166131600904754480133099596550120292462971210627300799435875357162774507745560204320440935524
149 1067 5.783187716837363594568455737967744128693244347715687179033445141686773362514122753044492689050740406239388917352102523265743556686072563861597633269005177327356259381932680221572393602823842072847146005973019014830076330154012754278533413294879346877033604692101901998013043355391451637169702463427514910478064223910504907957151408738365265028479993262968706198577424262638055018335793206434300184128504271880921196207577722665547327138696992747142721925987171955851808862978416579849859263432053839615692768726101751496964252575378727333002857569581786590351492060818890139796998802001823969780689717022826369263506569106539397347134903199613578008690616857504851608480435306951601956586357777504607988806463312487536538314960387901889163080048931006816320474355241025538295699811527479041356566897393585719980721828822426735422525655111408117547113990746049398166844576045554689645371466547150139623730131099184375462971256695080057140496434038386126726490863603576636791208130541428908865869321352367945398923309519034198762998386378754319302720977648936711750272
150 1068 5.78318768195773540296659883308271015482246264870133626004180216001559593264651460031510259435431121436507329729784598788437086732135071057052779865689846226575338542837271761559198043836592447352349646062594098891200691194902135537810721791872339750759318071018962069851275880181737952523040776885357967129301563100121834007754775003472304772473199497472923873938316480674644738815614376419485583083414204634701047827502048908220602720525380446158397423647110133786610290562276173227772752687807600847843162616727334899925528972112046912690903021379300825522959335896770441470253596376237030733823330078393760089372253767530105684393825933735122917471502772498909731363186888729882553738769811777968288279016491087491572239792539618231452215597656620633846578551329325293600777519595988730202094806954421914476210423218043816414411618100850332235772105541723481398417969086799567302795004050175441360836550385414023239043135879970225403355727658168119590344170872899060650540033839161267204811584060568180988623279152635279944845612567733437659194877732077935717930101
151 1070 5.7831876479968572212848389045046655471814177623101220663985108292698904281152053848977268482973642940107047877740034759842173872012340903178735048515823166053999328283356004499949787631205987576066413497146613473412557596508047360410122602599658795517187815291613154654284485260228401881684237550907151168038706955558396415270801018434155165460136713782523089374416595601900236713896806841138107409475637536999514139423832881454718433292725986187952650584343403962663015599088818103339388393356954467090680176046372475779802113166474335359888656661685399214558187765039256517979311121535687066170032292857168405262562569493838563134719800554990114967038947984892459378314084175618872006309325445103661640857056219959333520900486702301403511434525023633312239011954212372967176568568203710694845432357465661505637847245599760610678244325191042121849959021823510333132737125862666482939911858135502092373969068695082488305766916125385006183091919221057223398413151719937849297012347800264306476200551358040075053396546100829879045790136597357242621709969575611506565404709
152 1071 5.78318761492467732044966817000961622736951757060343140758780164294136612279590233482863371600458721807140022786175061532573067049649977554169730792888671835871828588738418374390232399023582735546830174478102589173641069163003833222471481194744268202714924937364753608625774335402851462483387677536354457672097581611589429059427347073447779296177119344685108960042575582971040267848114834765574679922659676953096923617037591493046007818683500354740476391595948617728654533470876224167922098527632235154022434944205523746352909902324535799687011157999668463273003473065658012302048529150437624942178301065282320736506829156701308267629717852722654332843192131461396911998050206785082285104093823764294805970923165297354145737587955489115134455051414741370189089164106436353226160928315381379804385010821875419699871866613525976337890029741096039629084540335953398042641730525043478252711295487691606853398761048888883790992694264727482268653514718623076041490739720210117026611720077713371296537867280929999005543588871871551334976578638693993587168345148043173077382084652
153 1073 5.7831875827123158383529807041542367513726917765430401859893837206939397860606530494873215227548593898599263351259539369298374795138403600815004821387296806283966049263515990793316701380227968625922526163890367263267881642844062234246861747114482001638649663435288533871034246103576292044033696560538417734965032650034456959355529311088764403173750653657468909970063212300077612735109732074542239164628281316253124812214310854708415083715797089317891368464208004430870437043904275914235235217967789577115761325190719436486439832084123562836031502946705301135110213512238749912032339521567058418981156013192133171880383531291720401843214840905304567912421923809844543979347934597465073886478143523361699825536474969923847988831202038257208850901243778652510013806774138453634729635313589724998937713774655835384802386531169061014601772381275788284319391097023542218200482224786219095461668389688616163242535348625732252537255330614075288049541826206766192039501245507965142226683662902895053836565448328727511631546573575527142265924750850107671687810277693778453050895755615
154 1074 5.7831875513320118125200047641234782493366229715918177696760332997845607985369639053397105229707893639543408982499990485161363133071685462591715166955745851624823068839422156823431780614185432833938975535420579261206549719199315553277788396324183505042024770482499811661309994586679337207206998923948057496998434504288775501631977556681568770898702900760002111615689286876920942304325645076640560177359721120743585724562096813882176915534535218959783523184248595596285288549916477696995232777348258491848729798466421769916164038886570659001962229652996552763761595655555420962767148492541034524193203303749628065346173859967402473029905090355490764336933917978157672889967012702917995842618902481641285282835887049566964398292541947241925325872024886491147240975633647250020454358912009968853863742841280653053127643001927005772746564081474201717925802057875753382344022664473672912327292044764681243461836290508027591087694329158202202144010952158452768536547182206923555350329351862628815754577265006382815490882473780031008135198352603598879997732536754046209912640766351
155 1076 5.7831875207570729312337708196516651853155406324494832081760516987855264747907280729681717368829584296937704173625491169935876381228482970582024260647860541045491123080250135933925874714488512919146569624606826105366099461100980749383158194181326185430488040431831417103854635805433692746964286955234887891313298063644074614086604365889576467806642211830575118527419062624296079447021910263356187888765645018175996621930545145422849980524647568589610602291809064706632640170078660448066869529855965473444056461281575940661108073199550580072248982935194592622007706438119406043779575390001076613889645655035108405082664599833738303588359937107374914147552355704230839993551669111006011547366382477110379903636203834861570842138909048982802519074435009410638466942950056433012081338081922355045413320826686642554010743607896231566335188477085571708612008126744786616078841284520413715199053225069366897966762613714066101263685713156033234374924558667796477895081105330306350436262674121975065720548832252877719052057206392693975659481656020770153407554549115103456293262500089863
156 1077 5.78318749096182784716088498335589450668332663479452036754706117569677643468907492090606303399085864897654259666562599343125911638841798640555488917627105053316748649107558219046861712159086062542429833117762913262764588390551003696900401522190916693733364026702323186721549555237699094432142248015103744509694167063311223446244721939004626599972990857785811025657041975973975675351785093199157789869455699201513353636793390264777003972001613391785402659213917140119552845293380844517881849453652719710049052028208718073678489680041110660553847765881431400280855485604217773193502014651146694328214609282928639216176479652042967015525719535846568884860113725023873818762770175183734489171162047872873818369923671389129830149645775158742977311386000812180263620576811045518138213697672929270600312435560929458647338568946197899736603296510074406841335049234777120714910648692334719164846563260716123380709242054369395088947841215248971910915331647223495810780598711595953744005794839476931037832212856324470289931643871448680299556914225285065005047301558189278313566209561910039
157 1079 5.7831874619215809074012554480337322337398254879751081062449865083838054115998332214815861255745697479893845572554272864756003572805477459536163924146348086081936641054615710263259509347505960542840628332390343841998670965437520628644832154972940840488195726284911567306002365055242209321402877809656812709075461189634450970272134477040427512142824836601304526154530406079015287547618729574783589463491492576565009144827371527947557899482449893589067123776854586456827193921686941828252854413974383844121407336435193244217442621083130599495197895755188588358627638967787479164410449152003012427280999711550245510642054823198085640951741185401477766023288978041076358552686139329237839415855825789307084522852259860203078866543217342632243333639820889470064273302087922792633528349466085275218963384771302231345159498747444827759321055492019397530874685249407622524797779108982129408213798331281059078779862580105364809261962186993992865084050076266957147541303763528184722909918095052474739688770256788360169194249153576866520526826556829557644584826784599081400367404478791309185
158 1080 5.78318743361256916307843867684751213671095341291034119961743279030903596090886521266033040209720143519369148417426247238956886327830144851626586547300886148948425677469862736433749201304168591662662893617171177702667343644698692895542624459448346166829184495651725375144916070477449484158030195329122179457574902375790185868312609583892858819140103112866674937823727761039308091759905668120276492763426982265299698134157393338629145170575948178371456402970086329320031775961041268233236812336489252170643022518040457690417604084779004049215531017398849384226537271370588982090974850740982450203703648545623512162692279480567756283582508663747523832615129428415156869862409084565097850992175007448945063255976869596978691220834936404341390054301013241138374302864755116978321273784348791321061951941908353666470181257491652987981225208657070252668717451126741034482491079763716270268116162034649114440596971349932441032875880483772815351599531170121283167361259527046684646840657156492891632030910275326597414015457279698704389393027696040725637185517601274398731665545882196630917
159 1081 5.783187406011921530148756591222041593799425853793504428301804595562338667146510812237419300734264462957235843729916979696900134556799734315221146321962335292537426541865645719335179278424652551309992133976358591311853524536361468073835038666903229892577728526089228222267944064114006376210366199625358522272762359971003537319386453028771916142342676859303147639969274560544368598475789829940626435152015063167281093321028333543157339715912324498313277641970336526861152680666227721013036046274802661832172036532372841437777526435489372059987406747418287227958277485241438986808872041156683378912838097429757216938612779465763759836946444104508242359124508530437787937152367687582453739846249559194389130929361533133887694302966582475752275868997555214315376345876448237961470433327804345693009282152749656317431020769881821651863751993290313905846916363160032443101349832806823642191758550061249132969223269591033066732548494368917224868933284980758428323209670172732836587272511939720013447766182658402337621363744034242469493950857594534699487836922335856490071496212395627904737
160 1083 5.78318737909761998108346312422198922706624279569506663834665729844228489685721652517947681809928313168370719311898112034851843716512534656542830080031408532753943166595548360988214637916579677688627994510269492515241322982054790642900769738769728221382100554350755232336981195522729742870569573410699170861020762890553230292152989726758790261537997524311475999500529263093940478689056517742165096423533225053292512579183164322692350602906246482596110394407204777888501110318173273258959494192856159354744101513495264775958275402333979528918290482677849689862931575783350872279000890676493131255867831606748617666659705713896006565524218726306746785764785027951412763481975792301883679760466155861475882649146204965155041840756782919613069997332190829498006496513621048456253468076270654040037689425998640428583534065467886189070244272204260621014645818712774133811725128143725520661750384599312412274144148263290316044273310107031768241498924443763037536966948768694307645175041238576451916809559938890516458136328166048865705651854280058827358710102434598574581550218663426166601971
161 1084 5.783187352848462654512397245275789293417206658464480060572492752884204393192923035748860701011207004838224644727396350978783132574761398896652609341114373175724633296364453805448582097760304816431800152055530128259490926630327163901195609620133110863379414147713686891844062035040473650309290639138988121299086117387378774282575765669738701972273225286416186728689109228883885203150177030134306949945622996252660269947409316964610892978680432996285469265224606557500649605284281234234939975797843719177436910862080510220569006922848973125531259076825158662593123891147610780610819893027391810198001217946433996907941217155805467679485093824310729558234446989891454428561948534415681796224797830879691134062890299734356703818972502537967878361423004435989049916439836209369342341880149586029989358784792531273675365696292435296513275442829000965479906664907543971419956558195873101951002975776775883993397957879328266508014394237561689593174228171370335708172806659216347598711914381229454631544593155615438473939015415048416377140209160509532413583277057175067191935787566217967562374
162 1085 5.7831873272440287768496762068792074993719885103984633365997749781388710631514504807390285918058718183663414055144705186564016256601414388773136453513008208278913857475958356532017458392306691009850023735658777181002879589221079673286249426298542632897614373462697288509806684268394471063960970760778520392382405668089551721099731819327358928598724006569605097510139517479433503624363542897373912527437121545282736240717774255600363425173909808799057810608329620886547122717761681055622181842033841763325481969224414338730639294676536177566804778581579529686573990559725173324050729720091832286898705244144435718826433189337704360644841761298828885075013619583124063126188959180628601856687489177451319711196562671629155550166771659202369967097906890280562733502511668058459095077727581152057536283612915493070736042730813755988766266554343884620680176448649792317682951804348512288189926114816469397067979084049854685767057371350231240699461783325489061956687680528630441634567053052579444845687324549093090091760322781261465074815452024245102110005772270181996076182879626431043138759
163 1087 5.783187302264645296388816685380207413396846202707286165523266792378163581529600442149914675598058037587246733209524663333504024235163792521131911676114531869338856884425342887379920998489630459440612625419772220129486599189264167117452817209074998305834232286864554837265973605648809886062220708213120344769679806871682389599988896044079370913209114028803714451123110491908010771967387811301980925208183398018075585212902894347259216477736663323459025919865722617831935974571225892931178552330472323907535781261481285564112519629838958624868452857335145603024426022702963217540160006364848147495015941145251787691139167023559208462971895039282577470226468399223333128400976665596809772644066529908335499901877568776229241574449081237081957210731999517720862290088196837243570110224614233619002690237378151936995264188921449613905998621773854669913590104884865838136112890859143804610029101052859179498774729358402943955352689413830016715920910544560586644566949824734080587703346305108462711738171349753498117850884138445317461921493812810054748010282570043257455465948764997133120732313
164 1088 5.7831872778913551363900840081282744937781477172867821535821493216966699444381828867043985745570099965268668346951912598937059580903894960422122842156806370192898130778180481648418742586755804859247620402143871657843285101300310671227198234674950629236356474177379325243001393660270793652499827899750091506724375827576557689659248364495340448897653516133841514776030530455068618208555959737473296218889347292733666900024912835327030754939690315623997421775180663136132264338552888718411085373500348790988143020147791850300165368642788719267813487019777868657199396246143125342078664497421357640839774323791775491191496752215982836377255629238761847778142805613508889443253077152554157952670983205059133073021880416492062744893828692804537779155569468444499228811203380068603869846132262816451529769192738476198882396620852791054480785277007737511679572996492013494919627610538314190059095770704243226174116430878139271679384942954744526880679439346215501334783237435733889604589304050605372988085463695649013913677975839072547672708946401152760984087561092887867192436909670834570621804178
165 1089 5.783187254105886979318068615559696688646707542726102083837321098707775895027968192214965792954986801617923440513030208284041330942553793558201580681611808890033170788701146661606862592503034507145352499216459089556673998861753545313922586904255978030287356637612806711406768605537418323530546875356987628467639521049978583788661199664683126344714706759890259112733089276128856405260194976910269917292592973425379188824995261163683899002104912984874105634524966768095533505280329156195775100284853498210307739034043477518362704719135757397145664617745340542747207506179844890743729411689491912429447070151208935556571177024181846564984453756721641269895001812384812453466117286999904594986897128809185319645916398402625745571197471048722096522933413855261339956569906864404755162073115696981608542594418095454953145752420563565697999357781074091509401423298182172261989592655182469610924586147877425978203950545070438002606965208698235306211996581125790405665998989642498752811577833930306318744561986451631323553971185250738839473532125795576891303574617062587153329881607438226670173323
166 1000 5.7831872308906264996512512357437815756128415832954446354673563883540719126618198878859836521945742661135655971220020288761740210396630460781358627667847163916868099774919159447343217244419767620358013577971566332480073445592723631598928314447439752893080914869037412349521217353889543518173439846076357400582661559628223322648821521469669231865788492774315823978554519623136304427782849325998870259703723727554830790806121304973538820632749930510715713180150282553402543016599234448216457989548166820918148847179449300373004469520875279194041626961893880967549895244110993990450456405476625090768338318613725931481251089649328549528012513013048393115217168111734629166928497577741707933199830958905341915926586893527919679621372069437379903152898884947806197030488416392662092576998620016659946967850982234027826159536012378742255816636887805274189140205633782873508008567313247138437000032117769668287842280568269117658833956811087899286334024257358263957453199336057151673475144160496929719645203
167 1001 5.7831872082285889676041926848774858640872303256283525667596649008226253581121980010970737196172926851762147210355301082959963400434184191471662136721843417398093677185627489969010472001747445948931281485167508188956172622036229814036054054602932259326341364273387778596940846948896142485094732822224186496363775743179262876285370436989478828577012119559188762008087354930309423421582681122717608316786070227707242483115480643940282714062086982291764234469385182154661235479832673948155632325673792491910021720068309383380038046851599513051266079962385389501084759599677714156897181743064154418233470617433813348089911011832027978633610743833011428214372221690425293339025523872141949461793291750120551551671624952009658001038685824188226696828770706364992880468732653701908512535683844087406935904926745237570780589783924100222141602595636329323675664131967814606687848864950678215674590937236629761810755916706679142014180025138588491005886799335101809669840085555480192960742704872662740518884773124
168 1003 5.783187186103393150701475979445855432445680965034110572604571631796580826299366769115456159389902589852288093280880626211200881268914283346873060036035890543000567242582620217906609546877651064484756754373286660922952118006415057493123492585403020494310758559620642200393126814832809627422823551159606908648015230008025520333371544223251754297435752449629784671194247164090995509387678508597507404149077442648538989721713101544252248206735550130371988090000783960484913099632180624873342861299323473900775716607551935544626759672447561229063143290450064238398576722781691820893962702731235519467824848966261829431089625643447492836985126163780647821739935044822181437343994288448546014531924827690152249476127990036603813305197885385705808957053146999992559078372193826925363615950242348925630748415852753692046287145972135223706781613072313105230559072905582755364166895407543106651778121699680425396132693856044474041351181386779360041587451398507851681265200899704292732803595308332752250836024459389
169 1004 5.7831871644992364444432676692743354968966441816041805126129283960666748072288483842030735879106654600887152322530432185564737097844040773035704062259156298312228285585736390483315934867524308227519360635930440323373590277262301979567686111135263776321894577548405013149983515183976232104900785997640847295360085181098673924932153869501952939328715686687374895070181493650712690408265573044875300999557383644063315741531649259981168244155605189251074332815799042484106942908634191038270752342749699709769491650444257410872550132630029950011969470804141938178064377001573490828543675737396558025196337146692427304007696942681764108393748451989823495404423396225768570661200411206603994617108205631842149545933130834405717798043561694152124575656332079357584272962262394332309727758608664130075328646099539380631384092751296311325924193843312783857607660211052585709983101403097957438013498234197222785514343582623097690252102968032520243879929645104049551378323013010782262465952818680414570796733927254488
170 1005 5.78318714340087116732626058738153750394692870830351376661255912429638173457645816157469552570766858100788851773204912895832941936874883061559297494503557272045351606398943686377668204967946191689222507046114124798986157505914435773486430165571216227831218327676425817038105467516676591342709196642619057855154180671871968262579910187217824220488993847148584774079803231888410795769194670420277793635950683324038802203944469688719917258091487810875309975714724881862014079154912891947264830882821907889696951346416954364315046759566651771053935157244791155862616447362391107213272151102059856958512136371363471671708227507271907861430402264931959246355234198328936669018219823451069053016815278755134103538011170084049602039733802931822667695191716956832817947874226205476681727341093965091036176027806778386884763814045580989666449207635585910474622370825851167621007746250771324669939237154308052279738892542392273116080927687966811220035900995842524371674746266242544218253736102629746527620794102521914
171 1006 5.783187122793581959250138878219726090915082772315748598322927367869997397526049817303542160229152830729218799044055087385641337762233990426836280744589364193971744506277807365486385292522958470584707917448630583984188570544597054280191915442678416739940006791024194376201812847296750748943096479877119688439112912781665313223463500446514723062366400950953956451842326713133602908027283507653469817823079694737905896412602006941583815861816075358056485202476720449148711282575726646755635417071528394678316769872650283724901163811679612651179584156486846659116434460035719984834785448883319955352995503883888019572845886526525387870830707786256168702745103427790326756246681105332740295667702216685639474165445059825623441802697791869257695285742149134427906099911650916741939147362067869688931633167972095538077795240898997566822538023518812572537039850114219661729912642206262675332429730414468449384492213013904030284621453848983065439526779205097760930712095879443080757067436737319357751914021583837348
172 1008 5.78318710266316422586644227364204408694066882334139517486743744387350790953642441452447497978654247787901740521906510783567838771074352500164898643444345393117553851492100476489408492659816922966305126856049269392185858867711088163458608966812377988915695722004696734728859370894082717651973785862553986953542722519154313258634050982671589214923944369639931136837402497045292113972199944261031784642231747259049835964182741267612589603896856094635111698925512653597344617122786906899348955338399019450228572686093661395195170156564597533126320019550075698255338733270020077960267106045476983562093919178559997490470158228881372371308611801341808554028793357437792936350619661063528430962545872061417571207480038485015946869765563848386954891461261508300238825721347317479927536712939253609851121183412399974740864093791466306431495040482026021552109367428787319462887622106788966871351990912035290662017425459912042465384150539815831184142508572807312133846727624084408625910410008135115849888256961548543703
173 1009 5.783187082995903574730337944825328194590979854083986649120330766639691157398841241203809537531561958076273774418797357348113521174380371424530301638029292079046148217079240109149857486350322563150430822188729553573474870663688423171518033919981417445311109949997584000173137366142662282044365720735178652168038522507349320556027644551550601367198730551025702464082382134837473867880304249778399919121555917741767156142520220886972769350865051316831395311578017394730607176821723901282741518016235069828450573473372529248427017206553465518791973952499925065854686891191573608878143271049762960994359015391795541081109198684104541146641086501285873826335158168544769130084154138834674441556349367246099446953854224708209728012209390522869744306872607998480957290092930437747642600615111831607161999467613079519752824388015271286037082667130058734079610268860670361700515211179514427811515151714396299489678713808545467829490400335621637877721008885121904509894099496889452869509928185813835401882864711574269716
174 1011 5.78318706377855619221164338794734253842459383478786412540426660430297766760495696788196212093233592708844406947825540221104801932816188051757082101958285247541537851901787608514673053041479986347873838500024963421192430156797729759371798614422026905514521239451322200958004438444473166381591565716830353952534910584060857489348377854954035823642487283037698666384238027723176350345287741284709920580791156752031273454855480250771211364323532590767867002114691082524851241979190955523555928322510683692944507080980353956569442968487779393515170162844159936498789399133899321010595779482222372628352689276405835926009508144238438548883121120026994138020802004650035215901860476509604868705842298968209394390352963178754665663910165729256906774072112501936919247519679338820712824220323995147732768599928515920454495273410015585423918668457996199868346390204107918067034326147889736360879154959350967794005395568706465193603489140537615567071142594348612351592729442098033477577987728205735864576377556283494424422
175 1012 5.783187044998330113023659774638488103507974965454165257956513016649547448205730030268194106039938969591742471311088786928112732888676382950848778686680905887508418121585120170505344790050867120287408076653098962939922554795029341420847909026301453185918373469622494551401342505062521384485832088642044420298832307044104362943249661737938421522721641833289897357031348898165109399532834444324322626530775092376527323990169015430299273457575439111420948243284276947109558409542894695965536813594808979710540140725972724447904091046967360137731064266465018071269933413348340653418781258734483181243393109206626517861405258955493894499912882557286286787714359274976062170670903823143433977894574290675374761949386833583279306154294509133291296934124646424464304698784567955041434426224158291827147390124731416826010842968697929349827916137634295680288149060522581985706227581356538594902318474326279908962735037045250147716292750322799955404067176679137262032561586882178702238246015043213616660032770684828737572402
176 1013 5.7831870266428673369501071879157529057011678624931247489541238669753522604808849149663993988505001301485472480128667095194431707118977759795344505059071569105514365829286299495228575296811046515451879321249583898863841686096451381887740867652038655861267718811769652886950498950649199238826134598596977538193546128069047227773826316101142466699340264872927430445350865567069766431264241815134400637657226092806265725415734396242143306132685261708990163710505897260670548160239784452128733546133375065256604400379828193190260648436762527912177859173354991740887717818126556212373012865765619766478842626069539278082122856881818307215961557379622500687659086990808332972647414640840564313513261513787380580373855700911981749809436911998637825135878388292262393723272677861113889965074999054397461498630600944239498471637247788386380855218327657107597751738699997082244988536777649452774912389111079597053278533186405331805503630063408958423305758045391278004120512722808217636084161639644085335438672471356003550926
177 1014 5.78318700870022674990387643916463246673954820074393323183724336018510784962748958940139699421255415294428123799363506620904020871480184627595687409311079754257380059538611144200187298657652457779337724640804861788620721714276668607072769410602096007611564110720333647313396788406891983377569889663826721952901596158894288039196981517915056957420891000751850136539643377795608350802812313621168532813393529509568231712549918847223763066209127614848152165228996480747750227013605541252731540674156443086079653543751498070804053090904876268471640692614473466933192483760491433609400869392641268853385554412813762022300009552988465514917688088871239635534167434672070110122522333039853983877537828980649482350255093701815148859575726405514395448709166677525308991834013489185743236436219986601598625166661999969812474010570783050864147328096229278343150978677666377457415182238629779942324261209642985402225178807689679732488616520335991986590500178600194247267796424509480680127540302315087216867067668354906924936841
178 1015 5.783186991158867808847717207293285144498458383297266870326729377132005706121571655036980497233562217686914931387566439513392922502388171704700125370748956083119073117596690186421178126379528611091169353617544636315091563782010505671705097007027213735188797505099782942387835547509158096474996577037742548756736696817017159952627648222404490136679863741729759930404353841985757565876136518110270348299611786203159307798515353908697751122646767715296515571445751862345189739000986806609232607182775361411131435447926972104593554634818921008149626176230035317265572194055223030247089342604250068364771893786284603589378580587697373843009034675906110173541955671404494807213562830283424168742635840261129865266817226160584602397298781827402214137411242101990210562116946833735845658055616611368783486726873866711164110340506516453795208446525638354482417963144032058629852609070812898406348334011056770684548588647795255543743780606609153271422906301301191288155600061031317811652263930692170736912802162846680980925778
179 1016 5.7831869740076349523568436170862364605315467680754291937793692742442794869326477609952991981513178940435884179525603094502423411779633335965350740992738472799666435876078648668690214036636139263697897503519758713527290682865415937265580887903082860162463771601802629341471119768882816525035563686221319096948294554829189347213213728677221157030337423354712662208556416274227836869738380770050280404597723380446294835680255942546623827885072388900611125123754289635779366161021783439566371257730635942405110740041467735131537091400695850189839987184790826449112873642084562291795206052514726808608161296662576528258372788013356271791242769558029690873448248112092481224069003161042222419964209175194512804526820022323089909070669987473649644694797989227421347505128855579860844089275341974473796263459625197235687852347849783227831158403898187576470171489966321759042840236095958408783061589553768006749244935851782344701847125452947503883301154836861394057484123982159382251287237006086284477723561363732363782250042
180 1017 5.78318695723574270071647786142225833572739628050527735821311043405721425393487224865476827097815337219773745057614722107750591622244831392533724293003396581959378296658536166382355883470654212270702948649501931226198309177128982239003167910461017554696494701585252636312183575880359877902333349100023723448055423263508758682996449388523041390152008818686679178005467983486432572104092874536111783768707577254165669403335594199674029259721677832589573541384358735590501799479944247920857898252278587908127240912749880151520409415164200408247047065071595009795691778381530507938298921617321901699398080793527930309568581135384538762573364047872050331215006007606828375768985528302266221581159010736833002568232622197036070736316332132997865262426356276866569001829709562204937892716808323629066383211981197246947708688010295349854472220930130862761877323332934718402626132937896343212487800392144426544872578211526312265102350347733625108034080028415440691051025189353331185746288779220561936107414121046307186747613951
181 1018 5.783186940832761411432597014727343391213367725166837932709066872518538059845357899440501132625482003684148988724072981597778468675654182742990556390036523571111292888520826164743169086848122016435132490610552710504705743982068682327956810670802135187035481050429621986542212912982530433139110139522237936636785639204399964903966731111123770953617670819265847140554579636895876141873419762814276171181286130643847112043882168047273173930211091230783585887846806347922272507869062067034758695400763491207589392048128722944854921208049253046234494410024017229799277266346144915075171793964794141815620635522015172576067869430557915169728824386329577038954918372445736017460883889252793608442066025337717169058254948170178564411549421518810822239261155242808207570424539175874165024148552124446632137003728751206393202960973273422931524823188986938622060880168597431272764210732900334728693296873131370272617480993919485699017209125537519312505935545100294152799027841581844714035934305697677183937474410022690906859439921
182 1019 5.7831869247886036578999830763978348105906795340847125662367568407825125423030331333958853869777036268880761489074520970471185982049140481743496618585672451844039720304276432315114359167655980379957119656082170403710654862853136246205801169020715528669215877906967804367527534524221968733297333990499504569435296689689329370290593931965383059172141562182854950380463098683363312761432730827715558097364216102540010990350283516243127170188749832917036697865552019639553918524888652186511435887475227957310654764812349420705647212020657276755934889160690209590172220826161760214375984887707392438626488484639669472016711399477695931766692405366536365898222666886966630162993720736873472329945872684925149005660320263392238112883282379192356811019138694745185783233323365735439707769001536817892956837704317363086430880429621724721026649344839370246627249718347095071219099382863888697535443723819177342415497146705510705554654625394048367745843659978636921331101210975456994101473313558319536489417914742548984338324494541
183 1020 5.78318690909351120072589401664571976661155331236796047285785905781393266123199790492054383071037198640505960711791338543983182666190849307378431138924028968742279674769771004324418728208841967433602092129956476938664380388498169256865695936979926629414801209342885474505757554454330622528077850377743266228214043764824631977785873345375107028615926296214917950039882102055903350841973592206782962293079565491136987387762268101109031983856082076852996661157976468293230670657053672700925634766711003741054642437262399216469784793607601431265955243536011379109140633452864220794574349292058762659034750994442612552276231448131170652253537169870974449918079436415831671743217738299163718729553594156236662652791175466191440892803713868936107378244760598531590680257620552017531806215534814526840321114363389526492152331211286772854361099423603550799036436685135299906186228143732422877521705847289865865094234592189183801346321322622155214592618073208809717201378733263706901942276826423324665179874391453486209054014752625
184 1021 5.783186893738042522857518753905470397121342065498709718803565162360396592176642245881153646682142566948267328932828631192134820168771041822064973647472978549822930129252218273892191691435389396121427926726903097309878221340045625121625737169618137667899646025164461315495993149219526329173919925348034902608228029220919519228958592274580445050090561405824507212238702736019443095591004969051387387423368583217534304421291825806252252946457578483531957090232946917481624553260800586734315365167903039049305121605750684029310857289477239530297861517474556098535530272646501269384519664046268178184160152965718868675470599087355456304635040873547645959468346797508806550915784772119152057354665667778272503117726447404264836234767676120349170007099001196482488254029552647823735038511372319093914052943888047383922979666454151229974412619944361752359492656865484551713818682006347841591183491565490876172436523904965927007698252993593753297323118781743362204503710759984166101856076056545756515825902081220511554574894622684
185 1022 5.7831868787130609012135895050122613811589209798241434548979818018771294033376760085788187550509463344952291175827547551196641253349383127205840130393000962629660958730992076462562784470414290904198926617378077411584721526356882237232351844296009340837505154964347903494948736044693432988893542400986172595201580972615919602975312847656697287182474648802070944028307911960289128645804811929219619843358106813520224126088960052171886206019927742448288507347608021850756254321074309260309686853871807347286454529549636239748983839428072313922670289331392327220403456609787038681342718314917642403527190824273409286870525098259516313325267591389723417159732243950730753451401433101831567018176824537307426149324617801180404250247966103688631783618924237234863633116979299628787841307355450083447408276554656567843329309333141715986810829121518204445410111319256308856224926679334212262060441933691838865087915382769759185707821578175255331808903670288899169575908597149076199213710008334712587409434145035618938296481469614016
186 1023 5.78318686400972298898137005401747766245136836494344368808753170854634580849801712132694718483666564462796361208140656522487635417934042503392898817065384554633809592731435535811616263823420893654214257365582543493366235363942995353245061086600364853802234006176822534354910828139875774190858202807517910862462890628196854039306531429294341904936660960275084171016739355052867343617515745529905358041039187960378752763917012475827139951664591636406350057761903385589680072588807396596887585676746711883237763042213232680656690485681095871320477624810517213377521917885257860264923171408070645860335260014401874072307291452625184017747932865596345384303369684028151325717977028926998233073040000169091731955323413310030797530693887708479435043606155224943737660543760425906289375253763235737270191195921598802194073175030213413845085977430195363930076755592898424925837659445070710842134280625677061507330678461641926884192534013308898952206558292168479906197103670159928054081843831857704086874955379140594211694102755770374
187 1024 5.78318684961946788411555364787334127556860865886712371385590215721126805590502062296676441759571942519641005939447413152363965030951787707333915387170179290582887842597283877311658855349428466668907037315143386945763465136281462137391214232055956110921114233000378107093452793372881592885607789355995521390324024699794578702014463130008496660622791718186945601305044473682703084997089084763088792711844949703692156194501940730126632891801263066425243398946629533479684411740417624007737745388730919987212926762043922365620985674826571942292624674239549053405565773465604156833857913819486132969847496819666794888022292131299489737222332641641656241196738706153370607508994084376974528037929855660810696980568454578214117229924240197381826996760095745009025662030224998062224333250686799723478353420889450145277242697356614267776902273601381545638040472577574915787109467860163202355593402073863172824440793195310676397757248004693054193400234790706215579141956182927483478192867327369150616563559622332770133287717901448864
188 1025 5.7831868355340066608708232902432228327973282293569118464978022573195930994686480489553033763041418853799103638267111988617417044870516888022220420749537620832990198451100098384253129999939888685506898752915381723539183181506809432967368230704476397982585369346364166730732132700558117418828534089830446217700055842224704450529923299986191266555259817320833264535764499158862435145344440297689200535001071377093081940295814944202468186523162683341257851344313222655039729028818388796141218676515609665133831800633221220866050729308747775689088012904336387091499494132183180741738705558315663446825113016772077528742378991346902918749702323799593328694742929365119389078112655153268895312862395451825369296472163110666353923472357675453970044873980999726402274882882119100647737967176924310739737219211588760012400124222091799740652174632121733015266366270656603565420194378633123480011035957976319804468841706938669283282832088047609959474679454158522255415660104417620567656414156918326525956454527484976792240205062486632444
189 1026 5.78318682174531234242001199948696837176273537491505973358086167454829949369726439011875794377955569419931370240852463973304574974229138772605844655433600447686184864853261741251326102799213528210046073081232608833365537583450772911201641946491254025016047667928253545830304856452808539867643022677443501056602047618669528951247553913811524166872143394922709267355107942944972321547966382304139588044925576329444871641073775589183832792696954764453871529632450446732601346130069866883273658566355995627793329750121517838132727386486785898700423188962196837565514748509353476392979869660088772365686560735051951720554314364974079728734721799643078812997562587573180860990154227184119436011427077831719323866398220562426716585169964269061470638737960767982578300588949709792369089512914696354678901414074848284902310447342674402418436177477341566836468845349019456562790224814699620415603640162969141775863131651406533888740408821608152762812884211724593763445484219554687166982971182548863895363897854789232976572856450500461975
190 1027 5.783186808245610293759668226321413783755506559530220101576611889955805513612071272457967868977755838761857227494043606716692739810664697930202714786608750641922136919471821769707076459034417652600983165016307837659876026954000727095206040428237214663232247074254134065110942920322027858046525382554773378474460310243875595141716595457430786308629779633342268058974360916184229234022463236572027878821983365038360746218001720122866371217889036747312652990017723886461857182011208438294848219192541116804197458998223696493292157083767965640131830536688172265287132456406979397353241321828791936141084270071659504315256074658135988928983645449691287268958268639844208010667242528835922962823875872638199791208252623086127480772540588259383953650363489304299936611715037781756691361462827454008850323271306439338452227243530734478548517223461627522004898893871126331299301719945371089725875376529201194201407006454500933951614979838962140461625505029471068459288772941620353024991759928446005096720476806457376026298284409418635919
191 1028 5.7831867950273690151887796163387679991181568516070478351908053158839189617392879469151771622250549927336295859839594620811667757181727974592535930323015721364658274145665308487724947864748896487086495987389141862091406586764680863567604937108110768699334722593661661463318324333120082500472604663859811248970680954481398916892819993036021606611632555065079893303643102404896937874443409903650588688695235125624003888881510304060080109891384590606113285835780863869333886264693148330967729283383264327850799825501718038652136610157296387302757038383853903852283800373727041861649941130106100078339396298896547563067844149365481286583628534266294590994691191890754839824432348483297814443327805906541899130420284639763706373549058533867054825434749607521177361248402875967682414508135299025004914754593397112408454114117023632384307130884916435345686174272819268546653595363377238085577078745730584821287542830198198189096129532790417444567251144705378382100087713101553158865246027147560938796633427497943098987750260693258375277
192 1029 5.78318678208329131766853779582189398634178656222032951996656824496947962920987308262197992306515738779634831329682835276042009007856033137558895492673092967155974616430768572731494787220834450084047768380563180919489339571125861849650227235110210488107067488066468957128980109943441845496273188308161635370448173801828676518249035055350795136305740604261177601423466312068177149334592749227760708998001563995933998721644591052891601627577317538006178882993734173959913989323154990454136290932758594982348586623163797223031952181968591090825304830458929338881880526994760260316122995316203526263894814421055674393816763954366916273801445332436703458130237896909920810564569681150533234867162653362749487702010872839912379142418786961197705053834702991247308417275899226696417581907167304419590541341734876893209791757390346645315062217846006172958712162440303273972788643822189634580627705024025108286371542004932566568874721117133510859594333683404817926737507679126092072438889026770862022945326644460004563395686271930655628064
193 1030 5.783186769406305862335164017894533423708705791888199652286704411940228849609444423753607146851035921550086381607780036195380359871181454985722510947001300399068450080150953274390361496484392478968235380419254361107233849205159323480183701386370580805247594904724837330747714510926241188959659837061423947698575232395847768001385740052151046595104648561618121920406671585188032828573909794311865307278761971861593477132165824281193369497867521612071596935136082711761471738394269922924974002487638302889240230156848700336897737990677704770010003855239939230081111639480689819471338295321842257227499787696850593383868197300499595434921919600961324158709281752878165666601576527987674524814509770525052710229552256561652600006944262539957511314898949974072160098995153725249156930014136684811860407502900894180991235747691842623831408842381940551486519048738817752245988068519055801913038946017177693486981851460857980746887348503313604050869278672210282963748040885965299084715208668922801081698760468934135229156750664651235104382
194 1031 5.7831867569895590473475312637263306554498691567034323234017157153528396844614433175318209082519851592270380076370738240520622479222355454601372338723542704522328218959239737751182611087202825115249106611892649017111525204809979267162782416752176872797336238164595522398951016694697693985190815035795270992386084664441292066091602463414927901872838711679544951116972537950953569288938082191084508783724700028544134230174120027407203469233469242394690702665434612716110484766106284847070363038702093116380177739043292147596446348427563076530204228645428078871735430322635029518615978534642807387730906019005078109614732145738122411103287040526305509935999398460329875091862102600878146113346924033190568714518971371182612794872748613703719879782577129735304571279785706881114178622513463568384703990260774812454159951995741934705787018935830698118649974391818756817781507455036449912685992846204693624521877883532923964367827252833383420130500992696650464499504237956380605128489323601674878867438670445830278630125505817056243546325
195 1032 5.78318674482640722610994669694949390084907478648433603849348345523343072354112961199200588845493279709912051063503437887396721253012076954469459263616693855771600491836375529649966894872321297491886625224626821294481288532967463358000544153195715688511245513108558416306503562798667386022794306237211946429462647455836716489305731663748079811980719815866083397158893432711525793823321025336637796760371236947368201338785496877083041209587461003326013998191808069955707688619614200415458809764563092505339092251473641245202420936415286438290764416726946169017301692213245279929358992613473440859540406639691732453762284342604830420203234658613169452737332796136581590396602203530494560255957758453801089672112726432320443575011154543682173886651777113100368082348897933116198489741923423861777535799940659188569173994929403722421899232145740781919798652350043790731002595531084028085397119630890944746782167002348029260308587061037976004783486232985016730794080835358308092336684631356725383645430819001987225381173315961838881620352
196 1033 5.783186732910409241721113029532664765655750531283055013414437891718087168542315769107179369586653841182583730054170881180428411043465243324566099088947250410192365270220064172738141061774829309402785404015593749062403782184641606237918830917261242908112023161805586818528073783223846319489396577497039474876076044024869527984542075318230128781725999309959662657422592085157936457925746643179372160138822676333400293398346488263658151795562266575633292610619488720469722167361874937249237531809108607024106134308555829951816633297099417765526156941241799023222668760111708232323254613054901462400289882780117867310984377004874569719163858731532451263501642957119125296799035594255566898785159509567726514921097073969801590156009457716204591738227104863216973326896848192141463662706621580175667110725930954730877741169943539872234547782586243720660672943315346992441899038410105560887650282979589664270115091502068054155652912146382808854114080320361673418907361909973797139126886634643436067908566170442758291264863246619097848675497
197 1034 5.7831867212353192632658776231977329554949854839842049624925872762835924684729255466103008061683719664085500331370891829291361573236733283738161065234792229287195401735840853519952086319098442355030138676393392695116830250096091917313943134252292518465816671653634189749458089496057442324385500572009666613106684453638757792564709501800105008418404058700336812271203523143663366246417399022916768334265241183479178578736628396826093585066866053162397908184800414255394223562627897889771595729294106143477078911663025461817631169895150077541933543478608528486306608776316077249932625638178249861886349449338732199818540950140996761491588443360516112907286807355294211719187091911617504758052714981642838541669596016513510141212750712844089598840858657321054743831152974548933806963714788096465026410959765447782004144874614672222467801813882549934715341337639547697740131731724850983325232909630858640076464094542769955661523053493449493011876990419920012812889597430326427189359278362267710091295298722441973619090564436622006466710819
198 1035 5.78318670979507991028962310877841904247832940561809972397073060056434752805071932299402401383584941179450852588169899827456812034144966060605428992418951441812161081289398026885048583618470365669437116373535068387149093939610302124596438409235680388123746250575320911176669247814492658881024632007331069849739686979895227993512487101494319317543141527519397710112607593322503748306515601814216037472895916761756994207231163007460446438059764425066501730590248070506491740940387728201898597110926164717043478832202755372775163784333058311235690736447084365532012071554292922540905553021608172451151207147390666196541943644493014148084529198984471485678874578533975116479975948575123401935520579463323248278534954796431951334970011371935248756583721199585504236625446710917138224781270187434090186385531792430806867108169887868299292390654774945223876159843174704820842706398064048033401479807955351803113433637861800557174451244531329440874075683093515200226238831488360698480301432087014016320458271152454627361024042851294459384611532
199 1036 5.783186698583815652478595199921637201911724410115989029494161952222897827136725859675593084988012599394908672281475040662636424247550220721753970650629206711806125101874948703542714052520176575409119529345474995629737011670157681337411942747624721876735010773446851063621156648450068745155480128793714449607027631530210202769700302261440053122201233903292451542046373082028276195766158143267703751239089265992663134768236931857994104342438110256260251983355361338730979361450391783950928007463879014323107868824273843875917833132502776017283625606424672815269314276090953883267069001823590447790519510900847573704926341963129013591550842022830959046079286155350088729039161526253388307597469601635664292702111443577677496374980640017802561125778310506321707175658224608003575951413064544892416580049447815910800885222517641402037646750944936401058184501735613574297060879794402887729965377107068668442287049890193059668977118380348255792545105976938942248680363343125808545839359233936830571497209396703586364465743169682847918942068375
200 1037 5.7831866875958264722154799313207837936182874442062029729626783093694369180883727981144716413954119228567482844679475744061369394478399046865963251910750035887687398493297237052097195159660161190785595174624480108827151332110850241952460678826461726820553112154497744632507809348253982799525206768230941905736066823492561777442955933001311260150788552614265234837991526895770042833349732016759827943220072358255549858533430137143065793993366584925511168177458551782965855903138923007564874174852744660695470054767869253340994348745239636670917992125161223188235002292548389641624642917120024440199576345929510248054976970805022603274218107257231571510039787313012418804460276303518219485181462393918505619548347162344153097674745512679074429505228796077979755895033005053010155412102173802351064537581507924744131205132136286540983147844348770862280101533648433274514484359732144558128534844861139183163581400067904707246632395354561307927206233528862255840371447817067171702887695351292004676614836744629416574370800725281887018713428103
201 1038 5.78318667682558177829035837893334098256676026971645200862293432445956303597063813706466991757887675805089613437791963757601989730635674213840643737542206151236104436625521041483056581883287400182241322587808321018969081566606214772884686437698832634844336706750808606351274977326132903058821781307548171106096442839743001515469693863072504603143455083854102983296089529335181876441403853890540461078390386346744525083138600749327798606228324087809312786054603440564754299643546547241942023690303179959255491951271964925524944587276404684988731300554282813918776747612537967320034387244618952825023999334371752954730742329925462244231354729277954959458879306399160731824114571534322938412399823679162045636160530626176640280807370308955254628047111081130259753709093675052812009629676482208263728080278449647813914869237157015732774600622190119806255419033391988559470561539605569298370662341417683161043021071082499558663316302879901527810811856724545173699008893356561450465467712176064169760437353114643429394530785857480516062426895973
202 1039 5.783186666267714559624864088901601165803157222500328417133518712163308555139891212183978927785586471839186080410033118144228563959270242629641509274258390014415887959575622476104679225094566158988195843369174188857428639530926186927662330736621471058043061025043272317034604069050167335592578179498282926532646360207417088476582197845121094283632507289588062107250732461560374608230043495682661436816874445287424104204732774308341544469498066116564745337207120975502873333335617419200402487448782612755480790219964547068115683927789487823163160073419946157793901270167596170197159592825480092286172298256426577403129256634878006112926212456885140276379875856931273987097896260530342113785421705594746027901460744807324693711083914687132394184359374295220906597082772074930056870652701148251712344028549316930328829157319945236982001353090455974151378694328410285254068016574762052496690166636039080472899714570399674212597745705050892927353130624741616070869893113672663075567384972078902275142251973360432522395282618648185248748140312473
203 1040 5.7831866559170157684138962645020952120980277439598374690941694718951405462521738490175010507922922627276962716335549248510722046972075227418482471950786946047031709499326101549110673185753834825358251815744824898478990797561448465117464641896947486848859030599980990966549637427767573746456531851213915918695365566733792147870337885846767907554745969484237622449137667402005677866081800199750271634566857639244662961979013748905038947782488736058953029154264436741905334950548230576528102220607914998633184458024089401608387365325963220866836350207448499846120643863016809620895791291679189344637541506081837913811723549644067534352147488342154880605670288671185639095458075031845597746170636922320554615708227096005186045072815707743405180192424402943852430379781202420742859576346813167784962119811694094645846136190338724412005407712659657798838617849753313927593755988808694831265360984892246820846090340181268827460912313218696191976083751298208264635652343645546190576159486655229557578236489824473543476425985343801148451163246336434
204 1041 5.7831866457684289226064258619337700207699771081250758723238708215462535261819094742087687813095621873153694694112500030838088410658969606325853623862542746529222413375616079945628625151359268616173726140766501928847717648235709423126218801495955080247873295061935854928241240576162711475364992058177721489327963148756042870595128278064951944535020228982297865172478783522823896017564239781576478855325740640688392029782074369343145912002758443488642246616051793883047715830612809588424594109230987509903249218585842580045670622447318027564265562414969211435512292168915648773185232157658368646156338434390885491407476644028173272433068311807741698569607604443233614233115506422279986435891998177337207073348555879875722368024975703835974860408715518251020820654843683761640651099273692764997672149836928867496272801458090774160187365345930799850687591518633252770635755302546860304732903385917058321474226478438638994271953175403831574113785433661721710919829485173022478448853188300926216496095393027402572801267732832962677966064538074488
205 1042 5.783186635817044918136482476352004791144672971488071902299526684133827386625215876633838438325689074221417476702760263588553296444428044575416788605402936927460445900171473836602127653078174325660267359897477229574788781817830609875132947980944134062816315759910769721485499008351660675140385631997572672477044162415182001127780498580659260290073114195578294023075661718839624322392996418368963391379051931492111893034741722965835374946796885045508193320154817622890972379044032371787704800001786578159790581569645934533811893793860160951574196593624633952124467859983554111453687976981061063000647630992323570289488247527940855542657749441282329571072114442495072128048148670670291623761160079339413970573756393356308395022703056033282868357297653206707961850844910957743701785507143467733637792162987310113200331543871599792005042223378465704188830551853487473867686286707623462056018926811140219149722344137771619815389106164724039885253262219125611234273335803759021959193676376453069554004034029926765008921108639415067329544107759022521
206 1043 5.783186626058097041778930134911618807455574289009157452579681393326777557838146010204268414132738250068515549450900449706040703419277669328056344780092024859620075900787141001794101272693796683408344329182456867643812860703906862942432600152198118344741163345538744984046239603962607848118357382165154199102933665600207797431652299802876291050034848588029843863905334416057380304210141751783378292644923072437661094754757048700534141877252437024777975894570592514499437616417798527831731069464851446942153156297165803770387434846412081305933329551181384933661363073038636475323509559537183950785515928975153300456144477727149001811596073894979213713318510291230626316549731525991070254452321103046337285582003837076822708166170084776872045392763552330375209595978434472392194786568383639311577104361641495706209078606572701941688265516699948505241527392432352271550231721301658219026568771835055199753824397048565308108652399530657916102483948454041414551701184993784374172382351488570484702832754041790083077034412089156780039549683196514045
207 1044 5.78318661648695617594363249261634315112209713950256226178833556762782139966740511784848302084833624830981922854915946761300837177824224881057893385298208243283101062214750081298022258698317567467107091245679298038674456241128834968421211096956958209286027875176954591645285323570246812754959372204918980931963618804459829864642932084701451065320005494533596583864248656139210545022531652164121310964046679785976203286556955777610872187123787115353657225296641966470020141602351077749184199406085458197282336472280563945072318976697289134874947395468010882899983692649982753181855622816826117770042912330638960519081837755653450355733461307174109145155094995000815543465557583910820712885318488988992068541843694512808187962808118753817633146493409182206784863602654884311687137379995256808023596961063302980713603903533008820823525533893978638031343441550951618282718904215253734106139909793420044860541342453479245459991689948276751664407064819300206065341918856575791644652472463860209937230057184495736921516720059364855837758985586964580842
208 1045 5.783186607099126187137481569796886245515716298824023232554002325219046358151233823725602013540853544160624189049168882717785304634269661394837674400945815466728489563745159939865262746331459363283108072427024106904344395972875627342416970815654560834056815467192994080145463060348596459987080953127558273943724590466539990143849425437076912889255838281343140765642966069592604981856702186657089409334631278909232035524790419209341248911183183016928385979014053444893943179590414621746004262364955401500358959554652703103819909241252652495128286339489360838412592170480487012782139620044052720541240325032962658320421311323772667066494948192486288185094448954501073305088113430959541816060734910535789354999683235122341977160282544869027895360980653985638875669402646973552033746377999298576244930364393563649301193256181031373440321382457784182301349929200475316023007868275823862517246926888349464329571345538220790919835681746816798362029229722899296326947955136548955094966588050508706007539297060824185516790045572893878591820352014676053761
209 1046 5.7831865978902394902178409167582620365356020233673175123819147137593521439725983996407943667998351306077848513294687859244240686312240418090225096609731767578089680433245868549095766717911944908720109273877673627167611604488970361230025884031806832395291856785274336765623229889885206080049550160252682237864616953995354396267634037862982797881663511043890770966902933976062981227233325344676157647523164087168728325251196480827485161241079030130198123836026243157462333428612035388624531934396950923295990002543083011573998104073426570604023294895390824294160192199609175867527892667825739333446293439160028572328806292991535461985911529141178903250565609950912276411571184594104904775072346298389431319745556549067017270206697738325187671381942318776603562610899080785782471972769079043692797364784723456537769742356407772047142434194793876064301950825626066438108744513799302018898599928600621144988809999281396609974857081263900468942718362930850882042220464559929962856892399485454082485892417539902486344907952610868441312467341845545034576
210 1047 5.78318658885605278093447429494773488145298939139430362688033610062968659003423103952299812624217410892284931722126498325382213678895551131590015527888755474294839194195138561450877792125315986252553459046603624275109511609429432846322761005582078442721898296257311763458702820966037180418780459883009838312046026581943380988631537720468811557349609111842142670993110589161436698216150916962097579179177438534786380768752977123785744515841016993643345466340099115998909613576450248234553801625766858090190821696637761965488906676257840170609600571434573312395995816110390639782578520492652732258399956049433081428934730682702879311824685873429415300932560970980429097553132206003261217663920230287790003416104071701701536302809558636352008770840292010114008583917037838643665238115267024448868809455240186724151461030318234499225487940590601698904928661886427154614810139198134169326052502375499278904328051996872380973821419819555079140885740311645712305585673891993165692252664863579730032860863520767432272671994703515525789733706373498080030679
211 1048 5.783186579992442929611158876102114984348066522633076831447837350547202748125561835865872960125434359045568064171434271495126318473604019308939764727266872836757595154405441913830223088344401936861842605940945208759877844144846036848236552540873680448047217558075781342140863883865984275949250514663850003620346578698230302517061665353910257314489833584562172361213633299315196294034920868685355801548785831077832641458441013848930236141534809556187427792416503127479257277600530169961610083738830766392953058663018655993941161250919161311543147063395819444185583293333954106992862079984410012932632100730013336145797731636870459415448680270960030103777123172237617648367383435868611112064002876770972461496977607071862020670346018993738417771287292295511762294049229600943600035853927903539055236008204185927230499320870155756703060589375964107292144450094846281072476194771534208571019038620547988497781268828606386670987197927484985309107010631625104953565185528664083901922453646453724273731017041231759310527078915986170605730872328701589147794
212 1049 5.7831865712954030291540107349962368746241915412483278553615300179060509726957815897131058837468054026966154388066300065385120465167426669479781282454162357433893140562455626042891370323057478504359233547459647155927989021601644377265916129095395096146885340390752402581542374381396716035915453140945321452650808319426816353200084254974873458869818010699170661542353298781482612090905502068904492145522976605791108420576236459310203127327329165802631886371570362302260095176640414759049900241300350510448361292263735948067959897833382221757349049785078706791553030098510261443984133144456385624320969959626773204781117883533597573258428660435886697186625167244760939047824479439751965651397455017545466850984796893882248992082612643476990755576566392638272277906566890520894781355252210282615128950786567252189410915715760746119632869986598013977709399557462385842458438820100624935795979022982471827091152563512246198932843162055820018546121644396752770014870340736125302304224254251534643037606816298754343781883218526719136350302323679165427619963
213 1050 5.78318656276103859089210675770973128194904218808137793960780620887175435140898950503228805180674016621806525668707447804290328162311507084917791339620532914804840515349715661810466927237317147453625014353873826178371139198960182873495737508688223144010368640878128651029022486141322208898739745621319970760877148877271364753866733898829932516860902114077349175724816413765799960209516159359171973225989615664664971350599037923379991117444989514435619974780524120231021095203540384409716638501984099688479498930852530478571195067787667700585772696768884547748981143632542691706320926587263170129355463791148681279417041725976805119459954967199437622639132184843055083016752937632699213935589424244287582602878560471691315825962931306765542655434283953463539896969530985729897104911512471401856281167593330571117182351586248821538088894686408390049996338743186882541207167744059903338022750817400604925864174695347138521201066269626241240163035737430313219381440279439663577443837447619152828934892414716791013712173982488365387363674406164711232323485
214 1050 5.78318655438556388205823560106145202530695734186008234521586900789488213537416301468415881364940653284271073950595466196894704351244266972704095829470740916781590089430625618875564573247767970432134115283163826383632600146873530160317381391862059433714397645629531869515522023515512816721624012573328395542844934706239853673454078357702585997609694797887627318178735810951010048474344196125185805964161075677185919363610676997788876094985854282943264092515638569400702526286915684260996471464842682323448325319837650988566607325588068317404243273774528658408759980766266973692982333004072808666774504434558942919214395857196548098878852504724498224138082894400228725718005181059773107539273063905744058613638404652306890109855330081110301399360535015370173751897068235113271283385180078699736029991160313956200386183842671540748266744304362770075013125471522671923836665326679211528113912830685258467199820912833051906457632111646667161485059185357091697124252158091396796110492312751693222633807062786900857497739234587754313862312578568292373783679
215 1051 5.783186546165298399004457528697486947671040272898092838998182292317411998778680856176961990546402064627388425228333088049581545702605751465718298998135389232912071300483620820428463287686525950091837677037402190132342582729946196475970077992244381314022805584353853144153302918594576499773772150617630820558065045968555683174612396175714877226160019188526600550764450193117690717736530712699040300183061133831898442836376787873719515311037532621851612792778900638582113723742960747575204804789604764498304613323607363617809603936772104356338050763154816400182235215141818703014057334605188401774775461904894141243722994213401240720304519010532969153572263809344798257499522261377684444811371422563453280371411114757923600420203380000126111259740985626502313994220780992238555673698781424356350356809240655638740942902486362647332808895179286206952975496610495968791179410782121739208058083911751759425510295307747602196567066390706665845752920093007863819486284555387115883819948929583639855211246557026216982488883918023227105792867559153407683664612
216 1052 5.78318653809666347051945098683534686859182153163641508227750296642452389573336467938103115679272663195957776420263407807470996842423379292850060910967388337264217444469931285026900001811607918206787095726947682408649116465511264144110704266990953230238136117927414351436829007494049624901915488375150123812527849703009506806191928654952731747449911540794747085830835874931405510467518201704420663641809159163658283571679087985686962601089752786567555645357365734020333133768400062684027812409018437488826827925237810178132919364634903906753983800579846333727233659942434767054015318755438589546681491458792614710593569905510872361269728622201452966892434146421593429964656465284224142248535011859238010072468618309135436846792772623598923384450540113172832206665424334285097297698349365185218267466217317518540010858240960212947221359127291046213168159392074643407488520349072089426467515987454376928172841175952013088337091233523643226195418411688170360852859143532418609183057527830840217189380612380378110885107330874938907575641006156837988281875
217 1053 5.78318653017617898587317399376269718271237165420821512537194285718357265617490184381213986450163567928859287515561699099681385034596172682428702810723867762331178147878551375818590982273809357189400783795028096205693559212673163123058008444438105275121423669106155391012887394815193804369206692640007360059510871105249853759850169183073416034722746813524489651407398850446507318200405328505884183638770373871800773834750625891140917796465114893632677330068334197592197077238123118248853415706945886447351254712600150098541294712641413538719399222442471145628097971489729107096447479576208117643362701255866464419971705962161092804982932731013438892007198010790264083866590596883121419096697937878783351592690790374617977133911710613661301716147546763406493801130620775933042505689606908506115364084441754832738231349390300384085051474315323553484842877467055596723006842028478272009919998407481205849533802584316996242600738637664477212416514127554724480400255623393862622668257914596627246523311568084484984283755801393633845263815933048528837175345001
218 1054 5.783186522400460242459924534238233600664504834932269074241992608866141922747901967201477750115016110764224738792984226888467626324596026024119734596105871965014410118601777156150127252011031549237253005812390843128726613864931150444031252891754430659062931198863445670551519868906789944803328083826657861661374356597966796508776245489137756382370155403926549148887678888604990660693216572069262202232392003574873534338382418758097833042298058633146809650392817300029143562226493528498807229260514253518874715281453282160834430277773782189350664101584616475202733583057746740960191000870399369024796085454620138082869761370142272219169497763051349405464247354658819049814380586459047453357294969691257324992545531795283880085927512592819822052287825215503236870136035915486499438423992520212324585413658521407737851937706487893708900679717153478494169217727509132429276076058513012830844311601969769211119278018553835988063057310854907552333839468071310173821945691574795365167407460023574436230139795351736673407661180836166139555832908596783392197238997
219 1055 5.7831865147662149081441553420938912557004165915343391729795833155028362837964869818665186111112501534135042821887402457272090990542096938986291645855536913316597769798141903096118257998801854788572538970481637908576650071817827262981245722771141794167436185852751314615519690086885086287918602671787612466338377592490486292994502637476008849980720228991431056199853470172724286202838606266834567583603537866821399202175844773484991243269987426690449513288001416189047585074108377304269836066805438668969485401005487524006277803776831702362245641678677358143101684944032827355837550299752104420815251702786786009399117709794075222076650283767053565402415534716999174391703408720900918748672702745385648052657283844689205129739817018758981538835246609505184621372353746851746313537794205315656315858257223140024632064196696642503949305130571572570434981060530681537487288535943041447015846615569149937991195482808995448792416242803245171674432495265911621214813834872702468486912747486220676989610655791994582280059126162142118248984465581153227889802980598
220 1056 5.78318650727024009363505215203098767364420119970779165911749409139988856652775607032421641944892802015745461822731683390116179157686581242622040519631884000107368880943574440411293277766053646680963297868203087238367388380360740519345127965350813840614419482586052697471017795109369490629471057312908296042875717271490536821843666065837498750979444755115382677838726500490550479417554263328467649360385188288886487446676596059524732435718128468211763060851675228306873398215793227806393114158264051921300695026602481507163488068087293840515001868316923372716500454605721659691782851126098241830510014447376014416689031255997756506555142609568449555679183759570037091989510954198927203427595725802563614931065862619835151834206884993712705362225943561950913213758790696122028283106601619754563155759828478806891127299272021944940060661336699220496746862088639357064192538787349716937046927894894909472771642001235194811656746662991007664117705768718947729254475782596298024639122620572212527880033770415840180048367178972239836286002455899263096347143564041
221 1057 5.783186499909419530426549030139823012097395854123310873916041312947581063270865953092045266428435959839212617966681456382909287980827032300827435709193430590125875576741774880949836426712427201619928208375334540779781240051268538136473309587528592691306657715739483810981718587505608615308027452527612838709964968623723006757634735849708723231010142949362415928767155747075035177308856255334994817476045088690293020819586291638754437800447390307075273530824428110559323064235350187785321156560365426042751794574908439091396595870167576689925228582463384874800216993784520678415680310497418548083405483240205127040361887021932541319522272228820671804952984850931060589524527858328021689666465707207040868791652359164566745822852253824944175462817371475999735523490412170282206273869747078133353074570183562400948420861232244675305816213285104311475887910770720778072385971013737347280584448718173720392004496589269876940673754874564338087298687340297035746167717299217683897769382686780385421660020765763082535197235546435107100719957434029364640041515819148
222 1058 5.7831864926807208500397214285507111471955529329808664702595936139372026236786159242940064638241631015924982178805744641438361255356825589097975820026279663009243072619177873491830019976270739347241687874847719779855285488056989724640332662796318683374393270347519308302560360012606716307694188396518217487097390709585412554635423974067128034696401577976025398736693864651633350693210414293727469607217431295621853101443420195448896994213908931409448185050898067694575008964952658271986116299928222736045398240233003741274582864996358961473341498844369029483619908383038300368117312989418303129452128107357397797975184421199295373617964503545843932962437563024031470629205061983686297877944967519567006451151850090386199881237949557962629957827516772694176419118719862503525763057611749545371836247353414590517772501502777685297524619442255993953020553441764601583176132383051632339491321019831924559646052964459415999515723982531355676393918750894158877217109804337017166771925096937562864767869641462347356481230488012717836036175988750393686590868210618219
223 1059 5.78318648558119296049492447230149107462893002556558931281478531075503481831437987999623996713304169940284053418398013313435866710849535769607011621363674117907318119736093970596581510350224027699959371109368793564344826222935744278424542259502652830011012908122101486430538695418362747685994428058885165286607887430974168107450093160514118815694275237327071044407913041123189702936120528006019334177123405275049159665542833491687137029384055691373494770929033822111459989737328806007830053090068005065051251085967765781997686590881577712782157060130138783258874160217321216897025466531304292420474821228136942503111753751839189440128087649951943090999344262307846734042025652052280806568726102861193736159535690571739311798183279837311482613104739591430936246668798026694572356722260402261309075836186813513112495632408904361593494890884386995991902342860296376020358256602946085506542742849770882309507980235140818280563094697211791077382725305757814551877040313123593541741203695408819838797615075164784504975796928859137681334122678429974094611437025837729
224 1060 5.783186478607963516122155777298544963687898175806103193444480938628681177760167667700249363949763998175927670619718251068479444339961322278422895359557130316573198361424098815641058215877807744155198055541299587853809291055375639731096511147662108840981141140162878433650230625009860239736863794177576527425588858702669633732410115888526738054833066604926185530474715998418287834085147899537801405375025552780360522916748561787322654423110759898278088999656240315468239519823125032524405583008580020565621667989096237882975054610546207195069045016468655466244626426381663777750168024956252886827132149974562929511757107073661339567802229646353567427215392793279227451336303502055212926698551850925232726684582556248350285675573135906805965771435073384268816393688555339939429028734228210486829767954469474386716411480896997244152337931307289412003351522438226920892311526104652203039660923295856658034019871892737763303441196041157023397231233835209393904102034602901327558826795873898482784313254763634913401427368664491987110801114481703479897910212428115594
225 1060 5.783186471758236476990413697195638585548554583327352481463340780412667727581700903331258604943515334217686023241367516583813367978153971167466662491581033670515215864406696635987637878050661273894730474545402996924826817271505219492842914596433171664355934299083065814134658724153874728801976545033718081462459550091971848476549962884287987341074436722323190550782138610848149500688198373303024217639478574049054755500766266254884198817619847593818278930463273059073457703543988029522915481810456583036334237890104705648986352356258115391783859838249808738149301844919302182252958962929516001090134517891961078664599043429267944301911945706881922089910059959026051470622296198684343267874746725151622911201045484441471548546605947613929452850170651051901022728328307949423264057006821459789381043020786979671850922609456898828033047083596644475481509219864049776208853399953465000414958338901619177869426262073407012376488256972737193127173755314300827737202158900136460051945484943507579994590599987279704894165422597775006716587715568744004996663072107330493
226 1061 5.7831864650292897544007598277281374809459253838392641718412296971461465965706596383489251618873046315231260740474814945563968833703172541781667472848217369166531827649478618533455898667091295115552399420462423479016935257344035685022325114701262336871106071317353416372193037291895168579498029919175004866560925559345070245671379872187448900702938293862024628600353965800109008561872956985268328549980458204935260059993481365154185919322372466218692789235895051146924542958044492755264588916813306515102435239223114358067696959954946573156096348807524605200902184002943071264109801523264483293882532581521053086332686555113557501335579987826224594518662310603424641395542340848546617900286289691598089301573724932396240673059367469471723781649641715588779187065274925637921979499490278212088116408031823453080779940738020224032114704769348085368945642055092156862871409658875255420459984616625525479936524058232281645419226600542901805289411970616563032568725934392439923388496192295614402663208859011899165133365921600624012799216898262211650430952098739701831
227 1062 5.78318645841847293904381876879649110964587660427465407733760761870040143118486831184017328548626641330534248041916940845350433894364197144714589534581091560785549444969707910749016812890528016492139203864368122214606699703427991198699778202351595752518208603287475127763169244790523960153677773176285571048698386023703869909902977635205926472701859008910171000723144743709920371393277212938599586619170392610222251333864841389707373778815035840691885412890115179047567306672672238443222778555733919278777696561234036643009592255444473727202036992344827780850792451787627660266487520636785753074608539962042301557704208738986112474185314034190255711283299209881896886910724268495509012610856592922078399377148034388325688108441011190546175126672917394813534413257263613721345616026066356493052865659894962073757571095386621678391983693954745968133866042575221666953229535771381492350569104484798981003531131377689427338162590872792713222066111016651501996336562940301396116339465265289345730875438021691783993364411609719386973337173037957399641061996758894792676
228 1063 5.783186451923205108570973480263133757170183751100821976235597077234339702015972787443027780085179935367695007088546004524087687224246943763619640241416999336740759189744829943872479405986491377315424704013033973472365714551036783904678933199378741189323027806588528557002368481134553783585730072965607636555537073661459525792801967194077235988165022328961028891239359897808779456309372180314668906121841330708506755003738503819228102938875278177900973512999539864918592033874712596232293250587839346787936076556759698339735749769093159251403106149577754312635065639410635679663542422019043282347901943908923007690093665565743135777968566553328483809564986240186954865627548426970319064265763012437149515909692189939905124587059565024803373383852599525830746096420953549386548159745030035463972927352678012516844804770113824014574924972701863373417060970444116054562584740689196668745483081940365791652422328743503188548702030360781675080959314237513101702093617359408589619683175432958100926582316224665858058265899188961562755518201689169559929460206967937385001
229 1064 5.78318644554097271146993252517972650751796178657007285845308862521504536123495153903763669177075505940469014527506266997938183620242097823741753640704826928137025392314614809088597876758084733798824195625205503089643485095981355229832564888888237342455820700782369426460052186053518828684102913888834671002181649459438432868974665148654440744113349585522630244815241324174061146915729962277591821321893297268908640737024010496173442689204359169064165114217330671198039960990437484414436183233008733389408645019369384131797623991738133651882857925088362990025010430579246485081808788943454734401491633890123994570426973896566290237758045161583622451188769942972796395348763543123280934065043931819913781234061682322380934685936191313721691708300251051633846943776581036727459940407895851548917944112328053210788320125948908336950775289314123793292420048202689257436591500469272315643744932163074977787235411652467195958442440532269010180584763270629321865022991225351091569492362411826984733975956380637643652944014221086234693406463063784886903404742099805864882
230 1065 5.7831864392693275242700254903055045231126926253428681847974148737833993659507497629741330858919835044205046908507339510318538582459612991013222637281915975097989399973523253681307859937723759303574578421614569764262639709038697083261477549454026940835910755832631341819258758646825633290893953312649878978531582252800898964380792241843206569127532019360496096759296123297357837357341138828700359849551214009056819652746684521104265798078916419132359675068659752704685796975782597250340201770235130026415281859146530212925180390375068277341589372778754462179409322670129868673077861011493172273585804790049603637448048847821899342034539182384073334988362616752261682047866376000115263265224927383142735440396103758662314360078765904582339622041036076557055977509448134515646003376185115992667468857990389954496602675952089046632541386102436919245853110322036480420020403516279195765506870528358064545621398755891701308321614432167717777377182940708995323594950828201321940678534482466091788053896673431036332851350830685776352722521114993206543414758801010703530281
231 1066 5.783186433105884679230873613562500916211639299661931800517716018060732222943207304401006212701260189174651809606910489039550497835827027989335757417292658039216227424272891074025455156003473509744180586757763956358029754108273183992079722558754321290952696234844769635372376068417517013402159570096521829067086175111807357547261097503518789901931642422395985845323221712695296624110619665469914902071853278709424339800078075214462791548161663954750188590376652938764352681613709099893567492176925977678943315603226154195584346651412348189772642192217297071954627386774709173392405197490828161390953815208987791480620630277784282498335961287438137041494779831286314118496877915312092518984532567025482622102087786851293945043666993927662633532548129496278743377507007432135429248592311999385030991494115680967649875164480010958027388814236823722189826696027383695077443814567090623902970496746594057730871800049769964073200870696094451927489491988505199767788651685308284905412206743617958943127962133280106229716946710783019259246790271259791186287772932806746997861
232 1066 5.783186427048320759790313370775799275197543894498439166525547692112402245075900151699665860658801614030786181918039967775555907100556072155148095316424589016873828984819901933888006863064385394056160571937367076617059172760912736153302009161021103363936282339343319308793026892209931549976532279317915202483196652698523293965859872414373014830323370681573263098195527762266539718879925176637829639404046561382333491543102876553892690485094729816796974337800370994885394624747203967532948326351593284591622112619488718793879808107159507152940463557791576862769647794394943708809230083902302696313414027545431047629736267540382407087757113838284275703071213671193421415208888298868078691564616518855562797719910128196575831196416852651253989037246056355685644184508482037081242202863316082771640795897732728333188390073180253827648681016374107139018499539236582826541870491145652622723291973185651354205826266500867219946417518358430767045400910294728165385398759635768886737235438547131884656847652805136559940766144745550708665009823002237496731054992454714439647888
233 1067 5.7831864210943719611639324182003744665853894918896573270238187655032451311069463669261441235885671686654376566570438624714694953000211136808324993944695146812073015522109101009470891736869576652340272575249880296615516028436699072943824826950411142696628294370528623403915226289886005270122047720252098464951483004453992648995697919078254444614524651795563828166220224548686792169590507915729766056279407985770240801580571068608447565820770619805115246357957404274820879954851610842070167149523364117461519883343376202656307963304196721350256292422545929228617402431674717780012657698259126939999682899366721386317145373678339539456411936187565191030222121866313572634836109880212281988903277178185532976091192853209787055094841538661374513674552316054131999655297441001667992671042019318250691348036767879486496914399061207875206177590425127870486651078988846380930578089684024144913197976690626239449605705906511857939103002934964269268842973563545431862492138602345829816033669897278595616405264498755369713029533448908557477997678353558078285855308494784165844785
234 1068 5.78318641524183231359960358154922035688160402926314249311089977505739465371669222415108299660636363635139764687021811790460022008105439949715207110861727705326587342736020876303929204423203180680652476487075974547949934222640951482538106299164062811346945822630921607345690152848251811674122657472440145298624701508394668127171132481725596471098063056353595189753193012635639071712033550787244401986619768630061158924427693815003291122091778231668680780357803332994295754565509068749957798045641207770741546899082092632596979906539882547950209050721380106978356737081535890611243085827274668123140867040495520958879395184193524178007009455599930396002165322471514875356880296640958334579246597356166195022261249606212053466865909004312016733889106457773122579745297291987118402924950890132362619233919361063037120186490057496865216630559069154944016740288644219408872031455348925484414347482158930854896506660263082033885732005075735044498587929579297488867527970743710284686422326225149977353684691168528422019653626229844486744807813657556338845222083384777462139074
235 1069 5.78318640948855196589625106664541305566459302117893607612347727795328561293923101681669632196558729349604322773507561256915745106421339457351969465062205763140519867944645753230755053173271991579525401040192658341715180441395530678499833208863580513425901391720700566865050184785758450232924693152840547496936909705222907976856800331914159964742650167823712186669241994281513777632329777353503447174209312020865141700733741628712210867614555547399345206644586443718440791532683991936861343114897647679278506231105361824331626845717753036380902417201134536742149870299161815021353806530943021312958967669987036598194189463937616992182559815592533699787097190416088040010535026675212877415012560035343794785344270676412960436453155673822043000279354770715195309544492765565502390905302498242769460947475755350054306519136322916563757308807627136516002402508903481670910142663300522522098233221476286320886880308164095707456910522769889745711889425629935444878909659349080037705153854884947075921066512173254440994251112067365058565303024269768880634957175360612380529931
236 1070 5.7831864038324355268970160498552447189823366524504206794998912399693054111794449382179315484197649194139572869128864382715818305491120880915019601843260587969336195267674817543852889028927278005239979855474056660413924354128911370390668454857682636959244728579331397481693971792597995108372394153292046010449295019632892348323430609814877016250100040174267728972075597924415609215566744900987226854566114298217745134048794865198315824806064929063327968767813953752379052823398602244014313926659191297634701795575216966404728650179121542265158956525971432647863955029627097318767955786126242281442745090916305678434391116407673939595096051087895089489422212830079331612050136667927980516477614010564426091947790104731261902077669231292629233991910934378603203669870265662792729809129372528299658087931955640947905713655274368462546617369661821669532680107496779605437770460574793282329234874814350856492114613186631935302344970531471802884452981750070209869640306390851442001102348068478905041162829358973170050938509949295504004515106017423856373133437091599147279328128
237 1071 5.78318639827144046276325426128859002939421247775849773979193050213117603408182035807400253542104858574217518223321353479708422423919153718649531502605316652423667445778145421997558056527661416886178976536983380307399806064884643036502754510257774739400284705368461001669131325485663518438567895267514650735546111097359804381031513175341294135854821942433035456827823887287185638719761726371440398042301039480088444506966540232136155168229658136750727246272644302488246074013093779904420624270862420604032118651959008425425080718209172748886250101311075385592379481973951200274867164311303993964964683854567425880996397989068637160133705034777125868538898417542408387036335669601093478268690055823977595538392921299367623522965299197085019028545241860939471213020369407481339587437976845298158809903748545864675276950962484687596064980208600692925722043973658941906896891458693416109922457284090990395917682391360468532199629633189718276913701057637989728054112767151537350139956233698553380419651523616770159219391387164959653289638494511591991826663829306658574487598245
238 1072 5.783186392803575547927630578430335520902994521510398163974346029168193292736677993926129570272676209817679524963232355893472336377712318338346435359362843493068366199429426073725339629804646063261066854044316302368475999470132596208007633941020015321757738154913340010116750101029175190041144971349334503096133406122126109075373166078197537677999332641109729755341594303954686337666623948700505722114756827036480258687847868920033372219400719069013697554723552847215299976851473836216438787472962094500976521323030055673164933244538914372771838154942939305287166418915219634893979436944863289577823511181023942576607236102151245319756775036517937170637671050943755880898912986043505660249994623093578385952815702080245073387315494944773779015805370395268703404618074785154173011325568633072851387523690806076373129739619020467867215122755709244795082025632521490533780876249776866358216209013390149406808163519696991799875652158355821036935292493872367324781130230629209732168274683475649749359928249725539069297063936163329564332163600803862125523337593625282970838688634
239 1072 5.783186387426899367712196772947674374438019806168513346454565891040168748839749349644295177083767126445392282231861978911169464289285743319030460592085129143135302639410461245909989304070685576147940727436878895268943108740000378667514212775833586411823277063427905850630048184727162787039992601122023832046495101630981898508867512186355460840153238057726899614915069953687528484276820693538829197393060448963824658842787385892104487292436143930756164341275714680343139530768901388866828708440163107877205917316682910920707577404142505332205596565367277661051934347405855725353072295813692712643521028969080199275324597539244697310901062870032114668374480720970543666499692908114560230131053174287150505224169247591760794723607119594980198395169165663411537430242598801362507437259502295380003661022640524114113021885322348082383130152281520823829072683645645032485672449587178234222902917802388108966343478688200705944089484540045548356376099081506060209624755301873325428555645011723902733222587228373974586818310138365843078745535003536823124472173723657440649912079781
240 1073 5.7831863821395188706809582005261914334454862585328583560444810991406029144133949709860686105949247647138178987118876048986177583861847991703160513085401241462531550651068653217372257411131192140879783709572211873857966783689452288624423737430123891424727085575677940299963403903001307267661388275439842421712127191913037901519371170637685758467152533765964915438064427140143802212179965501318749576171862164072732475624547479231185565848378376831914124651623060391030929318614261635913678212651109197416505964632642756183911181230036945952717267495217997061114622747914985933719978577815825348833099120089770140506435552736723332601658197142625500716135425386838206733728542443535658046967743855312014258514076884786887205056299535321394513313216839727324026480590467681681581129488476390313045517086340704450599882739657492116738071340836478834997352878304408848915864572387239486080403219582875348957261211880687878360681864116233296175673143372650379018783194128285473059270979957298658551399936494135520480003265085144430463272494925799095709248607434968940717255880722
241 1074 5.78318637693958796887625191818299009378404002687635330877704551559684214955750142741557662670492017908534356179992960886744830750792169818030776270124355221928234970192657619453864425772064109025931731022180555717706931273097440134559646642185800040135691851066165393049703314964337548478833136036962623556480590403093821782789306608021283436705202438324710041495518720695861611380506176805320699715800784063575396265956470631054023344114590547960996913249800990140646019907244415640017421887832334227856250475857316485103121171655304607569289510598838016700641569585372976154535125407024268720075648270494547477798422085335620244761190064887785760411252980964345877957923445978456180152349283972499704944325038951300591829971046231148526707734262363341592189362201587059568280104092074493850728628260271230021835417269914363647964517194775607752920229252640258049615873521457876964003247522550800442794688655271586765028477144086793481650657877864150916235658622386118778085419859395618256638988566316966613429029599730239514420872004396628434462995530887644813430453975271
242 1075 5.783186371825306184164460354866533724235298084721143398355513193669625995722040140855631581174002962648865066463084902195480990510982232620719638414765566650745637199129395806464792453283529716590527950862168623914075041087148201852135745644098046695967489223237838172249444250437292248139988029036037870989272919639052551463699452311091399265232501220726837364409332500883123756029143803150782303371849599567450368917009428666414050328266282616030089616310675041949458330545469913612326645369848705296128980107751545683313556134080068416508538025466984988164554815928496679801549019226781778944585184695520686410345920954142414565302567638022170934672462802305786938305064033077043347946979003781996698968155029663527565272144304407303208060122829107674550397501014243384875867251512792087896984725509055736884484720631239322298243517633081550177848001051290565382832800619947276478999495385040593890242219048596707109359382986604495099510410317426129592617746598860935489100889090334195989881038669051523527747552230148309734535119985806569064813560819257918070032118588071
243 1076 5.7831863667949173389893491323832088635549001305968468501990214870600440824648542912641293517889814369206503560629721453462285799681728668134437029103304646808279592652915140088717552407906018025419549502278592094191648019969271338463679759777927856075954340864450308817499846558256422292904015366142240357094807214749820592417859681735255833754950296589506045771240690334950661839617086092655808381828926380324310806069055624634089930932994039652155520801841134770043396492577541989200899386460157751433470165177296322303232136403028628195171623005062053624137406467239866623942701641136858162440225876376572954459478005592962123712856736383738156043776455623992884685494572541292886022913045857483090948244405663335036492245041276926007204000129350521127785872831292632481506708719242668091822554424800589664772504799835050031217513807498634737547370998874987886306736970510058307793535490206938224341713478339250645767166477613967276165542740897662504374875631334007583663286748768322629244561783664587332149509658362462501707019050034487128623379258816151998787108260584709
244 1077 5.78318636184670828990081337435620489454936524828302933157266695943751705062797833753426100776179922209797647767162570826344583641384676830852921287039633695255352845165042679907618306613029028919533704764106730580700390489714584340448155170913612158536458520250553025060215932880134035522600977316299443166213403495741391679846500946851840346179751146066827566734011420160661346751575381333676555988941117650184724151817719132906353311262604187143572490645704282107026561503659871705879707217341795576100143816652454435720955575797659369137206961559698667116977353859131497337009108967383004301842118393229947484654389438666822988707545021160873961101901397650228217030365143404278267476997758717639924124153567458117678987487488355232040052996285640725236794916595330077988777588771069574156476477504170772230374395996217271945181867697015180704536998845737807796411174142914798305152161141637491892206964786692034707597777584790445432602116911926975101290274837414058159341060443119090724188027293525173262701667015513425353999193716781443760125611097977200985186751796417543
245 1077 5.78318635697900770229320338475852028097335759436118698625341635636275187822077342060490890845191416107010320562772584273050746590031960956861605249945178823801695813651654184745625803674934547781142455054003182247456665215965881546134444850016888354873777950447351092192690893061974376933778128682707185041906843122673378552800685766981905218776943802130250284322439365484337122180664015767056362238430671742616753459546213159593727850954172758202473355642969888255186163477986858262277461337961335588512384389258080700130079681672586313753402828142177672507831251980202359598295292743028967931978717097211878539236964314211233707939397148107423616712400502711810907288707897735762525923684649864774347556190652972488287942531645083584460932992256727187531204743080457232434262811886303944845275222137684353386101991719963663808501588343639275828742617838222597248067310705907857678096564235328843844958970878426213142094837593392308070437185456972227300780730321606625010707397341282837785903412871961824373294662718410576321211035977040486871291603120801199644708017958580287
246 1078 5.78318635219018486485082905750861176102805034798234557523371519858001982297987690924743676116615108155384818282547469824600913913208174810099755430487605094828303589917541490494448811060587179505753906513829527838081001465803074416770412857548548672007967302629140033449237246969860521403041988594970131565429087559578839636781207301172758486923432106133179753223962819048127439608002865316199253124689905791038800798975542381097304139791986248245720650350197342675674303092070704275500418867160849948279928891886438672832228599244910185594527561884494664356595461625025968188202258712140371070860898633243606841835154626780334066427413586020549016887413142130156919865817406419062191118550095563793321376638168989328927199478088043274909868420965503980823148260838557778956965959053328104519080661203150639553485341712778682594381047929328662810217383249372462770886771655408239760956758768894981593236443517205933802451052011275500738788415599044717352913646335457276014760072250085968805581946923915440388689429349213640175716759079325609991337256963193121168991207224878864
247 1079 5.7831863474786485422588560012928832057955151951565606082595649038460900121361213547351807028402247347248264940811866927538775123379278356478782883435976813156692407830805996796394592763554769847670842383281401536809693536964512684707438420954409413011424204545923606059912576378803758526320225116615696754237062474832261363061126431060097852593701593150222913566977728901985790850192160685588586650248115888849521782306781866057408042896613026363541410130982466326785869046684906793987419421992726519401213850297690934916376187226584118731026596351881769591120438567381192389090769501062135284167110460207648070673072687703768554255262972415152181458833526901631206376908207549391759353858377549665033787700709169561198050867784175252741337153150130730294614403179967923670791097753427000857312580155844869776576063778331139750124554158731890898823841941259967559295912132044984441077687996451985028160249942716873785413020146611229647231713249144971262885441909071640151292054668107480042010990997634774218505256095598406149697519823871763393082538904290133936965679185807752447
248 1080 5.78318634284284586479574085535848765116675095102276396255472118002981975942846579724890583107097943295332796188776756184004099791914973960470437722844160729947947811166481479980611996246148034873503665908657267868174834500586695205480867242829490782063217533382053014672903018353242230162764927946140146249064354287250338223029500761199519701461599908068981553053855709961232403317448591676979204484494388324170403198731337941180618593854050021025655198286953866570106030654651434984564309713405073283358787139418557654815828802253820543954863841905395485883169482996602890694793481718997359553339750555697160191500229560262896408009000316691655849839964920311729231028950067600801324428747591790298144491824413325847941809535024328515580881052091258709834766352961704245016647628838492298796131440735246348487294943306999769471312587664208518129805631802662108509460340408848320636624671782987795260808130370146973945722978923648919229828923716597397258523129456764783334966241208835654230360651894739560964330643578945675063370676607242874933431738161422131202275558648951997818
249 1081 5.783186338281261253478737297345503234395767597063869666026472288128026182499152525036842100580025367555231004311862847661107520845556668147591939608100533313466950816512059084201506893037536610440962720352538230545500252710458248225566859365351646556883032194785215758799504511406449670606215825440423089120470133868579959466485210500309271905048062624482152244578644292726603941044657873162320469846585966374595171465683618473963839968080320286649784299215248733595530683126751514976296887394246801630287634178586000490758560859092822974942634985509485920337696223599980205903342195817692566951811797457903750823915939281972483987062603051848827992349607623525684769887367106474201330377642470551544643674729145035697380451544664638245640697577310799431205125067229355764106946974515458482292697341808938445681188741386634461059857510974710018507008297173905868477411116436882859773521921386833883147923264643873480197324087599563604318781747272818791252771291187458742964152783715554715239659818060000151161510367341544308457659287417105932658035823907927267405774518164610214223
250 1081 5.783186333792415379486959800863605332716141133383225340963134001500706077168671554966486160038640047900045191280006142636066255506470167285224697113145875176013640372971349323297011963510898247867357243575751453968851997162079087731401347213373987053737254285641670404604327880681797734107682856680849614362127255609427908142471106517561324203875684687345530568905606930929855240658699189707876584520722361147746806713544939201749150135896546019999042002255972948359424786464538808410044612992714439426686546331244395697970906788336216590271137479686615487256764706528081306496389302321788639651847301698634281865475854588694512955044436291689133036423709194849255183667153719304356816685597252560334184044906573493609419390949888035530906084277899880025067044675234791274520222008993611530014775511624568164164445248993455466603468828277872367746387821869748101539824854095813961559636626586112257939973317499108229120140490362967005916819954853358193161677067436908690773482776548466596506207738967236715067123809863400474293077569986065170524489456641643656633406846074896210337
251 1082 5.7831863293748641566371349893370400327738770217681185941564780859499826670171121621889640280934398953932205968551670410300597804365191035692484779337130306583257397038208963641576593597743312949080714808418298303294974041830254463001321322295856940439132754969794907977576426316202683388383682584656172758447969921941496589966477694914418556454926572746785926721379948709682559956352118207360565524875147958014484468037049040861628697629910334760195535887889071880636089734835704121633355079389510632462092634290089731734719074205429619169954212930775562286687711811316271963252809713034373311746314124704949851364589655017157042405755203876012330944826422639901496781005015393113646916268545872969400155844758575177902938773338867665571639201805348924342182345354377499045420440345812780234272959974897382754831398013159334957225983445402997824844495280862554095790776172631996144415548601026969207483825690130437929778591742150457740729164139586220717280082031981957003936178496503640987707001457478571323289781515011213221652365648758225670686302225149637004283357115138954804968
252 1083 5.78318632502719776573561020642760802290801368843470238079922030119919197454619500775282121211987245236000081137601097781243741226671575410796134599540333379243189965540360963812424016364890369818527893393996811647144739670304158324179285355508342088787187616936697230721389369537719022232975510139673179277400226068111499737532745875455836970308462501524948651259996478359441438282909104454848706385477316078256703149152083472523542297204178526383104499905193529981579925858273809519805216019090904691693976440506101013510311381419885132162988311829775640061523808073288114719554337946284219194356878056618216484914434280982103079007235378300030983891659923978173846974074779080021801169090232311761008757950247621718583279726966072631358401589616003134495507567402743231605946540092857911895576128015766906016888212881352490848918043304380435182542987123193469014717350780330222583435991212543258711938376068300109067035561042881469614355758856608048755609643086689968443412374356849143784798491210656859725944566716037469857697100385550850331246532924661553637442333340272475668029
253 1084 5.783186320748039709676529814803296088202122888332037294762167465612250262173513668371896814545577051964427391897279638478872911608238065414228129604750182528984920343466504114635967313051684362731452066330188142109642061867281464982728299208752741933521877850013699066454287597575603397120759003682340374883820295004735445430867684652621772822894457912495320291884435047413531806714981618653761808991870392378514230374475315306053101356661810293810857418070338570565623468864948151625007405828369901822449736883673296805993181176436580223388033807303585855668793972380632919883666331377715894438163788190323748756224826807940352606767563212236006710515773602342247371545432623193270766388783344211669765802776015937733308481066509230705224854083636356587623443651351099904289609748163537998084080874799502526455784871732876311387497987394742944109028057958450741461310199716051687569349188834432534635664079513741460829766608690368120857951300108379511264547784772444290522812024730825047101641170362639148611659024251919637912275115196749578967450108578014599334617121315441045971968
254 1085 5.7831863165360458982004305654791272320516622396372169680192947762123707222855459502142701940642567664958480205447256821357405293744232424924369377503300524683681523694639500441054846676600888621691192077089798952735817445084849456125308005241295017645008052597936279014909777768429969477204118348050815199434342738940036777350507026295828325062224315833236726353587507477757185265453011121728480930213796632191205220378665303966829976113365699544525728305176214011693976263028467676772448810666868766256867094001993699018445134167878022162109232378115280257558498483235418194483178634074910774170243114065036270302582202707277227373125553213594987521414101742524636638061480135469204887738501498141265676619198906504906258548708413050683349143301498584953791653932262675958649922011024899171033793943515659106888879185715856583595709249455626503124908663763587430004956017700327835930301634589137766987813451976784335175660466484145700447945419590152233323251760635886925385626330545017499834270492902502359893135419400269435057618749148770442693682183130652663158217402188467329308894
255 1085 5.783186312389903761269941949977147680904979460317329852611536850918233494600547457417730315060341565253184517498009372795875877982243871773929138595258700806396574710949668093712507762193647915712145891706831226745776136649001067855048883708615067587230865260329080202219756853175366434162478750989540727506218813096923011307879666842579561652649419662667147324246183648297147344139596314702323843968496797425492991820153812665650735594737122325850485041438072122415871487009996981261413972081649263056518287341129600817288681328387303112823869872145661806779719938644809203535495433145773039200780814221560756760405979056963174186351681332291973888667968236965264345401204696696152743579122521692120892723118622570549716009997871791961506416486377545358323093462258861261735105140397629634427524058623975415815134736074794110403575503657962363451804466085076284063962183667982983745258274396342341408395317913484639273191453991658956291155078067551438256111186520006905692181545973685566134143980913041573762539570662969510216570801039544718650613409504175147034253877173256481442838
256 1086 5.78318630830833139005989481056374933523343139705572647792119251498105705211068372636647798264384802251212409020192192456592562122640618119484737169842082713771163040621171643607547997908915203576890942765124824898031509973862481448811121073771022876420410968441841125331419787004861610527328689602921116337144092829617704850099624815152308582755004480114772923090632008479208636268272350288353386033378760571348921437792548594424150546455594341343637923225905223012336644758499537497095726312077285618698309351963364431090543758998681023034006955190551681146462386623126939731910425228938988055042198519135526497098457284729576127543113116027653731986052846422140105103490320525388999380807164903686053983497016109749938976091723126023699601882011418546493984281159984995310688518895399973302646856831545117951158027714331497148323472974808216496284257709981736225437929596290784537551184088185761598982043763822738283356381591597267614429398148714296387746675485181650815556665867295628836435178400986783468315873491632237988410380360620197665147481577272522557905396819843633501777188
257 1087 5.783186304290076704598026203844358692645736642778383963731327287145318204314097577784981537657669473797926636807662687430118094056532044251662061070080820807876689755640297515476934865386186882412213387375160337602058823017659410945693287256326277189772217380030009709478197486048713455179043009846363376522268323617508250629402163262720900565714205548199703382277421209795633965928781678710481655433925694521121479524497873968307143928229616859411922193488414323008370992879842823813928147607826168374676384626909953457405578221818883234468044738450386003047528134668915966838028791127460167894887147749001977986271289037138064922508046505721573756831609276356217220912926524679269831564759359043676102926770210353373513482735962186447270180295040590248397918910023335865498581153092834329970024084227420680289538583997768322174575267159665745714281534174836748338464095112178251461853353518256861041444974190999727022507115078389177640530788404227461281281378740287573432896072396183162628589279767158655928904840867261029184402763646010924248427435675665112640443911976152062254364791
258 1088 5.7831863003339166471297009074256396740922142811481582373466930417512482834745020184533830062703528052775876751838257104107520408945407661791888910162429716249281942448691733803434620653708021291290197585695004827211514774658023506130672747929088588451411076998758256110372029597431484331122530791675429008233302707740571067549310644000863176744845287349078367287890634015231085961687600890878775371309008893117338234194146860346051658735903528347677335450849132545791090421828149347536164650694001258605130557658920319652959756118775971545058919764708017657077565279022159549415695784544720368153429092697192101921935347623295452162930445066534252185166432922603610031578600301340499011013422840113214846845887211115372845355187820984943928248540313001195917195581003082363409277762878516612466591081951718136842725537795158404929568342064250831294960668497194527965889004946550396135317454393055681102980324026780820705491075916468987912969256103331282225379290987491680727684939709139681558189123489937604734100330198550067415896102072455791873094841488809215216094796110995904077202621
259 1088 5.7831862964386564003157263277440171610426267379071926956944732249352617632057230623060567555735453835867098277278898929879657312715754071555341245322169223525548009179395503246524791562164284180037992405853186949193610808864670612086569159950910890298993186753285760129182018009467706325313406640325053017575249777776600092795095385964721254997726444611546640522175115157526399706749919129829423729447774681384627295101332754018339188402189695006264420648152382589180629080550839566198139506989574057064499170672746088927063016414187596202200477989102571494928296842984949185688073754080427252477502372047131890500451745917039884209100882504607253831597344433682315939755975400281082713003552300782669001547913231396063451124573429371726486659869947759946213015382593742190436955689021732814221800833258261694367696304239076840316451015363614527777081308080909159866497041442677334843839386432271637162643239947180536933759187994582392152081036822314570943624107542966206561264374920835391157382165215537107026178365268616063749268635199327763534331492920836224206560922619658195519180342
260 1089 5.78318629260312862940649040682959818636941823244430086461661742101858576022782596850071095172287470745133005520562988396908370301764194617602593195864995595004905241185077648576231268955237887083600399417254127013261956737751254584235249512399506747692752027133074596977700814137097932184425333398614179202011209225407949114849470629723117419685493210273984251461663105718059296598601797373775612296404827136953199571776084505462701439745317068884385315981760749748110399206294006697041877583925820958420627965204532395942223299122030422444844736554653132598137062136100003395652751661903745968820881920787321295212180802355239735932581974142250420828680491627783080408505268583067724763748828421688645371937964507117508830218424151141985124146489963647958555260868474014883192040201828360775845666296987542962567672573554295470148492275109672681015431985467674214763831345914650787346744750353074627221633172472120442539518060066639617220521501725483118599482633744628181930186157788455838787108608077556532042389061102855756153611183364925518130597038078660375823433920800847299470806962
261 1090 5.783186288826192747568370335092147549171372091109909386157343072523652348870439286218378108777369209748133861671200486384058399843954031146234496741364780925339952590847607454062646007381726418660833140580148972241908896547850935480478635318299998127924944520100641920183301085995727600805723101345004897983728350788687134225612843722033607497993168494045309736791571768588738886230067407597733172300701183983747045033481111473275265573360784432718164405658169708575523702256310048449886089432089633167848735860459885162439559061247924836887809068232961439695896474192813771227372578425023399531954964768197006397304117597283999772878064907056727271554653376999932227352034287483137450271788266921579396573272508300677945971739044717808097127565541595895647114312407279595532305297408062443935021370534602290201444209979893677267567499406761986440913247951447307514039085702565719774458226868866867048988109219893609643795373568228656823559435573399576441409093833476065402018640885283461884493824291360132238495952557478263480344235042414083261931948747875128558058201969273975010965857104
262 1091 5.7831862851067342035697089472600597023388019550454093559607719326757604772341626674885564880327455497108511218673343063494893892563156811688138556849508536880687238436109695622637396250484324897264274675914398632800828914813269728730066202377022921271653501799643802929507658219394962682936464870301330164703697674330468063045089920424531746728487961422389415639843514701963324004318214699281767370522455924213707437785994266704049389850728870431553007093214540033746511404764742695601925151012966852257492169481680861143544644290431091965793051833574160454209544372686235278485368185225066155615891540441579609453514849403479328962770981644500202028438759269811193057552704069115826200929433572136212578991064832078455934857978349971600710649695583851212298300501076104778866503557957946029410666688634485242988467960344512264248219319522737825279885260046308991329115024145327862080702294696308097734987111199336134992985713982242551077089901252020173259673531575511999728194670320758562918753735368281547403377042138591249386419462078992264903631728993840493878001470304499469391632886983
263 1092 5.78318628144366379106369787394293539373784300523112095416731753238302186378690079889889372219777196619309716576230440187767293275676920039935797547060383862119394173325135204036303911187271334530319791899341131352127132370349286183153224958231686963518287313106949427143935845955812603992518842213683014209011272241394431115317592551435508914378571394707909808668949697445915866978115837591866325098190460734156602935018346359648482144618386614958167952364003553790257153818826181605767363444170667933899257760695379372593201405725802241552381998416476904183716512989589449768446003042096306632332360680814303455156993571113002641626255160474876586175202327568840426150314121652583451375547065901814421856045396792127364483594084271872983521622211206485581123098034710786052897704901419852135498047035450990876166740658844452578787752402641036838400633879098320348967433134632918829873595261506120285307159911072163779160491334462381639437006271844850020553015305028891562796244340780054197767946825222224070120768589748995275144911965461426282167068537854165011995168272912716106028401104923
264 1092 5.78318627783591697873430105051961924906592555985806149713077742008912190707937642132206479364904765805452570286454184154523748744385262462273793302709598291391127371768465184122925602115604732728318735677262049755172919219553158299647967449847705058760930853915953195511564550532228368712752228650181724822078466215903994418563940082559874693090095992959946320646294245042249485606778896213093007270712829686538649320520845141738419738345046774034875930267012785728845324141515016287301269101096333330701614817750590490610588023619855777769758229611408632763359039080963391717047984031952554094002171620717737417199782799232411551302679643940698366928516207707120651842316862161982088888393275905225657719458007419429835961652330110599534767189413913451947543665035528760767176436944614363508529238406028839091247951208735137837461088310442093573145886098425434917587973501382713387952844692527028823424635585828136300844886382824564982343749170506845436092397114694110734411526625658245632334762650338577536564950472377284922181616765560752340841804166003427444743578746051062855342500606424
265 1093 5.783186274282453260598955361717066322629280383820872651381134665798097880810650128359751154863351307512285861000257992649865265543610795327645180343302350060595653716411239191555269499927920266484047881261505976151093125987161294473186396863025941326308108823991644105337391586598508732474280634074308042607689741331241487216100576940136957015072667596677247386107942033418438798670945013847913263229407051668581453616486715091235623887047967964457018744797236815177442311313693072739293533964598134712379370891233357396626405077700566083088946959937793678200979349483517204663144969517603802451805682487659013966930521670987381144635819920559004246271569879861474017137794964226623395089866402292337679852280556036940588239045379541827348002267171214945438525529636250208889801525849328507450222162899445074867887238188596317408585043878813224152099977828292567139619125160017721519287813697617032993043861130539941200807395602290293331136002194973055457449829876239886880724700217161423626701543817688061490909228909676251681089917347587757213573227802022959713379758271259958332272215723223
266 1094 5.7831862707822555257882505946988437147458301065598560638843221035727374201915055946835539143235740834763499976337318482298926631330578793616097911477083990224894319023152088291984680326448555004840083163471362232716336404262597421795779391201196485153299553652597110953008009945699959761745775996191593811004916734955625445263394376881044242908384738182024644751592995814413068345722415179482045219607279267661950267418320636601791238043873538443567348109446824041773546516095124509370492428724897367992063778463221394780088161299889954751831600539716041001579529951782247567784580217097936364430286671453776693749924661181064963846470885283002165957105218458377798223567563373127814158620150423565802019478189562577784601800865954400382962522612655434724912918127084020970215022453817411514611501878722160928577945684813763362769159852877401039832445005770076852069398488905408759238885140521254540723802217608114578739017755121548211362931191604232564055587316227206700575344316287497154975073012931552921296173877326655661335902498488363810078638721056153435167369509128931537113864943225617
267 1095 5.78318626733432944714816945626832155545847873636431959385586699714004218511933956287074843144317449967880795039631924351770401277784345777710383306829353255344923282696529280150531347036325248836266344814059322804067114136598859328117055207597877919746919465111239649744459848911517150556133431271724171227477675161016246964284073361593548834640813195308489537625813361957124004226699297314923568969743416307466639914793357480589045443794431489409505983036182417315980665377063110973777659074940101169449032132804115026186097520104088873173326620670897182095620785538196565095448808304004581873498403466654962210864244179400806272852085304736290409321534385790110638688429451320864199126110522009982966333549250417767842255620621721314244724574635370185674328632843380529853365742228981598191512512695052207626723272192222360306528026270633738829040756216585405461250462624417456605088792328140817855922990687403584891562678911910171540382256889834053107463649607306989781722330045396308604118069070254773858917342930106274327508967666613525526832770460145418058182580782228181698850478370480563
268 1095 5.78318626393770288803480868700881883404167292331960014503856002819504475372768614121036828451578341314206199729414177250319662533404186251906635704051840959339050759749345493185249362117046858578262320428342680771766867157334500099388850382817727362069916341677359677488574753421023689914165334030388876013205729538251150726944623111608000825754521048448185938570843285793798812616466729156122472915886728820979720685315156166348124475868683830370963311134089840572184742602121978849037620919501471571414742224213173814342434426782360876293231571205753844700908496381076528930118868133459978665188652214682101848559037717963024560890873492531241237494642462881218580091269604485178492814475420894511821153805181558144946534496361573993730144471677974677749249338305430365278437976008866138855100101820218108341175943119597556041382259804168462762376105437046942691971777659920536211022390571329885976547892114366128854762757078057949650716694074692647871239383883757025449879046533076607283538291730960012437329049597175573548895542085082390502582753725685808015934504632005243794059823126973509
269 1096 5.783186260591425326694850446330597421109990843247095729669329815641870866102259857104147442993692810435306297853063696768102898657034392002904151060964124066729202338776502294050617739676284648860211195919404694148389310786542106239196652645902908114461883826913079397301661508045195198580305147021213175343793737205395473297186848389650732113287420772325799146102092220654039882397508951274919231258594352472161442863631388284386824240845047528346610482190888859176226723822174534390676240729518624620883185867524521194231347253880380254814176258956224914075941973896524959707626626441966446870308292841085150317594045441584693714790972039351817021180767160895191362942846065937018020270697340615940452297542336587141287267219560539970390787785615810932181487289230508235131246615584896868643044316763135552687900667855875044230138384913130361669532268627528761515238531990779578215397917163815485461714815532660171355318607774588904198437416927180169242931336308696985302004151423379046582740500211722683762585648847531934673763721371491270065565564879197669554500312466919522756859522939074785
270 1097 5.7831862572945672976474531011398350254425084216750918454688431187183771902504263975308550392802934719988973204693611319657057189614073916174747708163184610075460637308224599120566931521479277487749993018271872488580459915659278282682300075748270748965809665329170799999524826749910170308829387809697179015266852061895986161968703942855592747165361339630106537739149810478352116773206509451197078972373076363515225954391291025935900099899804258918911232052339137200240690677444625785212426366151153981656627795840564018915582181801416295861844990735735085411190498585149578075762110794463717555362600147953628684270372547935853094066691921253695273111521486722138411433235456928533734536339019808155178550917316611488249471239399313061937600206367239514127256212121312544945407975818173853215862697727307445239314058881957736107647798163044842752189768204851855776567506385925071668247565924261621002158275241350051103464157644424323182633220755110464612923432806295467671419112604243659078254969930557343017086877665238183261324431841447980583978843942411427914905951318940035176339752648143369589
271 1097 5.7831862540462198495047241791259644856668323590823104697317634138936356026080133051389841014718907006422332455839645044126811478369564876820940924928182128042126529716545202656037483516807254074690179194106399422818987075716366894087248432336259390964134280314995868051884030972011547103279450441587362743598770033262936919461352263451513185160122158185504611569098856238839547641897324690767815115811623053671457102633985815969321892659697500366362449671022649304322003747506137993427903423485683338054586217118506224285261998464146441153601622222226073320107674782877613729193068191545175101837982098305863109945067747809394909410141219978888882028092767850036345254146330820829579272407372460611344114130040824527349795210143251364465826923197808388763730968781897262202229487395975236332257108259444158503269233181300388759981480292909006888042166005408127265835758943569911909306534560622056364797919925002346581535795565666919631759022150935155593987993695062261439690900374387703601785962391664874524589865800913808212795683237494321238988642891518631126711954022026329575918069426487211698
272 1098 5.78318625084549401868856540352186419428277543165225809568110362952335903807362036852297992644478971942941608715657376658601455809602591451273218424641664925353153420246935780854183793000711968950470636753732311460381178593051023954158112951337150368550691984278848915216310627460674190418488717027255890175739387688965060670456964182872270702638372111400454787880488626170289639079217983340390800047099718014791933815905179779554428546835358444328140122949883601943222037861641008550603329701784263878104376104447227323379942691041066257159487998392614060021270289994008630686597058575615284500852248360337168498436597142677080721773140962051079464915503219867050199138764041837434991248598290477350075714618680142682769122209744209027268062629301498687413491758562364274850585939218090533334083943701646049988487086938705550654659430239520571332820421490767835337744990306235890895682092910190414595221927049824766134201964820024732459184428030277803127209454608485346275019847070802119495054758295447980228756407031433913618146144278440139121696729224805589920366893222758803213746232104638051401
273 1099 5.783186247691520318521478375694895646471021083769624426026119227813612332098265437397050831813630252535097145367243335146045011002439951162585954040621204662262213792719905605029580588055479291660260945250170098097340146713736313118396717000410078710438349467120686455643819613482578063691482521427511373378853049344744375878340365081526966787135416031796320097428148397005625983667836195408095154795192398901598700207710076145189297302511035982509140811778133862959609761972058289956886124680032765482839283198899563469285817499180065852699432799410979452917567238323434395243174442036397566815881492086305237784009094338650504558531237627448813561807941602144762589491868146045802180672854893895620153071991810011837865996765874526113929655941429126909031123138232520503976444160212312419818209895353096083666546575013466309628056777583879832291846408390242955488963757987369199278638707784380814635191928623743933539429876000219761782947109517560942007957286319522633188815351060872703306078860304567744678420130880043065299807590668881907731669282402044957552878067607658570318573200412638918792
274 1100 5.7831862445834482431879257855352847176825195046892863384868580398970996056704242265856282838386068277731038872921927738091719798920148820415144568671778296418644596842042663672759493931805647625669728766520101776810272576963702501993516663681051971786998065370510812799431654112956812242397614854923336721281378425047697931145066425649191422357968524362478282882713299439032798481304504231158616349319343012706589594594496327806764672212396321210844547505566086751605677632418687226189861260509670948524777254963331232698997185151747611305432674443555280241215254732500727350484643840839155775869836271418185231620169872827236506145728782245549047925054301227882989828696978804814080843486021648207059213943577387788821601652842281590532270980182462812014258225462931791389362117187259396109592590983279607460417213057834580960258339400671120822026500695182624264669993461480171879517886591989232389596215621446599004694053646530542460842473758937843652142595226854082143991422851707799831122293884910109878663565421858036059281667748885676081911850739712860056959915689707020250095044218872771887875
275 1100 5.7831862415204457860810914732961565538103876241730721707527319408034849026984725718523835276917110908445019830529035214739532738565849485502458541599858038484125330372236738257973530875672351471901033746180818168265379946814640418586042169760711796179757484912813133938379784043613488384547385788895607591178642340449105168585370622894306485855654092735794477540201623161745955960489431648937293868876778200469286441816691500866123195733576028600494961744745554994215573723309947619175832652795964852784504757488727018557092104915285127953534997604771156347398108967390856724811840933755543166751471019739637983385706211633560830964105979929436325044455967350870596538110492130412088274046602934489766723494454116257260156613044798723914855484940445635754878207218565771629963678787016169471202064481915349119353397809766378008224685116217836016363794259697681564647410607826137995790628913295570676043470531056279885821842165840126031040682486922237129998071048572223645087148746015769411663453741062135164028271265206699951440471557138457961967300135055799399339773381914207352918301841523194602687
276 1101 5.78318623850169897206740608798274682558650467447547252054572662455189457135073968369056555051006320588759683374154171453354149264065821475537092496413520028581306894716159353301872071302682293480596721032659792387876094050334496914762039387858732888278125019304674916006119318812685170316340475338378165560209909454418554633383644295501650339758379394426549937525488145736693759816714822879521650431323950920789227023433897184925133138144206114382382177351385130115537696217452831158810196016648738009476513207211973677381571211196087993486124545675818924238681671883521483614608369588823534660456104368338086038955546987702524918415726168324900470575585878541641696293027786663233042030055047073745588745165453613754525471062486043359811350187768665815271792654612515378358267659376136553449088228540330120819949267716761737925797656113226349879436519463507459066405148032874095150707071779610348778519966355243479006358594384568358977068271820918077858542708422419958339365046806627582219357919973616026014811257844988573742610117192879110285897038129533161984754588326059886387368952618057631219875
277 1102 5.783186235526411403218034797499315877826524914347944180237347723083639373958389990057898114621475482524305637047785346184455228528170704454263791284231727073008162260899011318518639122503391720057466090670140478564751403082602868872151956639120120143728320736302143556248196854221964673701560040980494597025023692982728005015231557063956058852616673318578363459977434222753496137642059219169676722634494976260285027436347515732418357462709353312148471422584335684911366319775956906909589853001803271572314769214474352217231145809487818142789003297457759004999303026066334510171062335806219844364683318062857723629293973947450358023782122557499684819930599379588408130580898426994114879001569606000098106295266415187207785414931117843217457609172315683516002087390563603237613716008232141451565178150922842646070799756823209372035883620309304877892560241854622187188790790791631545931410118230943865251159102768924211427576445568084028281061409476699356753840274680003059097129442576909836680226223468982164590378780772912788818721220810789440317621108685556904351384006697447556472217129380001078311746
278 1103 5.7831862325938038175726893558387743037191396308496825508147674718190069383528041409846930668454664671575979906462976732225602248690350693825382390237685898959901205148192918547386821860446688758228372317666723516280822798571657396169362800783518479732206862952438676357024421642996733726846432872333936626622567008011066478325184128758660213555476846513050671861665624784135139897658388827276329857162047862066501588555441416907285159175520766100756442456648041546038508643399800003482527006450750644575772240266387737258440473157006773127458793756752232574437430749846358631251804827381019296810615696296084308045987434006138236654165449959213438905981512424591603659173091287862261568491857291767459687732875845311402149233534113960560914295073085337079645621846988310241169822726698951921727477952773951340840843848959831312608243735170505362169669149367857150362126008597424581640456490405568668931257576079495412733316108729417127395936048761019699194881439561368895943531969648920832578530311891333714930425482365322710798832529053073057344036394179497165254341492580051128799196377170459212058218
279 1103 5.7831862297031136605166572873391273659196061165530153899429686719613896522834217336796710491516100984772803183604011533773361123485039165304733148608065785224588955689266560456980246910785246427630187375477477882489549953717522274199871582959018564634956200791718465995301718803854211412487887319203193758204189025814040875211624980722084965481873747791904523819445231258123720047771179205117770127747255754335011456164708951365537421466554163650109864858568866831272759629821717812739466005423689325273665004553812945310994561033995836478498547387324181173158483856082721745626603441366596127236346036933724139415797004714000523301557825950777041606546404492721158555045806157227443425151858344957280347210092176760390499183860452765293106382929928259115335554117997472316351843192909795313953443302207587192396468360640855217904080442088611169655386149308308198172148812508219300494357640799636614636490887088286993007667692428290829887894492472817175978425460448905571566319151067462296565216406554947001102871006573794487930249457656865759601314091042194944578264237869851008290599337977844039454783
280 1104 5.78318622685359466836686315464400941746398336358062838985135226057735661848646502065250049409129477623140198928600260206435294054682320888701954334719549424825252320391526713602657290239869705581683763383559272067077855248976847814096509578146413438541550581633543166850237141851530018437457673989080146336131633712830319139493468111078650896328290027094181492948227568354259615350491654540624215706422293762476365900332260430562458159354072907271369056696241651513957280357981073071872283477401983478123437956767655485742741602467198499801627760607837805301529660052241626435201278387897818474195948681236412637971662073821496058513772463790124201089464989549051715054449294510041106277874674530189738850869829948602257761654071674833156879906030593549116649184096876833735186289922662316463602158813162216300635358318324633573459154468034705722912509224738652885754282041709392243255908808837626921180829700223780285650577568459047138871669487906999204713311198061492099489536097529980375881647824668319545760977821125156844676947186218990646489891508896053421761529011609339240225121188927670850688875
281 1105 5.783186224044516463777116730654459242988720856415410389067496809369508469071302392749557080003937424473237037276264278874172992156206367689760689398641199039757988856707367985906039726878599916377498427477972093360866538280438676418535417383908855214909393086265598319432967442155981778830226955653862127710565797664015441985853146169212764753988770757207986267521570318180935616591937353149543732247463554076612654392285281239667011679334938112946496275206364171541346494280114929265973293924500199482858195464767283532480220833905318100599764632018072019222189088617972712251736544377534168707227307740122746190083424633770772214629216538718874509442517615165939651968710183618765869767062889089174669465392501752908774777586348575359815307760272946633627226042639530275935929982675735640661020902823262590211547584671108108959925540513232198761547601538353530156419291228213280670138634615030319622756531835719148566419200559843133847186204107411252436242321298606254334053550072499566488211879899285637408553017855990023832397322044449846245423280059455033045058764035051931063076356744089892978693794
282 1105 5.783186221275164162586485100526499703852097626324471563223422629374295145573158824133498928675726150379081791321143206425737324101232067004028784480015727614921711413608214236444474698752755084121955080725958500248318878376895471683878561851374370156900442404120698499024067639960775918527607736376255976752887886219738967349215897677589995464849736173456686907333028854798842651758378445959659012582797816728222542618409094299426929735237934213806178824273084366312539521701127986638119103056014024242225300591060930479619921745060346819482443774907030495324410783202469979769707725264677391300523169769282799002169138543551244052680204993079994349583216191481548695722732911574191146907794050933555062767525066147192239908254416910051078723528872610153021798965760255215302603567971550048502762329718007293823273767501542716075961809205622844287632514573663665189478120010325808862140349164959531183561660820679622616625034915628152571243077139794974888517948696887023917405366544873356347775681197127336498038515317322475151493889953842077078833481367699122640598996540999177887723835120357572416563966
283 1106 5.7831862185448379917479738513456170492830452479918929303020678590998750059390737494243216273726736720747121726664002675998737912880676094273240954022884850188093838646914243904437761954672075159966950339007238444981610617075302908440735199325844824067444383119768065096296534220980197094158528890849441630400456883739093835207088487567788731281423523269810203186320725019639095298278927028490704812171390550195151816210437423648625077811406771856136758512678008137315679591082523345877297424261344752798878049949694557776744285371849827666021313927805595371053338342872567211663366859150566352055934048507362782637738366500123978340362423134839827552083475110662196595558666650230111100896052132799820086745567291228634229210334051948353269816300612706780615691405276112458761814402124015393965256673696662945812414697349459342816642115823380301453673222121872685790277162092630635115011924718962150997904952173700557390985911668340095124218609998743605988479705170268298118855425102532440803597760382610323113895987989262727234130191426028699974057621643442845610237529980157069572239654227375347890427437
284 1107 5.78318621585285291798743906239939435582710509814605920248613759108719601499722752354346157139655633782856030230292715589340582068871611649601581104147767692862404210918517631109971945990513513820710799773249531346986143740429247765502235596367164099251354615316645542643094927485259070366494528201585296265513993331560609733961498790517854007488777376016493193430169829051678544870015950987823109525204111546117483327940174426750745595130078937642983119825584483600150387414745398376306850689067746906648840389879660755790928183145373731811275492083181110407184861097264899748236476475911437357197325638520813448249802178948411646474878546641086242154962069144311133321959159460125761675501474987289588729298756152928673093043324269769207772166712202081036607072153467577868233633361179982584306978993665200501084457397918612005894549165669114902096734620230822612173649755690649537433374834968566644813549292010346599393222420879430427069103220136799006308413138191395874431748894752233205694717707090847438524512863692858194950480523193504174029023049812779565093525580941035599354101090162307585590640593
285 1108 5.783186213198538286854898262775432206392920711837696284502585397676812341091586318699432975593157149237542290034227233716161282714348985506908263408131659144798562955581921520372422747336507124958845049483244741590998600952046330010731725681363410903515944867952727147425357924147299908150780044391945967721308280172001414106070730749969306340347282826245191504646402860084618131535881595413886946154156697787206677906105929945286546592380994254646663186439656818166069934255911327996174402943919851909044014273598183643336141389167910745781256127601625846916475612969059881281852666990569279205026868575130217169570599327001617347901606355892902784741098498168447479622278203311542966008218753552246819840111709637738917749653336960018227027023899229149970699714711647181675032607937039352294852015566658331850729008718956736444622079024989757327883307155935122415922961843714577549152926540610713476870431938853375597744212375770115443584600909464784151991003283926484470064404323886099957144926040383708076540250901170044157801479502633315509036321957288091829514350804637221204057373700775642571918006803
286 1108 5.783186210581237471842185376962860288149873449754785352796458661396087852740629623767003436389833042876166013239376289114915193548488060365376398294430404946349428479410632739390146550946295302949830917508335123058282802058415833673875894651614730733895808993439880383412024031962196146484207327973445652351577774446745894395158502179050294170807014450864039899155562683753516417567296163554685664055815763900212835758386496314583068183130679028808558247700575902583510096570944015084137607025966343196478555166387226257912596987238396638905981424379291847867904448855941279013386727611868188225935559103474686289906249873379456968208525323548294178776080082544730147418396164301706001367160280847193582753941857861326351269755435323686709736511223821895872598959838809260017727755705152318105295117819011913450521826037399103076761048114493900135889419463997635879527151184138907549391941175619056825199473532297550119297405570156696420087282813697032843924477923750028399211397879387107847680864848241839308221060984869898518578320014619458952596852858705976264530157936852682443013705933137758547387327644
287 1109 5.7831862080003075332522215090174933516789538634375253924572884639818968036523683296761612344244166840971558529772414276950136108588304282464624395363039169985321408801615288519977643153791086182329274683121391041333856289876779185698538898180913191337692766407427899705034000759872861924912173441958386004583486633532088943980209787992029014892855489649366829123990617548650488941927938596873408527617133363006928709014486663182871509034172110343167603942862700718897325086312700123201143847207717637163326898180314988468988156197600491253630507501483350601902099879397228660554881003462317287169420766124371238038568002483106884352790603090666359508095729986641609032362974833508981848454425075035483398842892068001588447082045165462139532033198601178569724515285777143138690942338668121061065661847027546795289827791462115743047053466358669020949969086586478542071483040278704721998976552991087843546722584590065666327427388128967801725241448655331942614471039015760986267060862703963394234221610818749373397432607901948260696167030276208320426168195917090919201875545870280627891669564143865317220055136945
288 1110 5.78318620545511888651606891647468947819326594407711859559888004849010243474898493469824832426315567029552956665453527318843430557327813584914431091007447341768016200646691110243838605317920972994372599007790226303343132007706289674103174237286996828843300367971213113727503733649033041567080721267497492772703814422822889229668674671037453634580364015078480668814199939180623960343470289032706121515156702223406741319633168636161239144941882056383738531463335635546748795119037016230182724259504457031839902017872623680200133442676188540380882223821693230663410929887245478800639892443092060757338021291146704207343086128444897247366154315805645466175102541279930347463668787106331058962513099823538405551204227463440847400430628234207844282513052481123084936626693409189740339369867187420130779334504974855675414032937816664300903762187067797272284131256597084352595400044682328821566093736605347379750403089133711670370532935141400626025591591802455726653409899130560340678259354828247218888337043217542311362445292350116397998422357186064818443951764080374938621157109667923171033181512990369621449726753547
289 1110 5.78318620294505497966441755294705127227256489493454138033539516493902492809931901617213653504748073132087494865397571314175527703271474370021600419135151060273022899496725127083551742864005835614033632084416004346495966226103588831219869920918291204226908545198394851943849392454877893512215736153295244343593032486000690678333591054886755502667265471564655715816199015636451764112273557819429340887065628777172072197410979453785888106031341516684550225346450209790945391823312814378860178647237610113404605784442478819931099501578204799434198632714215102210417651745063807754116443695746038013057340910389944613780673691937390928983051769215982404069463615812865936295830163274511098860798371058009245322013604319363554309405180682908432934672384189590273371051455567492422986127585077458222462149983351662561805270896763179213824879997394611255318850331680038210379619776639632176478363230103181016240599819867531105423986137512360635421889370211766353020146479373736609078313963106075412318209320275805080339009293866020044800912557940817070154036133401587943296322860032420218672110513385553609510310475
290 1111 5.783186200469511979670239171542808665689730659688904900086938163545735787467449007474219959967757022747751232591028192067046335780596161300216309829488514925774261309280130887617984258481713325664994690548580540126559822113593271685920083190481839792289583656487453247100599028921958616941148690746105518904047798769137171771182710259948039009348582462088263264932554814750844773643066251880510008927179623193624535127354347481708689911051904037314353723797566023613286055861087804925909185387294875289322500762621976804969124635205486182685583320501934899511192182987390112440777227474994323486249080241260648971845881689596524232698461280449114513709850169685479416786153121464662198700056266606981892877710644662489004530694665716710735908167916151605670916245060406507266979244340209165432319540738686148994110326784408374194326032897731883387725959275094207489878575723340559252694270385233956544960552818374397506142748102002671008885957105406024049326109750145831887740726706525915175786034129218957569187121775491211025257195162505588356657906313626482333915512190330358949639850716974517748742147814641
291 1112 5.7831861980278984673890494784119399657070159351591544771307397709292197502988432691158637121046598022576688953697780646622535168007166547897205799120092310464623344397493168772495945092268375413831763259262746629945390636802693663752290823157004053003461808323247465706995799184783107749854261882686018116478873895770540177203199219924563060355701476517464627690620975017460491608465070411326828253147121928055921117603594577514199306773005580651088875083551597805550341855528491031401201286091154066086178350532006898022146694669698248257534676392712843749046735599245582394968324438389798292621539856817600841129756280788473475038461806012703153895269878925503750636531797435786737990894917600920288729507525834108327810085712185546765140797586635547619115267941018951601964015719107418074584934343733665268672529181078927222339416216419210050492857359450989978646251038029643627461247244646733194635313461680277072165400178099632488914125306181416660989166775345374416384536842189544642706708594846787665317019001701724431719349554233274129350169851598052648713344939372524343125682696069836457433775139599851
292 1112 5.7831861956196351408325597819281378110567720183234807251301835026150849285706833242763157474197770216671770852576890073445702695184810275036859889206717783906037013733957811917961991714170202628191871995790373633154498499069881171938693523714997349066825422388895177486157161437551726408754617627949140172187552998779533626537162431076956456039099930379480178292661457112609529223224459647770727985835866228941410210005143050240281489593020486625729758889715143874139804440434661867618579314172987721780598146983010863907146176910328407636642883677797033896110968895052124520579818026307289520679522996216689503760331001572709113124576638055756424475424947375521804360444011355250947355266433907770629792584088631760197773075602289570395203190089388165118692954588772402144340906282145573969121992183313037836345638462928217106541109988288452240509285396950053940238812282120476896827358181704316960254072984254357568828451284098272429717664463955119313653244603285406797375928380754802456108991435801631075327701843883231787247941623318677380520922833143968960320187925157849890299884651251010030377281808187775
293 1113 5.78318619324415452652049088429950166939104916812762616037189864620647254593644421005120476970430222723987074840313505863082160689457287952192048772834651064904396408492355480376492597985779587619124661335006170571483084542213200478909995220720449720997272860281154091368316848542201499492109018504486314340235319756593950491739640995574879026301365065246343822638469268896614015536772959045834525260362696689535857066760389691250183285065925790973283645026638176264369686991911861603571050357144447641605283628726408533082591858228588188985175142607246450254622707131961451058937239770262799924551445391635288386967719837539447870772211483538820780599904650055480822524173804900081003248488749231399602161298039967293606182562252333334878925258508046716473397673583497953389524070465368025688573176740631282115085373452543178019128285315775519237380272113636129607363069617512151123260759986560045288028746658358212059189232700585126330106707404322158862884376441476034053883551162282319563618584116492445350634966757953309627992834197513429690237988771478862573069654278545737133318636852594133397886448901404596
294 1114 5.783186190900900698663977838532708787672506808906134271969939714096572988279025571082278318546024032245176636805267289675675171684552809924966500320335985572977351465712955529177947240862214565218956993349566006166263111152474052746688656466318798566350957788508209844687182051622545363945094828997642463886828204384431585336900511167862214151659820236819142114870911301691944486458901084071743486398256562849008740269798647641737165824836397564515476743188922919726540150673342720249187276815275554509525106098575199505483322550710850646316644431712402062712620565397312282655232884983499636046682458113913476028336271320171229991455201492197086803146606547088575955660947119243382587141161542274459174162188806927522942275940572089503520507988420490731112773503145580331399841187150954163250442521485933694391441395031456990777855455622455796987584481011670044951253977705892255313585413942202512961241675221724820418829475653851376162108736662043514308853166295767871497447162112830525547094812364720066058504489331308300138224683916378314009980401987016702217464192232125027573061656666834799126113179559492271
295 1114 5.78318618858932900594232824918166156917498234764660061142321783420335902912660086449266403235387070996472220990298287742787142153368357266672937970966479214312625519127828632853221323740420576488947780041168078821451961886794142475305935822178093131860226198174104670650568378854559168014089017982376790941220720920577268809401018856264816255160711730760175784230424040193566058310179259726265950864713442582740144495506944257362567607880719293749094585693816926253103419180396954010630776751096219783548845021004134198242465469758498956955344943590121115184924479065689770230400793140628602358772069411354920635502356891286005487186101821983080970115801337227797897513746562672691332757568454845676532977352108792010221731858739014012376606443832523638248191618884552965938355845874958443618376079043197486184204547771945857704583529052270552738520165269195689626286846632799865084396206703215958618991335794159147668920520399188224338298264018925312637955434116442973780699598674161207551568474015156770303043314534170832236655832440867927027805871668269558418247747317095553507494357664227690117104698334738671
296 1115 5.7831861863089058056429220389687727878926814008143941381386175841338835391576229125257735505161761961769528414824325093109400670390046927470633760296360017132707285276328926832917391202755647703923118985962276844653407983056439112453509623885320176990273847298639291147029882026838371362176243484262094103673536347787662917560182275489752886988923745544696555076974735123325537890721818590361998823926627223922324460911650876101943462800272113390062102283158281221646663506529791379166512040728385647514322979853755659333819694942411434185550707471320391824371815259104311144717278629479215455879059734276060554388580788796746826574004875206305684533925582712384870000857726144596538167527302518854621013657400464897313469187740159836384360696173651580874538511375370985511552190788509736983841719645933605501346707869262190436358265178907622313674232119058711515719717240656291291300286844704185106782458528558121081718327305303517608184015672405002991969449784345933884193214959732226022614562123077590072746430183422029762405355759457368569810257903349205742048123979307877796480104301281768486232925792296932285
297 1116 5.7831861840591082049417694762014844949023980147264591374435493790800997835497737401726761618450187454134025645968018876540285003982078791661413615532424692912969503399972657139051675907633871008787122277705364601702575509121516337679350888187473309467062202362734235034977956798395322445752994314614928789703443500588834432554964843463857575035084875165536440903670278017937012771866961269735816620616611616078318800298607012840776130432908759278025974685304531466734814154814349406474119493488236405544168707189618149532916655744823697431645700663667401278210661740579398881654720715288599781860748942757339539293983159370612096170393244665291905491760595892689358139000747099408694384560703427538479459286444078899666747031078289739080242810780837057682516223824264545964731716453090737552128484876409712608107042206531737292827438220582741790563659276568566254732926540758051184885170132559311278037890586953157025614978451816861821445459989227223696042264006753940680999825125910099241111423229810509576827453491604573429524309995257621423376521307137346542134728020425959508488296323106476508663369685835185276
298 1116 5.78318618183942380910968865978972607213814388489973569789961768817567458525829907715609633546212043270539838964632202254032788035891763893079894786346110838091557417070860742899729265738151680969605940889883541613328031095344397739995028319630249446738089749590140546132853197334144539494733158213938447437380623333149108469063063446547284142895740321430696511611820888256975168639173140534763389020576969009957942390867393529909264409316549931380013844891196390103096854659636134050559585622408876629056186843941180204739536705458707513417888125190636144418762391016168136743641017141675395066315921729073928160853985066256341521782867852089493114267200106793040740549927983600811417373876310067175948499034516948807175494111609064106763443041285648149138227707926587882981368361369127346129684726075033155444708355910745142729043532860002863775131723618024716393871153101359509684386189654268296661723198798115624670768564650763723091847075502366444595510712834200746934481900375175497742687351573921456734931520557261984093086811800768540181458339280159337939859453369276273753644405578808314790558347058671740536
299 1117 5.783186179649350476436234973583163812967895982750445298828130183383904198480529901436692935789591473394630793185049439884148097272225954998946378245001274798357449463037781667214659149133638698349389677960780559541926063723820061310693862694599302752890666926598098735113817838682486569436452741195129242493191409615934971806587899584948182050034045678810449274213179884792822247089954057066156585825901330301385098202126325405678289392799310986561958018546958463167039404804087929841612825543258725044007117775203705725738111082505934110523418142912671916405112828556935238423819437434318413452134787454853204070433539965225951601275720126136156938960775874413772396162460514453405609697703752538654075710273946520378806147304452025071834776486236198857139884935035267386253660692969317207450545263305005763596782988796813192508075650995319680792135210517655654116073777298549327854746381091511105968439164085422167572499993849614872915015298176086752450928928739077962247642472533480870156570034641687120799740803195343347808754598582794722404516450009923051142846312074066223776901752453365680614401182997906020386
300 1118 5.7831861774883960796704241417869202474016333506437758954400403349554653385460668048140424834685908676674967502669682464167047284021024656835799158936317565007057584401458375540293330601252883507367071007122621258394744295439440840138460205998978471872983839154597446337242230151052936301458985089437449502558303427665889915710287284196686925470747970654996705034100262112719207667586039352905437344783416601439125067936707908402813500146844244742177236268227148727776874946840240175521706801273627575152039715506425384086671636056633195384653045764139007337021723545541106817235931765760878183018519595284441356146302619513937699211015677002041165954487552438856071549645855654044829162745347777963388303316183421139204397827233690604473472995259153644341656337694283056251534555065806278416021210094480642895739769815427594118478658253129687593116322698524426818519272570437377075589733952883441718131442063385068069745525197117895125700491711825367147526447524153438335617507479053355984313565868596283563038041465323869730853741501456071498354338308292456122597265994936979161068050663389168259750770532349842962018
301 1118 5.783186175356078273783947865405363457642961491569472135025031711075876460489029096818173365472384446020742188311902209606461964273834601435764147105438855235322685369021680382905663550418543788533114102292806704457629562872211395238619924640511212732820989197820559129321601653710616306065253037775730542869860922400853343146388340440557960422635866565974211631334301142092172290066195223384698640486391938098729324218872302728996927301964522106620450109832368562874787040714005255125034799452853369296944145798810083801511374204949832805300722137680733068972573584345797186665141698868179706876011718528044508620412585532210938550591810826915265474427276435634654068517738303828192255218686270330848070759465464393630431718812928383579064734425633790835780092864844760645836899696451771391410255970021967380686326439588527584911600805515084374560541785302811643293050818089382193631474822863401918486336587971386052368597652529137196579424601502062095963968391739353891012712783515794483465411535957047120255150310122819129225503428850421607210550524247611277939028053309204278635343702541818489513034391611459593447
302 1119 5.78318617325192426986899657164046264844452049023103796430488144728995024638761648324315646521179675824593246765155920000659531427384114264884641330899731785984891568523196691110978973554602328924268235156489885888446824759709675001547171551439691994616022890989159468108469827779946720764344171549342744494246318149800220386978796491049882179806308598812500059199522573679046939610465874306568557405411869130081265322728309445193253085369124026336389891908154050138356306483805764114349934054484432541829706339931370909990297492429679678814154552889830052894543641763343336462226748487612110392238908716003483526129219528802765492310376651455892515255343457689931933205253800575839350635463507280906174335412125230042427171340920734612785527559740192865137559539297695451355859759721391523882670604598089820586550480436950937775528121686698172731805607765805074247891417556369438294125146680373565493605799443291834284752551036140253759034249548751633488614020211866824443451259378949605904496198233339175792622320257818243875203657545470214579885998723240147923290942401607428439273295110235272939123951744084780943831
303 1120 5.783186171175470614988987112791776506971147415621170508522028394966842735830665150958624997667409855262466375922372277149401717816042515540183829580642005028301919093445063696515909051363140620028024778855862006525590082617860746453102259659955504793015343498310356844579524892009951637679864730281554420529125195813234936605243754600795755900122046848273494583869290300787546632722406086307815490725725222923580728139551782928867275581716862862733086264269857125933735401823069550482587886143370662657917008728433169392933226660339422066033126900740946989903513251587182855377562724370693391006805433427386695704032217679488858472448101614634346399178578190717095899973545907007109013706918095765487191046054488716551883085021978602116960379779335966316282146984319465131248832919326977292999016025777314629914888512815531622461248666271271856090588193251101695711761419996876629214700455276264029237653237370670493485645033393107032764673771932363659949169953485391528229760063096158348702030428204369304576599249019612753101046696798030605807740523847820472324235054253438854778644173424712889617409919403128358061976
304 1120 5.783186169126262977806453450148118551598174411538934541575458439903669454615344438341724782189589947037095878702448011029184994455694806142042417488620433368614519404089464445268196456442297350463849527711318949592888202353626304392665243402113036878191635753520774963792337265741669485272813950594978665021528110011443922462230722556018001786584964395142281654769554343124462733522701431559960876626514081691406444043829394685894106418033709518612997655689440648960380045509966777655176968253209115362451757269210988696177962221404084721863759047240895295366862072749195241485703968960092318324968937152657073508081325261445692249310018394245064277351220977402789433679243168329423721232575938376690626335524288424524248105537848045371650711726745033611969775854404197981762172456179014532551282468654963441755303182296166037696096976234541359656959201305892774640858456437091978847020962460702553331876044729177093802131111009093045243907535208399250544629293728768208504146299771425906115080624713982385506838602061647360015198711640826736577897066124941255280948378991522248179560342062325958258794455169538549443945
305 1121 5.7831861671038559398181042047632031658005323171022818659405530288323900817304454407510095149349613841938393670781144974074641873131873228140822865292935864092273345250263265512629857016659776536695054307421073867055540730328085389905014027651507184133869585777030941682088835801558308699536924682135088765251842803644685476097536154590200914883577762160734262935814068526076539411857184386349033723879862381964144921503097286530730584177519427872967770834298706297907184563487986157582331210327759789988791670618300991643335674338174217409595985207193813650303568822198278779254954288221371141542213043339940982599194188988326691128420564298566546291541350413787381604588920597661791440451789769348016604051779452344156508732892575678191478257753018799725241037053993342082530782343075016274883287477474383219436151287576650588674445855948201293510591642359120288672969991745505965966093382008791424513241921442310414103550421600569012242920700615274030811820017074492476136096144019638189664845590592900088359011931701570731957603904429867797779393989975708586420785482485024976990239456549519702041236393968199949224181
306 1122 5.78318616510781279203259083319025018780966964166733784538419625329177128779603833419571328460414414041442992312080965614281754777222401037250412395390288627362274421276602543194374923446539567493924781389416675067075679929375190353140543869811171734559275759744704957884428761649628632024936549523329045059446736539757898785707522858358783860041825358165345267806400778195078918623134216896874497979490479429822645867216687187709841567430905681496568405841687430435384715752945986881593541521210629954501154555361203779554472262471110549831479789576755478323382289705805268901973641673971630799935931282559582336254523131929892486634164541599827437152058740443273544013158734006502582569358137578402357747501460351887786532870983516001087199633210303942557030462095642697975846661724737132792180874887428618998732632429054874746398908209717956744494306757255982471939725928430118360688813618212446697320720921338512626090063169154434422994614291672333596860902178623430005385859472081602899197401900823868013864402653725361622700006356838853554995016695091565052485045585126513347396074415035135049614848893592070547958922
307 1122 5.7831861631377053369318721205814755901391340410891341525902702680826874368036985396428591063040700516415924355445041179938710156998917525733019773796554809860642736639011580493178343683637451588012390398221634389202495016360645351168752323240667676272928170913913101716316801250987493804865273138266349435401467449854811166688121738399971605696316117705379046572419659134016417501233946617021535981420673481957904035550174376776615885837258579487280443330134105058145195062698163101641534186328119045116323661207264403662322043378218521859579745638317622000113304329650338772368952675489862290252757734184511397952120439820613832028429522816813240828906375560940491346789241610630277405435967465509257199877324968767021639380617213144486491952205519099563903602688647545472917855565175348862368831674252862445373800079880477858653779792162402067776278274752431141539943957363194819687530482463341357761030795222989978978688189666495385187557188458624968112354861727661519834958516737989868383034610726937520112851749715165628209122242754166554518550677889882931107564704910786144780994225737339461467223273064327926110672
308 1123 5.783186161193113695562212366495769730000382337298246320674792725631851187522502809134951466634361886050145613596220297695680323319816182614334122452885256500969890547200102624329986272667488896364968151692884828901009126678838925944587403715403291357797045162429849146137128523171030667168734731607952164511955245873165738196816765282273029901324489113052841340888038262447677294007536365742640639080602957632277209430643265432226156508014599951281619730783346681469801869316359730774824215786283733362714689348394866265326948815683904222317449539829146123585824486704948270192493220668414882757334014721561261783828322770393269890413613241337667558624360957432883599468207213475016511359406625669525753368233079787903232548402833817125702274292018963201898164404661858743391528801129617766015120313992359332236559859631564560741617183942478694095809142824896309499703314300478752967741006310471159413732211241435169625624880922634688077659350857512620036756209009555630660304289720395745486860945797358199946421632729630520703353722729117679598911636469859982566007207152726087504023867731194275525583137904685084319674171
309 1124 5.7831861592736261196058194381170337930815643559561868954258592214346866352860763723856560025086069924950484043518712949653454123360743591526498766082318782661399835964161597956899876394547339478661748964220157048357148892409003333368103164863425611483440820307239611566251504151697379887982996707785354833058198822257279630082578721721924580893935758900089964502816377831509365301439073596189766815415113356725083597196789053043143871638698865854477360668683341978295406099978929436313699883551226857076732660751793691386116309363058995180517097620273011013987340533503128999543414310046410202058078938747576435490714277806337450074824112956143885095247329197267534663347128114542630170050675341010961663284949624738229639427225259956559650053601818892378723319131015128331708968621415579739443978644423990973479702725881568659959870650920041391124965094909228830823209103361168216188785692614040215347656061864634886742838085366479762980431673064033949498573387177358301695560272706775843589381326713759431597908672640556774773096667898394622936491604004978838502230803888716552055931075069667950530962708525548502374702802
310 1124 5.7831861573788388082889218410694820632639956332641145047506841820667653229706155299594304510626830054688811181179154335085727525575476226132309892132032825410860958022027707265105754458831979991616509681764954556482935041962589586306737724580803934634539360692883014032127092347170280909507559145795505009346869063095793895750505375486096789754885905206063088915942465186539542923756573678621457971012351215059687173834347764303593664959478256280767331843792010768935167131531604242783706528913652669162352002039919468923430040824554187345244475049513196328621150166999082158447508962443071406960314733269095084534611438264666843336992818417189607231711777617243614047786391045641360137901678055289217456321759911959543639408008577059226175817445833895311899707099117677585410752442765899068276351739018990139639181831731400797759577938349862400138935545979431703495085202966935872068262363097330329345123083294167017866878059235863084285098522993950948333665550600439322963515313216759704157735903097025214638159030368710599907056522757860434088197436511305011953760090187599226189603108450264341509001792806510375539272991
311 1125 5.78318615550835572998670787504651472313578838361237019795243230943738304371065790446749025641202955536397971255532481896140126123488452393654606180591171258610966151094786648803553092130541866940458646927728580203907935048820153231206157509973915078332348144998128182900615883167568867081885907437802745008890663685947631419176188601097056459161722925969587597599554845242614291655649053979628675565008668171809919039278782177778180089208731018977594090436405000339119024920826916600188626148421920551290411237146417816833769631412780956302095973343421391700015305384113783929876411776637284836039642694267819611620610599241215685727886389489172261646711190759335604045817033653041209565762125008497166800332201658733288536415815162354328348240570498907466990805758373242858262876955031217161951041305972758448703968763197219475008323056983425308603296866848701466500562402425359942867571481164773808114848588050574126959946902444738263319920472468196680791831739840929036707946821874593723081373357208609869699737934241429476504895598880860472686894485042891961208664189465772598655412727036343741674329066862257469434097778
312 1126 5.783186153661788448390011284355529744468267673061425103198348237312017366252483345617305019008037674919750414994258661842179657218887583391893208452776326784545833884198743493435164253664084520435433601296723060284294977094320801347195739236753878354005659458003422407443632887988413796390941789735524671648133309325858263373772267539712290989195445403920146919556126186147647179650008348316894036086846003043782370140107764691168223650178292002881246392297613819504200035248482060040283853675533961793716292415973157236684731075687817356687767617298728252237338096494694395597203760094516693382745316160674863048503306552570889136332069642066629343905670749379784774547772066564766734558114289519459255329044590568427628642981159130933585564662178126130868309339733469563722334084658090997917317433629520108683368951914666355213006321152101869807896456154434095323319918751820926380229432864843738557653706030502439964398200902242062748883846355059665856236322829120805234423119339526411977345521702982561354953119848562615583416953624069089507784993994354046541810907094492585388704995724663695900418002177007750742389565144
313 1126 5.783186151838755953102932797957470013726234559593539829027863163156411801451213960656062959035191344808432041841091769355402574150128044875757437469340244592494838430923795225737396889523746966947931045148278057718391875995039606477517829015415198807094238163347547443123112699816818521800198956668311271225590413937272939559318519582068928231023670898487180498965272949788784821527743943501420479319352466979280741053686457201251948508366789656854351538674018922695136153130940843243120837437770480347544230630359101070120663684128505751027000452119062579714952283470702718452962279560095030080174116698612537736787356788566220130733221649559740885260099131378197149152467592848852216914704910881305580362987230995381241179934695676567888401511352772312557385660530835168925577521282787246300402650099189556673530616689098881883972720014851993880272212775944253637967545547714992839948369783486711958968455158288458069671026758955720400221740699720243718141338103733552504419718748892793396412251899618974266219681081388281646504413950521190239816801374224289799532904364927170517969275827100017198669182001085538886953291248
314 1127 5.7831861500388844945447415387500151399609467509335940231077502491392764979745674735973656713640533984820275408324498638299440967923827698811455191349011251684979794562924085820855108031932995147775620191505443599982475325520724479472170865350883494276917185342450537475803748132410658601908242141280982157158137286491749048460485402125958947891615011392728978916668873177787130193222531872044979476748047962642016064758885836289192612478622830913435271202624916841138099030849501420238810849712602137623783385481979140739904918855418639629547828025624975012229850771832916091766753126382799485486641947181937307817349831691445529062678546985217557287538770968016020632942139622088716115485239046953343887942231746683287365929453751452004568860076032456676369179800041359763193637259613365543007461713806392398957624569956480689263189794933851760277731287902073887447254938249031993280755705183239288749607957297541298522431317804028457980229085320748262676126170856025635406577595480143521497158997697951227383238955057401874277237956751671189113728505796875337930641029895483891814039772922819812716516249678047800288436251209
315 1128 5.78318614826180742303341018155252470215464819547626195051030296950859344011079127241894467140916851408633377093833008507422246834584242400166632645671478698725526658588884345992381811390995372882118716222117737168894008542727001645861940999122011821488692647173023136251143333133245983297085664876495971459748247340941169331747149557200785374961627119065175276263665001288858868301048192207896165857933050322864924726503746339540066910426431802110304851793716468534090042157240356199429469994110719291552669493892580150970887319231288826124469084993731501573805764353235679394214028879644110207609368971165568382255925009167746371364370519645207047034699548753652432532217261951284436337689353787178586856576706740272942149875385327676582756785805532423858350358716352834661566215204246482594940137109887649655694939476803379755002681990534885287108299198981676694206554223687302422292181767466661600116727509162416518236390236981374247076772743759586809511658394757638833754284731361239711370698099577810667438775921545538174229850524956538638672598806382051265147716787206244724190055055779115737686394671516072104385412712891
316 1128 5.78318614650716503193200843292299742899693871189512867702937959982256523976727715535987951325710196895436762355559308817590554196456158627971792557044857845874317392221642299979817102547238833790378728116267284451120170456294811902516732244304429609618755537118690974656493143801298199944976535743306253273085163504596035364353458299287809102682493717560182964825996211646170132446092175418759844815020124123616622742319889553283005777643541121885703710140652601477008445162679155636521689928385328842715486987878532598676429547180948916768884470164329221162028902305624458528802186952240062753754685559779889527650958022231276011882730927184305281100565422781143016433128331791358242829941003206826641001557053525029191301319719720121474813817738947250636846466284801841147229506378108025635311118059928139750241231595924176110301438077084065945383951866685572950945649233133161973222306250164930039964246180379648207407295526179144821185931651103612789438340715125221563798598274446412286464591361770102029743016096081832047029397172986328959716512244875315689132008185619745103153226240659804579594044111375280962867615318387
317 1129 5.78318614477460440474291614889953860938728779308332469181728730760484980717327012197426685158551258222213287449820007423446494903940657155666962863510076800206239156834769111953593329459221264645895307394423114410891082709743017798043939462194787421131292476175592357937394263665809135805003935199490576200957912603617544170391700349856026848115911217405458558363253328491741514517044409927867964870801178097759184791749244740236030476074719096918569933151130219966235344684206377761569366941570939884178642460141459243406870334915542348836966105181849239599616699163303579933143398011277957420639775511158170289924194529747962302716977289755028928344247258386577875620806642244567485957091936750997860628231165422618542258316906262480766558316032236662721097199806145940069081673475368288554661220806675597423006953919911780831956207231035628176682328215616269834243473463360249531262728347985043301088844833966128121226734788314737088134905694754336327783652349684310689231533063307851736017634720724292837528145819248089226530676028962215796537132094093903527882721307687182582831806563246302617333284852601167946454228044461
318 1130 5.7831861430637792660384252400805349546823278445927789905509381107228601457314938473350450915496703588999837170614699480655306535440307911701653646822043524229709490629450846799187429823847096960241708491980910377459705212908567608988934425919610014812134300311898751314762175476372663049309801480453283223159433522039228846974064651578738510454497214119308463967513472582201762880718730353219069070260876420188064567911810611416609234162529418295639476949103090104131387130633782711555911356438019674686679768909865121254514770204909320380925653474428398217356545568526673410406227591687381517737869587211616614752378754349192076549070489334428558312043159073984953666828053641345985142619746375410838919398690112820374921895840092647873690635115362949514842194176178535220078686280267754465438373589053068422406303277120514169689671963886576250871333587592985628704112684115850235444242174541287374645006743787673648955628392191778637543049650464031840786917911016790744697971752296782593399159200136939544360516929506790506389264715198487272429877255518301618769120330431844535153161118378010962229416889036686005526798560648782
319 1130 5.7831861413743498361197832733283020897975954423334807517605999928610510102705229512959052185210204875817928900711356869170509787701335960399164953453373502836996004592944671355112925045086774867832258381192957729164282555681201924549857900921449682973554947346913766679107873719175460449404266772728485032473227330374288909963976166478647640405062707823212094260685109276788949215645076869582621627537324083945573542676383603863408631004164639225832312629823502128147683376903124286814472603745346734762940515963046806757726682981222942718277084970519179443650468834905254222080561394591630803084520577363769977829174214441312796150055179564555791905715274659038930773906282082721871287545655638552387116041398321858559421853607339047155966497948037792895718717278582532301048772765163327646564442790831085806338815285503311066602893209069137220837852701578148596829243473063319405277443397628586074499573095458949700603738676447317426518574381630062788327291985356386669913629952968594808763995650687003793468053984905753186427123600229069891970630632773963724311785249718653868352728561634840105128577579537821154671627173796315
320 1131 5.78318613970598268930009600604902945359927114185582767362987004320119448618938801524216821925204155578551259938987570048752648008136314296003024634878062431864669307048043602890650570600835815561219762376451395036170823936271794223031549335561160734557873277739059393237344529265411253021354607182818447398595561631726705012670925903483882578694564839622309412129805824987386967584481023999682085526564698889046045320468473814173721261698706529203372991137735448318335797867784354246154958642050413406193070854609797076913592712982414736070115459175346266044959978879001192197228715843652261008632330459475400467822507900112942004518214789790867329162333603558941214743956287544767836380409377742019314347002771391200115169285483211162793555924782518750496434018513207640964264692535953054917627415552183620647213856012681846226042664609513629924423789810045768353323152374037070466026036642401738525944454178945168217386703831155740058495521580815203929027900974542926284126489418570675637494803826342692355100015471901064453630943461662591714762252596475449722075013347945621431066433223521048928150257401881870883669770931187249
321 1131 5.7831861380583506157097554352979780951718450438177117806878426442628805764710043982567420021771381895895795186267959587966027505037320310576699313470305180748852346355163819044373259644976331740099326225138943947267850477197300907539130426242342140125871596034025160992440533263204576721674752773563428646160407202829975172486960358638437384203749017545370661335143932710006215823582489465329438227732664191099543153529465535630635409513274476937323734374362842224305089151867644902266622433881158588279893453294511150075871132440213097289231483178020457482717348710836140636760669637468097998120655040549134369206778253713642842649115276308882139617378417021678499438992009362350266453895153167685231975792188079331827190458642428425614698207635316960726682738981509925687451639240586774696733561057955226364346279061102586542322919279177129955920767897973488977202256989015254270197395543181035587655189692026157024900130953028222133199062115166694706205315361481962363122883177745965069162542581606367646322957037088094509553761475988572697726278506852171622723190623679968099005020350189578725619779651107649074964538107576428
322 1132 5.783186136431132486526198583422345969257527214626029049780516132005438549014809811946191812569525213553947006661613150921688638321912948591100715415715845311890446381755444473987852386829006243686863491252646922778623497562025201016642858987872550130593669382979414043889760057072796571196973825509460107653103237663891749064910848967737525113921778389190652681655173289767455986374476709518982357419339302288330298345441883800511995538296042197132573378002494130140752595757722046126735023995669180499651320730523124893134932416682697259215721855050123567921411340136060842119583052995698242544969162870423537329927306598879375704974923012392665109227650163169385416090177108516292087036631752863509453841380020235959141456233593548714978290723363992890068103111133252183393367850848583044560213177420964005562785587361836610840272513704015265300323026845726475979686796611974473566858151178287961446644455278039728252568659381369698015991027163347997267067966416282339076015705741616550172195669004910122534493796298876298135966869805739359308810365355821964985080927148228072479406077273602411771431512105485808517478116809650791
323 1000 5.783186134824013122532834276583286825477197085846975690935954842612299209037506738786309126925747793105363416452307105097087508703113588389357287432937425691303597031328703216697388611486756167377069675530718388687511252005798838899350832597082158064114489605252903884752722256199847593698919580890628719803239480839390297825085286635613851891928431822818979986876909371368446163302569231088603721467212545006911633698022840360355936433084274266151738507788694751750558809242454943587793795888699771202865020832447020914004381123390041940830716060346726324141085479985359218472721201268001502806308135049291576245229183285663795173216755059352899935265846931838932215197143585659928350430966123013143180954939285668880647621313227896851683482181022180476672685635813420596547604732083308971063772950636969491565752639081938604884391649893702051533901437370247943111326049005110956682396737523337141072126565296014274292324960042961738385968748951080681292452462637260089112379255963850174372777575074
324 1001 5.7831861332366831659149045401430572108141138828773953552311579661784340906523883389363911609678141782870483016549117841366132236614760166218136325202502997655268288873084804744699479648291754142245324820923778653716229117199265360279259547731620443984529286995494588803877826231882917737330483366967422180887654884953684003995673237009873903312942879392540313888828724248526326757151054260776766054109679573600567783218253233961512510057196372445948533284055212648967577605563455003165560532748215924256943764321950423276490919108308496294194974154366996398066532371189139618754327079578528664914489823225579905229215452247938447252682633543359794175913184155895897322981883199383213364570616257829948719992459546469653776999005936855144434873337413061565360946141444760856192928434058778560091413943488671745008612350115181775319788581311047892444761265381015113259920306791495550948117938306568694282627166630053835824813319702913038000421056074095688117096716922547820591032677584103447963499209682
325 1001 5.7831861316688389552028777163167079831069964350494780665155122817064744428338911447307490914982712122252702976788665631051648569737426442454910471051866078417738294550008622690736421271441096279116919998614719784900285799945427238946432753594366292978899964869108271340685723394540753089636732724807765929295076911269456003567320221896058917746313326864189622323244112135967608714337958376392240039035476623428977642074133155506203720412672788329161626658220491730264487943149261508349798058858540954107727658557031268255579028447882898898191860387792407274858524259018202170730957942548158539707148209707250453636662984069677446190240174991502360349480821278430269564202231951912452940709002730282187283895049894792506381163408098640113274883215090296107023219879863766360066606938409689191744165111793095623691652882134986083837007157750029618680306563491159120376323488213740440500749528924072908087624676622786498881690583663255088110878675909667623571065773334625883376389539315797275899439876091
326 1002 5.78318613012018240327670563505598583653466716314435624546837852357091533432387641508112488407524449357953035801541431273067853858739693255249190349824368897040092401602943314772294457453559609422365518286599061533012542654952882751869997770894025334387505299023269479285507395160407266933207317957241160845178991154947851724712211854500227612300220972360000931297578340942438992447544619594902668215221858892639722565312887909155465124664277639261573916066741981158762602885228601168778569469629746065950595117196565610900501574657734036760188321677388951423006019675399518663644163898345943961228960886840647375797308033974662974672729934398679740199925408989686911960189272658232434732053528698278539732240949805004635919042336833565106897475683749362851435658672435739945450554884124572225449073608347974401455023239718087498079786734039812347733996111720973420353540221706693841375376345559636528704620554519736003770692705159660753759255972001425649756367909220349953380489165025631322412250115376
327 1002 5.78318612859042087834692062529508977583799649381280408259450175812121161419248831530347730238133683790495693104230323068242465880662990870460021127109769294314179193965306718963378380646102394090032024607980856615458390738217868206096381052601045625282396798465199908476100049019614631169471442701352217243483290469804676823004646990764467313064742792370878294529821277437231848884796812179850138106517782402897544258596942915242064832378276645651909212559869213199246965728386767155928745040506871146389881243286400605512149523299603212884426402958230295037819563366094450939103348027015663112658478893651542924950018367300989072513637059572168987379934330923110340289482295253089650196208472468965192543435674422621493608933771132358660201022844011315704760226721344858724437028690814850534462413497142798854915365775925239225706686331752766477348121625448494858121970119834374743567580185775366383475326486195037208171536495076895883493974007452064565121509024371059257931312801478655146246261897838
328 1003 5.783186127079267087831103189063525073177493940471499476172621913061015043797723442422970724342319932244361402621607951883487884206752488015568977075578581861065428706204369504570285401208586312283182207778535008246262098913313754812746751916491709549666136144550837736653887605496811271795582297314012308929964005941983906845855584288797769469017119262557569495336932837261827805169418139375719284926657164239893425485608942066195526554128991813687637627417427318318228654647718837686586263894867694173044902067423326320036951180534109885612051405596903360278715276418479001859039530412011681957655089437874716790504095969376654100693892802224497952563545324196733924761858462976916362994515466173728574933274753941892665097538322597314654344262629890496397200297106094754525319291587294753748119746735948189153093224314548287419860920872259392978020512811522288579812652231279593045633021776524446062670668640992896894868572333251092900515822834951630221130797807602473381124996311655315049061477041834
329 1003 5.783186125586438965046720992210608929198621812253481716387809840093055740897266301506036988818179503692434292406678627522178973947108670333589789863223434893441452958163807230909706231150645780119984366346644186676114374912307133505211773268876584651193157287836684184392639289215337689457146708441865629701265604070260677134420349364957718731002345965425559221453657492075784924659809775535091085638510223286364441952079725958790009727904675452138642845497668200554933553074106384909003533787934904457810646993525691416892281240804466009581036079126994428509605566354236751554360167856341136893949724443436686745804803011347247171826402084442285788158301430392187057070331635751894828276143596938750635528971886634162439995405379100407372071509659231187449832846928193766568025179645208664187748824181380667551627815973583882251934887097879522919113639669556934174031096720560615651977947541563330947796138240693553287297916381462270900093082144224291178138494784555817928041365389317272963145626342699
330 1004 5.7831861241116595586437275428535781052485397734007507524947000099737485705120401904699055317915838130752763600199284817544609930876058197946320223912133114293318669524662131837754062028321279765459242019645616941072293646658687541569021016662835115676290014970591355515240263831091477637787373863487398084798319961918108094744366657495147485088668080557337137559106481816184522843078740903796555674978200685200770555653816990603651254333134504468938055844175567269431888191625488359076774835535190987630394104519872647898170591241622896245523840870696160637082885207851275074694393066232492206837603685385495494036252563249856651217142642257684690915939562689956630854840853666512274672119736118060928889685280188117719743983344606287569975827009611115113516041314161078167424202976978175558065945372649373568902687615155005730080626002895165510625493320050300419291365495539954825129406220032262415821345211391998468230801849187809494406712051596966958927686786249127186988108152690250652241320484327462
331 1004 5.783186122654656924702617501367047520233553151116794708994034227064959093991451754664866202114327924188183133943516281408585497826802114845338364217175620652453105531040133511992886175280877913859027684293389141588923456417344998316648985624656833619998532061543727781423549772311506727570982921999363725150268478917621942015889959270269775137256424224599308514334341317718154285204578244594383464110980118271902723786893639845241583227299404044666519437720882825660759222104088582308857544527508603537696306524996142309340980517853970661833460187038820905011256127546473740449921760674723572753876102282720931321217507381820200608437033170045020269812522149164030896400976192974913562249166263673897465639046456814677262214984114092057302082425671321790831421948886178547034958124929890813177197635452090687788237121534160029720072553518700530474690239211595612392972169962785710239043909201428391207885946960403257027579996877616086779516006705902777429938400468538478001715725877371838319934715120405
332 1005 5.78318612121516402142586784702344949456471694589395970309139543836032614044869155624986528043589589892768155943005488684976667926058383104319571075105333294553045167996750990336273348676497259986883782899483077676238789229063467433076678217260113184311212755533478372340362805361507364655132685579996108438209902208928478441398605303919700634130075291264590083554126524708149775695701670657358404582213654286155122766748985229044954183738384161227724163838370131446083324833074396935349173718332006720862298165224627727928061938524151171476456541594367236957477450430867725136216635185224536348719188740588684304570133705981868771746497089403787736856340705964135925892830545400549148348405851740584973293598773300632061233886331663366558733545208270256237828381996617746208750913563505561843248342674343253930366556910183904344686747257557949735595803421670316585578916067399169141180508670814742197203914154704267582251608674692131689234390628095339228703224301903366539120611213041021635085790431514081
333 1005 5.78318611979291860635285285841975228296675417382024156679591707881082400599430875762723845592248483191001650235966250596559366959923367647579425136558898173935723518817087369789296991929888285474929351077870127388746738308287574374278077330858265734277562947866446762879508170617793063242122469283801461573313673046315338664808372415341144931313874856388696613766004585975664353806292884541010867994920713669214113919398577704157172646426041986241970035829838487223478639976781960375324170064343361581127212905240942710617024013610926454472907326046893337142863839501171359806746521167482764041745622660528463431634256983757074611013310471774355925920862859524099356573770569466210162959979051281149830937358292240339101949871131043777729228378040901679266929616026490425995742840689475249512108414428336438031721567381197407780084967792883486147377465953527763455770428619631797719263631343586193402069428736006710168413167022327679494655618726702174584487731333245131662158549966738189385354943022669892
334 1006 5.783186118387663136030408683277795807901532963268035170433298302703695809886652384800251994581767430168471819221963124903259399482602657392744714588467272866570018898021418780700336258467839793507738590162182391237667210975302148868660448306342780597779176389840180957288531832459849134514015789097031262348813630531243711355119730535064485205410531382284680906732656541425008520574978138772634408490787417969070563881620888162367179762783518910819215664550856253755989985794664959717405358280712530948096442582731589134390172046581955150779113782543605280475971102519480628126764711683834967619822487631133980368644065765517737863898546290117690624137303741413048157705410206781102802234534832299999449681159595240741037332013483796228883914822119057006643336979302300332657591161489436660055325490451992960575794778409119668804620850320351330287686379104075767837071891717023092364618484937123698719986096126758828462187734068477878688547289800281671053740904273444403679367952628895740388933756444672251
335 1006 5.78318611699914466807324271175885747991977349327336052451709518072012879808785583185732224995188598106194315995156823048586123895618731029203948367878022954855691141609279525338978067249271464275859702046990666627568733940560711038508069231067746292862997849459081199533916882706017165423964476722139442198342073975675872999564692665668535426363327571952160418904130421862595058915343340843012258793839245028943546990973941793745560702214461546018309249642591408416551264603686050441711765826759203546305968490436730872321546074608941144463117771216793077024218904496982792243908198567891027695735517632679216808819756333253459515056641079786215644454688702280653121723692747648228940673095432303536140133021720002516010448280932465562462156208769814306783057958392332001515577489005161774517538414741866547847356140586814833015659752884320417989670989931808794855370532781406786108424619284693436249759983231317220793911401800647284837191259623292876054399374950170854020428291351062603803975793000979073
336 1007 5.7831861156271147655503364619845396023915257766314462532969761782036515401306195991622386808110648568207569402410396245424066695129432120367934171769771149864491769673149796766836377496132202009353728754068270415900757135156992165067655533488154255840262086522970886628779620654785764669077776194315735506525374694928178821609411857382886579055124393730883372695360511730438194553167874839817167899797020290790012932510288465566133219355957447639829044913431707558311039711671577206943562556809897518751103721481252154421376739669814767153396794070353244822227432401280447418046676126595884967391339755570493657370034626924028919066447442700282128272510002913142996936082563697974740551584765749858349262054296201721549576183127172381717792139515304343713772394287210843990235615292167181947982072077164171817189434837002182170547548840093349989360074512274644791235581177027165070876002790075092175197462645367384146318049837796029264052074689619098344550570917320959358749208378986266393308372192107873781
337 1008 5.78318611427132940363538057917641023494970009748087667877652595630139265687527380851191342570762364815674973609519904363668476277891674382305104816545927101118308075610019799070495467970416607521471578782460052447980917581641452141093188222253902937136550236371950262331294320171301433998302177012877922923073072804379574423793682721670296344082754033148941712164958276806924191302794838472202954378494028841546436686694430511050664929328942441611987329315541115427844307684979071152739740637044967756766245777721044983821440616709441106054484530726443375984833662803875134527651960451590278784647856263637674210191436344616489547783359288341837654452998579688693043936725035951869371707903988087278085771794545041778392627491353766038119661776082198405257817152107592692487432061579205115274570628156580579674023517558975833847965704635346066636587907221538474533825903827482823565677271780603404512449150089588331176965536119190122902007477133501516044043948952356213705910443926435921028217323897503433369
338 1008 5.78318611293154887846110909303262350096441822786602128956585780497655755494652498851869167506740868107194861985058270906669427984626076436017900121338932430050147984167287170942578664752024272694538913490957143299983630161181704260113893890272261960495838312422536471324561716347710786915945046455841841423858288998911831949461361148776239120525219296365294630278880119499764406455356707631730647531681114842441737630693367258496345837062751529958359746834868806109948046320784580321761377819900905338397345249933502193482998207847772992955988234277236590777646539173561931851216905239046693141163555280236991593975798530484737400684786006162589200091379902744545922938842714806597929298777782151655457863605309111920696698101485381493052989307935375890728385075025038512178865516332838654646817771504269463244167134105732599090771081306274988794513615566443092183408122344123530573757235918534461105666455755395183138075278681112392503744584865876701399926977435132398220199821682461837451329594996843650731
339 1009 5.783186111607537718119169437814861566413552117750747466477538779189049010445683407310371365249416473672888679253191456886863121430247175905720866755193590973583716508490647247528288555908402588459943066984803717196128519416933712954450427126980809461010968060751990460667438007313993165208192480140271882647418864734283760696295216802112661857376245354886755570837985879543211826104084177075262743220886812426824797950307433254299726449412127038276752438268301283523485676072208114055135946488402676883543512319279745873876656859791275496004035612173647845315726029066082654540724414130813933459450813519016233037542247312278840604513407324707907121186707628997562198237604045016755960320473156199689544507629271886697444599081113166639624593203805183919731637840179542666586805162139710840227970131334484350330175287844535544293638382955168378689931278726903459040559321686521003366301904596477283328860359520792058614024850494875742128911421207056553581443551122299456284911416577022667384941571946361851779
340 1009 5.783186110299064595748876999672987148451797061014631692605671765206123538258169718941210070866487606212845820445611456462809336313978855507970244249940952729709340513185944113254959839124770173802455352553934293477639447998619086900082589639553378121114598752348929753882178744307931447798607226386804986685899478721266171054189130565937219760191726485442624704250260481694653441658790548936341722593962128138395240067383791850657006391056368858270674813939886094923586298021911565703882039761624748419267969311268758632421333903787609800356399274532584645762691787351428540787449794976831471848111555128166346401299464513119578134884281121838697740826923203740346177643379366161363162982801751210981500832605967113374166558710313334857923081125561363964254592798866374943926709415747361760910282158901359213423841799573873121421682238641118220027438604279830590714423127293901554811879052108593947590719761950983908656522291065194511912312617689149883614551849251790963500658475115863311415497476018607189838
341 1010 5.7831861090059022446598601203063278215048963584226945165227921930623489957790070246951097723646499038372833931642881245356131450014436143564010261839254889077134633717180953218118283555588345233453395014030960826494624531483413282310868590414431799896167729061818724195191054137328354843810984435088188964978310082793231234935184794569008036891371638289278719858307694384661619429640433161078709352921596050602663400550515047448865499479002616567241570087342953215682732020761678169149524318501649805703911618751078150661551895962709418098138941901084968934475613689311735099196084182287068387962650756398174161304283874830972586685063846749045646723663945176074333122533484697153444632771022635252720924728039234081450050212177427626417447207845065645462010382215705406031271445323785148124483350610773114791469142809928938002019555672830567769651059940018570535890164418346568101126736865132660574525015463151889855091779016363608032093883507841758783599105806176974467766173392478328081294784000024881030936
342 1010 5.7831861077278273754352054834722302459176848330536644647863977014901401098746252464627515141475145003766537963435546800213454534870059138142973425441796267058740478469790939651043688833956856833874223798015870862933529714968211714266197273474550412679212570425049837643659034790225755810085331306200220813061118653531913984568350512349489676592380191014806774559535439116527761592819487295609351778584425968009384575437586847996425405114497936526949691952246256737603810010612878283763239603205633728103700461403465551033339500135131063594657156373158114229755587191679101781376148504806397288369139656920308322475137668348701651025891068726590434071549528599101247257273846532868376870391403933606777516959115283203183505404753035398862898322806366058673421692156565796261386956554260121083876153270560697662439549013920102453624855167085178656604793124199362697566266281345742971841222716864310651419125732018593345436559820146213082317187748520966915291518400735199079889820799775586728052364159709200168244
343 1011 5.78318610646462059496326649652533758530664669398113717903883451255485709975306193193112190232537079364438560481717880533775944175205497165365015908769359720932562865262327343054112841174011066731507778050014020732060728240250616817464672617565676846382797828552023522533495318872102571951591475284038268777018407357149740300059760142407680901697787409251399631462855015368747376744479489053459657851894534749496267945060759480174759104059455438637016726336073440307875517977260820644665212726999327835962392526658456120223498040684009231686841746934647983806514033750589961935257662191540782431778300552623193200946756385279891109315312101699822051133253620418338895249945039275736969719830924834631744634420251335120610322190014179614713134805896458199864652241103133955950218724400895738516092973694801750824219029896903906040770374937608777349078696590029029606297217968721927563712078484874841295581440147775238729390613519341455141903514094652902110540365490839800818067739715180386847168757821152926621352
344 1011 5.78318610521606632734780043858358081914261868017900665271690387424078830187553845808686840485672072341703981888320661489851703656328517956348145481403046879731829267953209118887255707085062579343106904523174918893373221845397253664961042101746022341355257187526288347720345371779317896221014444024729436356277170568693314340515813823040297102704984342334114623128609277010259413700961687494495003584699819428421334896531752789551478761071192756713281075670705513358474867723266289674011904250559778129213073770946189477609825210472746388657650492228240124143898538750263303554555641978089969196801265734992781768328141444348996205540221341286717595417440135005787409958507859333510513651589251673961714287214189917700668240149707390613907621787813473611099021766645128144793757103849933974935700442276801164304377312754837904291914677000986110749495742497190040654634936881193197916995606554383609073693319980271711352689290469768168703308736803094583645195730790283477390113690984182621268071936507538180976695
345 1012 5.783186103981952736647555498436612298702111260634556635343505094170188208199039450617843945016005951158132246213713366277498950436119810312357958616876499710286156735105484539698246039561666816245768885083138258194724814191066133997235923383632026754589303920630943941992974063928943106381336234259317955828616846039599492778067898197509617640657866863905587300994241847703004417304297167769812443776237508973408393110439312340532464525586701915123744836688376205463915849385427273220690772702080640766650245964940506786475871509415336884576339023825942879187847818788376862065641232904488249010896096250695464384533760345727566952808927664233805316423290740612661647455418359643682045806694034902722221709315893281134474536919815999244306840584575227229058839364880025577192100580434598505860534506729435377473007005181193859911480861970178286244279136943262534111139230818575561255976980968478218769723007821061257196569393900539607546118476321290740663375790761109759869152702288774191473256237163063181470022
346 1012 5.783186102762071651397838022904392387710727555163990084038257346767786536688775561124818996856348632008306506925019415664690999394645856064855760921042962213619287564112488334807554413841563162040231811904972054751204644437830320667287743177203357485618689256137393213853023347247423510206035351354829927631397474202647811243720649351948708781769736271321545268823453744085405471048620104874352965005867570323331126904224950469556876954730882479629168218036058143654206336629406917628295512363357000772476947371931346072404138757157910315273422609346474663756581016442343272225477055435466320149339660694494832624338271519758280640107167734860868531480579860502060277161446598237314798940879989664222747568855817246542557935907041154904536549609129858548567896784848882651767004416739712072216601023473116825318362128905810931884182157984154382769375730592481893887590551393147910100922464671350448076317933212284251265565730904193491707461711975482229694275779739520368155765735630219612927787727156793506822716
347 1013 5.7831861015562184908679549321723919213434319850860650829162746102398580640514244328105684761095747687509965995052040432591431848173462786963557252836772909210626577873463569781697747676648862042395217881233934607071908428610110592182714413478559891612421723806408790530327294271676609444444627902514249603096608651876452993919654852587485310658407923989970886541011070231844199530862106187723676863750713021463047884088440656988930474405641899314881152439624586961794528683586214832947672980003352057872641967871015813141932665549645525139106988551977447718062776889893339205326378231163151442388022693313738956161465805714907223230896785247740101069567236387082497064285086719128766426117857717651293816016461142689997743927730155546912215539339583557662977808249902397277416055250924304989597221276934957614082420083146191936994679184429984956304362936934537942874797768182998417292101015446278707039773076385980566932706841088504238423028969232450805291850713893249061298961297795043135163630931163520968817024
348 1013 5.7831861003641921930097478654998691249867769436686518149901962067397782069340539323159715722317560394424934166047968421649756552655077391261575153505616829205581376703787411224001296362183944271719606326936398218495254394856470219646741393166478496416081124328680117133411878326335688320134626848841414111723015595104898139539387960834350163673249750090161563680330653137957754001648593124231892534634996977289877530212535165923588833060087274128680963922457425422701404753421480707434084857119032147014704251133348696404969960347109986447685890170499029332196407944468940032380762459718508236456777752311309512905198902271665997295657651786602049324106163491338813595565825546394860433882241809025037515762755905238155590935471538555837854373904870139257845644822846765121914453893016027698993714026850155764205669531343919911076519635901619133171210062109621604913548994867102399190926621275627520260608943777061806605034471309972305044097663658897347701010683657137176564026094930570276917138092261008691949239
349 1014 5.78318609918579514405371567448746789070119896250287786833960049361384135278217929575700424935705500571463991441241352164936801808702799223697945288085839447111080973595795648253354154556084845034798438087295231274616076806836867744002262668794022882558570801686159117533599883765060803740173424804162790018413498292496099035486184318927639162133707421792639534174113154214735840683810028565461952035661060074189619684645705760032935540346282521580444067317382796410193707069195485560133488420049759844837207164298666338951145512278697335712635683509875373274440033691790593011249867469048842215414762603074328045718216664270912399607512765440199688218041241041400984544373328178015642462548285031829439064610266503428904008077987207849589892466454723976430403371173122035474087865903240625220070057276555720457246490748533153277717805743702852284527115142452579610111767496001591658391120357951738552689460739020033532053008554686262611931434667282591250675772438335556852446545914640722829521720362026822372971466
350 1014 5.78318609802083310971046180298521361720046510874736200673389497955157099987034436338128067226125621522852677152542850612908052590679658496183420511039378577738585874670030050302669929667673263986042856483909514506967566445374797151853825637006054088064970003815725584657632376739317185188268922653713779309721125906840055173065322683604789113476688440975938825987990685922480429810807623567447557771103191198648924745097675923570162026666007008074930260340694139361761344269371109036216790559278578168576748657414181854282651437624981101487779635266337521535842139803116459440780457055211230833881732123863962804075611268899031420255404926483510031931640752712762065815870661173618291848947925248347875237181354711207171220574686259862048325669589240375881845483560008997628570398534652681238945103950753041672572250083990485367014608027541598609821653120988093021681943375216325499586587548635141117222487323041089671763061280389456713002537597176233574192797357624852562667934603018295812718219601110912475191479
351 1015 5.783186096869115167936404251399547135517196512066890065096251493913917413551281310424875643770783954535740249627207804068645169004693754011378980243655334212930667268008615817549544979023809046969629589550609641222790935300232425851878807885605880041915079048253525321884455071626737207450510461185713588157514207076342204252136931700074408392043270904340521988881052119887007381502199265823091003753330994240474123942734595780302326608983183740051473623399374294130924581145728608066642315067337258044859578902586227312569078774977273995795358329119115547355753999197631625092352569975235266674777673016763065793866558654470779223429780517162918568965541287647639545965932430098986689561153387940236553148288644452490310645775427828579900452348618656036909036603827180597669714183871585476115278164301382738357489638459162907235636502305974234288919837909219283803236941569912031821058593967105178261458599678398049054689638023414242636334378476950792502302552652816404510643325797226151670456718374615835997332662
352 1015 5.78318609573045364322384953687173178267400317841115871576952375014144877873220083290864129945019218611243948122937766319276300595700308207065536556354092320178402999989667779310614016102191833685337997153481178534286724159880965954348343116004497455527470023574203725776707371558992738782820505670945445307495603163994805831039400873229115967197420092920633372787093094449688780239550006180439810823057272393129537353208321737800371014276119874686235910114304008232430081154935978064530408390093547100054926315981192356822726704002270456627665232217533016734322848271720300528894929701117602454184535291935982679371286969802381102012184999821305467959076183127524390381700703999730948498003335086600512535180528013829318280933671526357113340184391070310321924760637003103865374920353277733642296583459320022684933249986373205953009433570331142862583452912105338426160292551908618495791819186184146280342599033133999143849925454564993539954237647219495706794203615624562354527664164949747649930557667284195095041654
353 1016 5.7831860946046640423766595993738388944901561107926285415729021485758717561018832343820488064820355878192183718453071740072937469507954712550135564815184119899520662717627420969819984618991723420274791537589262324008216946196889380221776363467606223021878236929660808725984635959256247688664689621374886944628641380708434814077856015263186739556793853223787724865519087273922091314235232750928481520713784494388355977868567011899878300866502925932917189000777393330395567527451648869975457628176943631514249272571491874069476758063769394618872247281867705573545895923243038629703645147365864650273369736762071216127100628287299668087519449619700250988451052523173138022576852361043192678134336638570719078416746371576093019200396899095620044463798900887381813688214996990794024417936762340010597156088725105104962733214730643964319224567800062915585626147955875149057107765162013281417118356852985260524188929213305590530045328291348100407973348273235061493090026542659751338776836032787820412631187167154730714193179
354 1016 5.7831860934915649917338331905078819980054106891480546147036804317981862736060392301060862724603238424621541639848329563352734307388289663383486533936793013765033392169578956119504233789264984753682885621196447068750638972729139188138079022636638888966589169594737393063593646979948991711136459570555727327455223718176510749342436772968549767348892442945713011611829340964466141903057905866082432495560896268175468291781880381742082800023295593952166324669432591648464515736419682336986664568604454541848585698647519831940440441479902624689928272067882639394728218699826476603644472832983371483866866883468994556457104435776545540293927384518267863802444654870838066211501717672777335121281746273510370902544033718713908918113843196354113723599379241306480094712584741349544756145206627608666199874086432888486708170125336208827767993451517646150860323950482372600789670468295719088551666185519105075675573189804913681272176656690179413003988339445575067991844203268771571098606332298848192665328720288689447756903395
355 1017 5.78318609239097817580438209531521187655957130536034396449739106043038802570152072607795466385809791011484254450155393561548184242688093352744632517648584479199105871248197336722953813212488606783342890151139053855725094373860862614265624155546609005813151791572626479692814995767999902929561028676842324523180678533254812760122311724506152069116891597480835822267730383916636629556803078471669487694211264239974054887924045048669489668435041649510865152154778650292219544422045159539331952931710548465484687773062433897589957706518044775005747096033988846672628252832304081730465072270548119452823167926521741470880456032087293526782369039836475342315486252864348222417427764419036372824187320405685054468944283255326225464305068083088948574174962912190744297850497438239842908117885417676857167839735970098981071499753602964411781709823001936303763630124418990331023541743861164167848680555239168768931975021716363058808443027859013136461141390922779170490533005272368504529927499543718407033062110361482251932907413
356 1017 5.78318609130272827727790871338821427491122475394549856306558673741296061259575881185372326512195519931700575141504453987412762449711559585965452258873710046360367208066587972500873000655734575491692359945361728349943119826799001589683177357325112337178651690021252665944449584256416093291500497424774626874107794189445753003802875967991281270123301561622279189989049637746890907102484893829858314220134081325010419541257565330845771157127446261746462719964323025968810693986205438150094809358915760817851258516454056310955943676634044764399140862778525539449769464843292107943193615374301438474721500867971872566171006444929446461230311420788376825625026606084712732381310478315046694307112562666520882368152928518162137590673582555640430455812285907179509833680344107001787136820681065959493792406929061864015931042963968323539055075511898911774802546974321142206543143472663594392430460323230061211802516197232565302805066875631917371031160211705559540875332279188691931055217087654115569108197180532130396806354524
357 1018 5.783186090226642918376286158450090362950988558930950326504125845531132983295099662156125601939486070795339626162775183700260932490034470564447674791713824674029956773129233872231367870674671798930341808530983102864283073267475195434882488044505448603627542316470347367783474701879474564816327905068653082465166996765391325557659498203517992675952985299252674133323180280888974515007225037330253154978336843202407273449329144813467931599693366632582488617846749679069461990517125506120428777296331563630771749287807710039325560011484442573767173725463583526354243460099937274995974573272307323872698602314109174017380087141580836025693829673020599942576400757711799573402027608662792589957949445579017599042053920801681421908185390357398911182680053411490246023469232313751788485402902992081487532102981544499148206252904707051779378380122811348460152710264445095264358895974668428393551511543699026999222596251096796428915464240706521932743400059241860850577557443644024514749855087409484626457765165666602319902606419
358 1018 5.783186089162552603512806180110151967981856687492402994662565630811106847408936286625468189883553263776408097113566602481274582444421617163976954720721974830941066384219433362260163212320300428297323389100923726950040106537163549443112551078023798641912414272583444324721279449619112273508185787123569986249869346663679530374169882179999643233331630391204647625318021489307769298802153588910598719234435232316328847239816204276383704806540770430320591230256878620791479519910536633405752767862522396974315227461243726920383104108182331158101647982287283759685854869312332711082748948705579257306443552529605749181921167657271684939251005157771824438439563215007623918744562666164947555793485692159296764420200875582465789414918565353667110099043409214587399840543572310340992340359396935227204810627383420912652118834568190744701863241510316873138838260399507385190440247326124759693756510233294505878248346569334392104780966651680361320626495359503928788481105761591514376586659212322702973285017261546231071590407025
359 1019 5.7831860881102906632260948843868045190582702873590622926268573364365503036113789050013510249814046819678390513753955805102454793217852215699998930525591272017173572496076490103652657018949648735798339091366702083476852738106930030377092487496279007930647504542495722103816991955892668053162531648452346459990518303146693089236496640472717216912158566670164358192964238816652753855064544561424048997872641888219925013961994564225232755080537037134360101813537911896015807890817693493803167429725298232463003659048296048968758713212120892820766352402746535013853619727734193783784639108471242030297913895810292146992949483444995749536040529156275988411781771578357255631195347749683699359680888079511271397064121170216343464975394147819094562019181475833789344370257775496045967923472513393708467145488036038885701541771814435267434755667270732165696689214227372682480453031022503928220603309395663015942435783084639201293858804723636984168752377673875589823271821186279598449897221734378715249579682554818484946313522651
360 1019 5.7831860870696931993570024108677417882900142283898078939046413756441704040815360661361832168002960116677777128977623473082042988009615421789166404247747720296822779314895399754997531010838159757708310293889351953752167383433775662389930604517203206978983893757066989676338805576607290204475373307093620830902545888828632415754247191301544579903764944206627342541344854782351314778867918148094953440131603275447329559378192618575358426683084578377914939881409494770288539005368172006880728234122614821143159876648482425697606947582968349679172133388477392027636435973965304150571663736108596774744481659826436435200557607988294325039043716488919243072208542144590243480047303366682036543253423380976149184587478219893879475071072909056619553094670163478022196314110101780805664752839875818517915906020620573864479060520693201469845622494535360833430062702683063681893654934716692555696376699824199581322604117614244923840217313367848777439366212934355039306320573593791741843266800519662813424855753070791820968238341437
361 1020 5.78318608604059903143755135888770231630521014692100195494713965699283417135742099595880721663556527396429265409185158308166163376299974188064384878564890876931933252391482120724917164874735074607687223642333320258700073393572033545298344713245686264648036861791959501017762864101264604155868706583471644682974399878402489236170131055383373491110338106911670903789686793437640426119953814313004837247046022073759898695789534842232246934151610783059821784212473502376286664087440757491390083429449793595513974831241905329255551649071421107423691735932350181055825712645448721725247585292048677481133904532624547920184634730260142884735706024235782243632079076398875617138264394337143320988258477056778779619301642015810677652312278290930401938845094146466210399977445184478782405560739090694667267867933065769856583308730241930657947769452237652516483099881056410092799944388595103847808400546440577195070162063261714919020410726774793090215209092134538786767136241169700468159375412507034083613052349169043899640911087076
362 1020 5.78318608502284964426188075383906783217459410265933046831601475657402271063610488894813955155484039101107544396413871017980242081831468437058983355544040962154281741907215709982442881311341583206840139038967333384131240173336278373998466711232706079992398035526931822500752677970441277517162769853838495200460896543495172223737745293462425929098710539869647460770450077718353513960414367530088016248685877487983432944031717452903091857963068195882822283922088368150396810800103083209947108405540741753324302558616448817496745856977837390758269327136490031617027813778601233475811860977285641379235312106296169205640793956699879306763595230219050257425598546381010459080371093250968401726302876638871595926085474528318079222857911257359616589565982277463827277425307283248169576189178538476809315253735569779966428800546609084458505143375520573867449116949120326074045743788652236521901177333120452739278460622296104590000917808222820039313835631309502480675541863744679615584079415221148599450469165469661556930965596283
363 1021 5.783186084016289136609948586132436990062099994767363243746295507371497951745563246102402886196080207865579798439327700554732596449680990529707898990700382851627770688743367262419769860493931387468885953196216879370987327770017492231236523023821375423545350528219927770564654406180521621660139760939860994287212930107278867489895152622946510844358113897259635457668222590740532574855335139857023729792813450653696532274904071978074736108872565061516307717322248549943351700855557983357325586972757395028183874554876989226779303424334929695863468192630833237602720512210770763702186492983639571001859636305894815529771790132699777321944798996511901640698718441658663127853631488784730485392086880824145973538057884549269277706546694741710040482394682516862328255759948327344653419036327547565101975100163319282968947290028749986550703213236076485788093804980164164683053016431358496441201342107111760218845951358539474973915661202535918361294466220787511790820975288517641589686166569564840745621139837217402024790584339116
364 1021 5.783186083020764171095557286536967782529053105142206176621731822034254582289749386798615645342834351117062757549136067526054350010367646553361477830512262876337675602211343381721609940589763857064069387538075320080159159431980175819596380740923395000802890067659472416220561197659348921639506492780768276346967155725029894835215520623844868169917416652491793674582907561088966916789540784947843678673451288657202997898755739051687573497176376007277919782098325957770709179420774829186019221909919744291774817949759217162688834179146421564679648114885626647753345582603729152936231493496195074005228034471473070792148332808704743339867938281531028723394606363733165467498050995880502481337321304501678093107321999644707954255705101754502938930556041381603801677283770732675652895146273133345660326985583938948742481088656819681871898561550509613844383529638356292442563420374910087513191325453910887915884171827166234988597289013107832423000677260646872304023039366113725236239766456523892588934828985030376054709301891941
365 1022 5.7831860820361239251110437396963759555203172929412414106506522172436819802448050414957031762751912044109339206334763462090806741137149046616576856769362732104309548949032952816002351799672193784705213578015047015991075620829780042004751423836916572510318704185235640796098634375240296828945683519828879893872591409278474729619640569169324200045409078447940584004056527921137347529085732314736420828810444787566247283026745723855090791274859255478537461815408016842574657534899262477746662702050177603709941660714557452969189767519430452352170903210069390459554781600630024430616726676500077099989912040413979447002644795693049348070092186284379926366120657338258810731302906586591656493201728567262473878640983774769325379608315432490047467775293122439166046174204737478213976329063212018294165049660574496761034095622228495065414981132955094031339947056669441504026603540945164310954060668672120957846942895290266410936936495513292365203232064569592216340819202481418966356596309183677279493015002125675804389360711088841
366 1022 5.7831860810622200428417293706260806122390309695181148756171764686134908193478633005061842962712065717656296067891893731459889155489373483994104768684104966369158368487085818269769497771386931628619727054758526809835228227829101616884608036190369203606430571746653351180569564238807744855428933126169436547765377763551433538427305248432706990185351752564251820399661325103487766839611057534634343611313665812678325216925578087338547017276341719864879723508409364673369872923766042214714537166684097518778964743929250880104329543904705113296950283271698456105489108854988160599233876731665389504200722699345919572765050718696057364732529316039487762933322818661842811088104530883165598341604847823468769748467376245121794715851533682816326146565501046158580559479724190631648662809639921832022697809763731041756232176367294045431962149580681938138988087353435328473185814773527467213999447474260258599038219350920476963522148237320557350273960532136975496578335506064597731500813257441510612256513986021575572003418636251663
367 1023 5.78318608009890658832395722718949407631481761857194374272752963211657514099378103006679677808213306461161209522964369734152880169802401066039722719067562116311605624744905104899823293665798833803226401932337989998840559492198837694129657087134564215130540336870129344090074381989064518872350896098101781564947310305485026498398269774330413085499768168007520088092246089849466419021773449115814448177367397210157887492478940539348601699059888467107115204861540866680655066959816096153253513311392037400667619266054778085033911569102562647845983391317405771327187879754278171653651338396650133153300717898060742174547625350467231806615675648499930466237795625218612940475702328711188325620262003722566575244318791447859988288176989926516135291876418584615731783674763939855320884585453573719149389917581812029526926235389457996908639627744052822082631817574795299898847570095906006684161845216883815996278550082303564867836313713737193611981899813304940103677262194378019765431068139141997640105989911626286287107584997260772
368 1023 5.78318607914603999952125255837262855402553940942683614233856009961376530261165750917646831420980222948945053495071918611044254706380007268960836727471341794193421324447532566152642582308213595979610726498744689039210156442793130029818242699291333143470280353391704992866089863114642104271340689622215425226287126440733332342221780022675883068439033934052618926081712588219479308368544706508096048858815552982296201418233044268533805207223112173090542538559511511744071424211682738522648533029198669198084502898142468022728648559386695811409960928868129255061730114577342131587665364542573083302909870544968293611883174109159602359560167982420554459422805039432584796310911034438823449790942699640467176248851562076243674720155527518843134386053010349021395754237570582884151746663013590219774991765017834587784842110239035654000378323893889398834472545202530456497551817686908190044535398347331794456695832489558043426325172315691180607360928885432061106985906930778247277759955800893470624960358140853481185100863968864667
369 1024 5.783186078203479043393831861292370019235464678134935193146159751973178939928299141157139795550121931718603763784257360526544330423761143242454056413855917860271859112379131933246467662349884931641559076666625372496755747719353298406675533565485863563941184884482378096596158960653609336575619740815158643665041873625240329125121373884558426492514231819642492902991436288369572368125498567860402585627111169949606089713837983755093488834670764651033181198841233097464439247378579820913202112099958047822628528354567587078830567948161969859911113336551015173472434350539957257596228002480244535115230605449073393781681508673986930522169334731305982078811306191002846317798916766066889756526828073398639803904719476427383671611708144229448208030518576957491299548981344464416462327938484238770947183031084210647800420835893602818801078517247268265899455182015367470769696790372189553195198166484244208011739428273575268490228901125849975091381079480290005123876089138054901567498860559421546712545584982539382181437573067809094
370 1024 5.783186077271084771937353422145017976589298639122349203752938418930132605857837980511139552944787747997004318989194718805983690517212415678970434629822334980025577132096424148359250299020042484718586443174466588261246876466515642584607387093222733491212602169948094501313494074291349977908386814735456823169325398138026331895198277080010700111981601839277014218116419852063046413753331620432252602862043205624756225654593035322460930273910588042987151423803381312127667510837217419865122333090141204555008535188269205938178834596553828672376857596810420383553253103539839349469680236626208033191560461294056227416009009094329079026310135594579053171624290208422283918899517380958661501762936930538629412159846516091312606817551402011437726052590438801610954003006070545551919145137405053441068402124691840370890999434890476287614473872816942554928932310138156524992931303819292902238592212611829821953763347790979659516361074448933181953222049781951017630147723053967790028780224851511938898071946590675659424736530675340148
371 1025 5.7831860763487204791674506667157261734411804728134369422366852664120007879330992615673326010870914555481977702439750770103709661184737582028462863238089840858968174893124585253772138345271712187104778570872039565848537500061550206857563197550144170287873800412531545378776031289283205985716320959705532654256102520370740558224612722426076513252281232933666874936113789550354285525962737137596486127429623277155035918548271005868277131083699801091394574908724125293558483735294846723608600092066673022593745387866691593751241470426986398459172861544238794999674929841178445211161024327625195306961850291083570298984433707514193734738081413759516982821647789518534034497733976579408401495330084111921429017197207931639664251221649422490266723840604421747237122525758377727900384246054494983163993036737173551034582707701557267926155031229646047581383111205261092453464447462021514543460150106861979278252474093252794862118650510276138095646289999689532277490112586050884649100942135952503045608376679490770891494395982315090058
372 1025 5.7831860754362516590272188006380158844770602235230163675869566594695948724912682952852126248054190371388425778234427568406993268722425722541600810164536819668806393108913366982244455432850394058907538363487706365882076990310824920344072981650054670625001769842479146928353269311641771760067211678280732708645673753823900002730888483508638903367886502814844284994930107296269392652957845857261768077957228545952373682820527752078945710558026729623021706628789081654215716109355562940385758902101913069067532229512988004554237759139385748661960481098146985264583471849897029885378769942255893208544188701515414329443710780489610566670901427800348712502574288994892035932866854164527542239084688293276049897326203830637849934738202785541166271929047243122737570812604920841428760794631744071301220929091350091679398165175999696491178045062231877988238169959934088784893712105680301565737140275037869772374644418202975435718789143531672835983393176122794355207269060181397827510026578640655427003863093935625959947890890164663661
373 1026 5.78318607453354596419543587221165767520316116222015120088648332446065153353518845672076487375066291727537224393996964950720212953147492174188766491252160479282153090493304790754915379519700629325439374517882683195572997925865277309361243694210375257525332854880461896525890746179921511339215008839875960833321081920032862974726000715627247135440465942223250461224849679283117750282389138761608759960246028819803812104396134175015610862665612424902657116315613631497982910495909141023178177977040775499413204664700914948936343671024766117812605549166430516425291149778939190190298941464056046510001531990265299539340675730570589905866867494420998107972824878893438845527365151626478729298511629076295155445674411979960654163464108293805808515678212039117325150546634069422051860881712546027947619426313129820338878696324139896637834785088293012228174584098933567389219309450380356837875502541897549274182169250128401596742346507737689946772373192538848143869875806697658933696009924197018240454161530298657352777576267437748265
374 1026 5.78318607364047316577389212386334655382326565472209963025757858509351224482931434578041214489645588092043085066263838864196701558376763828344359286100518115055415938072094913357284368496897799826581759170552299210708304258459324635997738963124866975530251332332161273717846735907319015491533392733259617462553820821786355139506167665593701205999093054766295023726920014240199908047811394457448968160685845280643886751685083038723787487531356137885218259798613372208014188486022892221466687551929908195141057046843639492416403524540652053551466819439945377869840443670518658667581425768380728661999445853769666054991808984958541907133123673214797819541671300722334250386220680172092111099444164964169373821048607813159574289689237305175860843571445652612593498275846264597377199633074398216630531941844688682887019080814125883064711759321560759785082556293056112887288659220603892165381163565402231423574127395040815549767644820940455941577215908121561350530351327880343547971566658057355214010621020525356128336552416713451077
375 1027 5.783186072756905113832776884377467094214560758846498599669436926710512061453791066980396573177927332276210584171942338144390771622836892575271387864301320261007596634453616844270389705591260134252024645259050177353443784221370764719328468830394293477646276287974825890834479235274801364708061392454083011330447588519227900955721150138004759351474772161606905334258985626366514434180131906389753149543530910084782770128253389568634553357687879397378747931794678887467659856337502371918656902155565920005087845902888280336354923952249860209449327370116664373710880482320303512258452319110471525170968723530823672643257263075099478009840117978268295525075342591819354764398069668824149040879320025113581726593881062347320752097753242232970761462393547058681357057401808104317083648307787367934136265052327086305289948664314497419768843287200393278634254112332808043899018259726077025265509233057546120689180055778796282237191233922265362566579587466213464420191544808963795318417452279174512924857863715041205563488830509940002441
376 1027 5.783186071882715698793630845208347126624554161152238812743199653737541551721324874383887984950057224056483900733104365382260273143727904065917383966490746272620189580976038570015418626113366323864779065474764500214129294047223584218923792313890778272895459126585672621240757858967586110410326088257061637165952153967589360381668102965951045714813310002906922743922480316073898388436093341720757025535250586156000007910036757934412944551604169367492391863617764916615367665793888661139944166921321031290237581457796731317649365887167981033959716351868357417923360826717630888875206283605262112488065067771838921259669010582216500655004257932422847470398961658469007457276396627254775856190502096188718723368561235067854320846638782506165194790338490759421525942282880551338697210241119195274139792190995303557054730080564610638405256925991176070959022005307144916439539384262232577889158681270980534293290196539075654499749609444511689851227735630807802373374231297063305579794165696447494722406533643234977409927636315166053546
377 1027 5.783186071017780813629913893881170784120277293087174840392820177838018559401137190991661967232314473064562565380906144472027667133179574316480105752617946099529321701788554462618388388587433516253897979019153184053009894243776584705781782712107828381638531668077371501708470236412054987683448453239863637081258204674532690491808293268990431063972015754130410010838380504275495042017169021417548211522228248123852016492092530005043988437029124635915739823654102315249812009397760404738957106887762983931556182204041881329810687758267667322523441424032576735500896084418637155394445721446425343427782364154557409626661370721986067619630055645363788567239578748418879023059786028890842809520187206708930037341196352159920036905223607372970867718653112440771820046161883318807317933777031703322018470355642041788645191927588779105388846323219080091587517539541139715044002468279523976855384445351190834373308819357539170825041759166935627765935666628139391577556414289977822553363059279285409035335083490491718225112057340512053595
378 1028 5.7831860701619783168657652607648086838990323177967459902347290456307873508100020570413892340813755433235181164357319699189655174500544183362443772171603591345948152229420673597499470843314621953518710379829228542889797165732199265174078042192560195201911568510823395551047503783707374315652019138152134647106459769063884439900410178211008592820952881442646803369552656559212830149773885741268632680096447835423732922130313981013011549377366674856479710816164412688923313126709306219303905531876397657129548919610292488346346768125098507086355153667861250277220253504140425931096967117058658384419358034663822637820398291998070866646676970825739072741135829006383282995689924090685402352902688500182106110017796959145237701128793019635423813643746341018402563930890384015552605585948432503801217754952040397285671016814719361506635462505522001695147720748302487486270178041686307871052148914323043248371481947697150152195845910530245697925960398387353138048870648697037232878592144902170994899684147884746643484250341596053874546
379 1028 5.7831860693151879963540440697975963878390301689658463085314206123072975914155642249217389791961887028699365115793156634123192186578165544140738750870833489005092030828314383603805657847394089427909106843473806141474520136014302830880757432095907702778334546957841209658741823828318336618298051788204653216035921530626726550953157454170389533261555016155417363609704691076085473563497895550055681611003415882747207369792825927007716755706730248739965789179052143738503370026054880980728704082900498063161146264149146111910249523225399658081791964491298476694223146855827639128082719796570736068454615528312159448821468699005633145136852438811592281070444251144464194361168869379270528414179173528907218506031630448596225901768564056647813483568296227400291028817990765479405303619344114286842856593524492549836530661729137995550205496852299342233283074838928498519495665931080224014451006822631530765954728394339191420308054661820507149972845097197693653345389386686739660400919327156532030342301701816120718016296594643874427676
380 1029 5.78318606847729153381523494952860721234844553100852091059201493123308953174805945958016537721402617655359540163910233778200502770497433586428163960457125603942975580491069875009453372012509335771007396820214705235579071329059488602799335415487768008339252554126548824768692555558843687399038014265236679272808782145405908613991605625347134772745957977940156875794367080591333066497124389237522461528831020994683200711131333343698142063017135460204955036783127700248106693627800781133939115841391474630265755087193273877953676326233177966056278603259585571556713945376638358321257937245981636213673873587505325462773607716917922878167489629168587884819424039213661717919145616903913699241602505419013610996379649908929734999734027327415411300919348373785895150526863177787642295751213986641463692557480165341419475670191772368399713184568264489252521775169107830738274851726576417892828277090596212453913327600397047805376863601901581157368045033018880504800728898178969624412933746616398111875487793903258737503404315301763501018
381 1029 5.78318606764817247011928562220746497718843001070806810900903660130024242304054706140613605283735316487065728427087043413802890908597125397186384306824069990430019899807219744273268403542496172066137899439115400960133689091906771455848968812559946289606653945575528328159675702373396218281188150744191612053014082782814746300069183304761490110758760851187109090387374266811040431357241607794942511523110220005162372707873484499130014605027593856085469737872094802554951092369227778459624085147900720150324790923855189347162104294500532590649054889967988039876689181023410651956090286413911846896666559135906169380047122857292603306187475043499291971011250229857779776333452426413606856239778576257170950662825458475485688740440499605393334156112467798884668442525252156965962640954681234307296811955313644388705113210559748272797425389222147571799766995668100471943739664927583206837579326889991435016660922298208649999230775233405400101440831152077479131409335370995261433133669116816272881149037072260832602696213725009539868562
382 1030 5.783186066827716171292911793961772750090425601628765250811282160877934197190908773955193942810341675383139914895425284154590861505501781322166318671188249790421497581680523242693080620528712787550524368794963088220536026885710189703466142888290596554138751396639054899920761548869166487156315921413919636257635910328211275685541763382696296861524162059552226247294374505274464756101137040092017122352828698460748522922241278601759284387536700674046146944953650408351527208806704025898447858600848211253374592653483524975194232835146219501055705340835329594972311250714135987752418456186421514022233065443313162538365051354639229292926952084977727163016390163862158863029274575019869834142122922474679631109549082267004246458767748014194657158652088517216855407295366966898690215861431986081325278900391165437288602146435149076241724278518897501204657138100127540671382392424587457079253360554757102348165134736510462788882550786854514979948746850100611583940601975565007157331340588148471500809119700697677585745390325553418708072
383 1030 5.78318606601580979523535965150538799765770536928271635679769929481786863981083420739599547689676351944087247392335271304064698030126285039101216923994165201161776764400251179748376736775795077577455356369294932455082343422001315370757660231185954684761772142664647151936839798487284486082038426209997303872730651241170836596882413973061396070218809743043835296337627265660186957545801670095978076899507740187165260719814195188751113717429584144859500679229577970586892159809135881283458778250938812354188511454405338896725681699657585774316147776461884508085245355904406687847714858439606747561952184635797553452548247622583176944236805498736467689454648099435982855083123864779921842169179225606051963705162940815189968107335686379772122391115194392820010857326588659445903872974859247187121197320223925121595167712394032122091600981732092571394768715974989580187047153963757137732295162837594606133698861819282483885926417950153884975464125414579895781544868777446179205450011677943871864163973444970639787540737909673231347219
384 1031 5.7831860652123422591260582488540350286086075202348688139380785602790196199857305408318363051792834302960624630722984333326859834001423857484400027172703280585618399624086601993841289393759413961528219096124066261535986048630549339941647563692473074616622088696867768008140500399172570334132790355394367738272699872174812693287091489089648074431728088753374996255254800357776583388949594787633642993401761297418238189921321038616531189551301202966860377123784089635881118512131407256535016629080514476127628005653484877783643965538947719469036365757125274031784484806235491565445646275346083669826511961978958892803311230536390164448486540829148494781182008577727699301960312182553462184761162648963510317047423416043390146340343329597365296204563462075844603228348377552659580850967959353279721368072792624492509797340410052079477557234241212128398611000301434470585771046378847027719725385002014624244756233627951392896793127197912323812117875137090293280165489231256766819686116844364049590098864667808920567900868518223990390252
385 1031 5.7831860644172042075080234456173547465055033956443289685657538150540288068967176213995400499272907676353955452218689792076746652220645705219094723603046089698270197709781086619534428300493719080621336762881561540024524597269268134714287912388498207195884554441094030054254216828426523011947364855228466776480259212463383167609409249231671854730146962597126417117095460027257034377322176755305639373860895309114270261736525138686104501612103933988311145796370351850584514688233095405205932915361212792006907871369000041748766088841939480537897066760114593676767858070685016125561069149338439221506831138352857663306945382703896090758275605613925126240849468400091993563066832111217753193384495423046869446116679615842377530582024652757652208743205788294902018707387256591236681158210446560459993844521918297279348602112707424551280964813429034481167369429038412827424419322162548382760439779194318542346454682822607705720013438497199303264611949260215022648681265242546441761984327798792008708178019524555045899236439983835776088171
386 1032 5.78318606363028798103129222742823966959367896550592353091170029488289757480921743348168857024981218127999709927187810909906756362427495675225385487544613294602608531895539093599487432382709845461961043148968908489401987883180508890057790997325117551129157900216449355134528692094766987598750937628892416623308282848165564824918864065342031595736459842516307258978067903751617504632861094794806850663041897001344096573096603742725500462045172119546223638686818300795812320427906525952161426224658532888086014493979785635532407360051643969421112925379770455465771599161592456457050456644448941747888297731698820908315803213798411248087499139791743976073066944593081079235737982103902164031375424429911826179501327807395289486059245056317640586368459577112432790674559716605858870594012394905941379565320555116246332299824304360111047898772472705352701026585836378181222592862973876773331278883830578348350577673188368757801983557951121177067523041847593521887937122587490504863591983289544569628695951471874675681766134140393651630656
387 1032 5.78318606285148758584107157670107944887674371304468259776588431977314083971583153110385679122386461622521525694853000889860119963503984181057705755557720180004712586533732627472341823575133311043945546647952579900110344910496909713557292786018366162018014845889009971865034906481042571815757701293252538169357867502692236120107018344196428652376977428592270050344295870122164148612227322950431196897835381988004347854138273950303880208945187002293152488768142047279163801750719387611733901231258397099160494572729247621688354659030670519205177376982119967471199440999468695135574736753361904347989992026232365936089874929966766447948907489775489797917350281924846857093280570487926178894953569505843025749335088794681807890489090071446392007752092037880097483168300766661985272123703674696734469741341095417036878969472072821824949662886052120589359112018094096032020353736773614022121252018081291172869722972675751608487087885097943071952603186487834580213811130131511693638768974563362689922893321487310847968711938797670172403456
388 1033 5.783186062080698663595679933291969779570714204804500147121565961643359191481295327570602809305501821224128666847173730167342241898855778807166042503870529800836408638293703789040127022320188594440613134899003714911295282365188584776035317723758805694883431263759647282401023439938889410299271142798596392746139173354480712136730820058277635597238480851501931917781780541837673368142311209868669895470092214657926943623424335071024551156254012052989835633582112817998402633572762171442384930780998955224366987494907160516456297683805987816972723345225349330943041146776099086245380599649823958825714473042686028256056718063597329407668783997250640030547611391923569211205988606040198651859743015373558437476459066885867224817484804326741616699105941872235711378246483730727139169196219844883482597952972404136514681074891024827297677666200832797170647425676934503409621004080004142785999623044123678583404356769288442965998640125571680883185948787699879440984067277270297985985183532309673248672456022306013378384554084823937646128179
389 1033 5.783186061317818462099742042702851406358570955952534217723011258911507556258445145563393452286763855468982178373355308479210797044469557633698319661963514188071239810010352698508163057815134743095410739739768879416425499965198525778686618038090832542732127694296136694167701874425071300561463287780098104686672903258112845151541465511671364127537870551973411407864396456772956390577285535307642552456893646814814851556282931662547825357254772033027709356536173259064523441981352410155415690732456881346191332941094120114641838155741009658548598546776680481878235232291061838378542393025557772438023606469461473557421884214058454363559418913032046123383372056254801856274498410750325259178362759444610766349883006845604215281286975032038544871458812401029642986355139512562131359543161618776445204046865656897430686024897678840713504177461704884774035282158134468493015935547586831687470631579269089821376370953975946282115149382458701417741710565306980067216588282019406070689957805284155531263305449068526293702651995139657315361645
390 1034 5.7831860605627458065384699754260772728776824259516944772560101508323325958091463701703629362316890066275155603705392108731311398140879615967180078130776462499803550139688938761256447751327174252591077720532939964097450157713857282705370858768069322703560971343711026678508952810792575765456875321538271576936866882450766264213515314829956530739177834004451255771309555632651790075904550556307352557936298336707832407429649026621494636737489890581282233170196330463010822213782097597732739271177064223142330342400350679626810913830798015830624781784501757890272030809897278679169790121344152965441441540772319555841565698468219998095860530822897089978526161530672988670298289990079366569436244448524732805572405328843243275720905297847931943224610708926691743614233527011387551122787669692429893039594769643909741788758134876963450776088299962701206427865629359560547364998381233857063919191226931007756928847641862016129010882686786726652485005004597640001451400518125832635637057661143657099831212431521506548716307243415968097326375
391 1034 5.7831860598153810712992246447448701566175341652142895040932822878415352661744742897337390828293447905325963328233706536556199925703941673235453384179572039152688620771807449365970317785206241127899648644962835095765092344711814561944241718624520513054552856987071203128227337582657879617894858754679935271664775278409676417245297211882558125310936138284332381174839998976035453458546013796339503031305666718322885728673766017031945709212956407305184737245815328032916032534917096154310148406998743946095646028595763888088964983849793677983515230308602902360896014204537968840001536220706949419333989772733494928885807745927970164222586304789659719172869357454138407526348608755828251020313333805357640987634590174115544186083540870677905528408385812432885159142256945227549954831254878831436907259988480305598267980637850661476190628760899700348062218125252062539787197947475260697813784354567469616667015660066374346801609844376652819362537452984102964143233002391382145615170581158750525498953064017061770081732772351193701238823354
392 1034 5.7831860590756261523669035707514053028844845960684486921322939465802938758156042809727291485639115699380157095031482090689083877846395930703151936848114171484843800284136241966823440994928991212103805693013253830033360082315554548482016363378179003457781796531930790001351750838397597427341786063977242757653417206983924459053358949890742507237612669431434678401057828010675601498377005949373667428690010848298872971081404287949632809931528235207422133175300057632290557036649656298083871515703039157587517916944099904850451141471881408867906196240867436438057413527099944508568759111366607839540630061315909544177265828189623235624927189178257317054721105279037376775070571770672986212286898654371467075511396205717082102199608658749232913132845467565365879774966835190083125800831042641969787544582550512964716034593221914860003915737996190743726018678916783017792643634768077670728959164435422874364164513919269891100720881356799781821683013430786189083595049924972677411394039299771442378777114551190700880813274702730495426326437
393 1035 5.78318605834338444028004224395278036624057739613636683726737195609949609009593082820699305945369387038151553034647112922357211370527388993511335700255794896190817844032742807117287687124257749692460865236658509523084236720860522980631151709575981409114598735354855478341628163797786361553701605598619609130964275938559061435182163654720788429762845550956330449009759778602952556934069724578994578130610649010662398111356471495311694388940665378422264584747350152171448959822917401079927813723732174342770363892628489170031161981446076506892069740877893210694401674568204501405277654693471871284488315440507741631265713195897783976584844845412325168162663553737886903699703618033488520801327536263752905515238664995734693586673275874466782277368070056409330639566422914192957443949902523243329369117962237392367133508649251354113677859891093970059600334444419510325445051501305366320432221769286092946687592585900649736211227201929247758307539029363576591555562431798837660718150318918011799394467138105449579126535405433421404928241288
394 1035 5.78318605761856079363484853088621236574058992995273711519651463176793618361297328415342520756460824701486175435362336848221451818217526439114636903598193337683910452060999068900013829119998949093601855663835343359306968914197885601822403239683289129958596687531065298458228703271858806656335051919847566272034093106298816780131952203917958857418042487795019586037681719697339577460850185898226345610717048976304212833379042774253498062835110332629996128000107570437814966140578658509824636215607456852730213504970046531309067674860115046149033612703676521259191611957516808718011202665004879619693474921125933859886288865995550162229054385234227268514779676794307864153189192975868077096022417378940307865116935611717595429523363444263302729145155265451397687271135978350238292764772026541329449463926751252423112686713505831867812289493081259743592458265461594323218596009582547414269324757990956197324985241084449613845888487533620691498382073732804135042076648940677961687439752057515382744741722003896609267962983954528456573303025
395 1036 5.78318605690106151312471242514319796208232323075736986634017706064475432107676934689046279169203486554656090836905333796937096536476552592248535256846405968453153467884881919215028821227358586850650080698069116646336473440388645308984298313540487960961828483506798745594114594137911702598029080407220397078242167639263670244960942228260949845727043527448225439577994638008959623822418018615542858597033872741217044463107032463457214053119355402700445740999777418739918245190283648349456969641050242054417059210750168281005529941758496949498142361899716551591203004467814441202778804826236061934192057453745723028746192411554933236808056107366678965641730359688565266489707017000681569286296867069454601861823226021843223740130328710426036597192661682920622925050452909254225233214101694045935291739080394281887955977630859346345360019390156353134359758775753206197102448623595044309726089113558550565171609812971349624688552309747856246749559188598166346095004378124184747845099669450274284026898978158733183754871556223973469281266073
396 1036 5.783186056190794316103047359142889941973883305121189135886512878524285783924785550120851881679495150383994432455422608007202687756330604619001555875752811779138155141866226268138237015605006190457667752089576382025215174015391810356103025248780724558690891698071691389584176460936830774779152013305683470223232941802301236475429674474138123418531711875809622661466106153643371556936698026568207613649290387318377698570317269215899345178339675900394518952541648666265945176556691375690378018040777774105336945691789842482979218752872353715894434488508162907572192408893495940370963969871455507478128219598598841245095902762032634034905566193204410274235376919085583995087243598427963110044095738558994431540117868227380522869428004181345185549616125634188927116130453658654234831634982192132293820319617503905358812415938533076384185616203151229693799633098992410043643659291981161610967250921899259048299448512248257586146970910562084130594980845112735090115696031112066470701492545825547316078305946132954026834904010468236123037219218
397 1037 5.7831860554876683116576245248149388805397667635822162262001564481604636824382532755819317204478921596174683535234467459185566554284268232478696197411229686682696620343877492146502333486996468770048357966108670017778168034807585004084863132792152392433675402168874416979865848809909606444662653606895055443999082222240163617211351046325039489490116303917757860475170599566419438076665631019400270640210890730625459546938790732609386978572039554947715738634078890409131115397229688842303073746046378265906404995731551855268967013927795216305972732693143619688136143580185720959498648557668466111413467377536303729398591305096687191396915149619691878041628313035714358668980308134459923189431617155441419931031803050408593282483116268045367904948187556667291861081503260724247549607093579639005195403173177998802270250841392516591903535649594732132245599155084883827257194949599272394628146942643451179899317598577816824793009232860183568440433301740092533362557649780053094465559426837100802500756730899899093113009601554950155239739213467
398 1037 5.7831860547915939761848584661714650736132752618926784846933938062349162065918732933007739862973761408143261566555032197145218304237514344490948463583330841092803194500126001846921405182713932568074302432564268054941180257905083825749445114972851709601056389163244264963330543704019791446328989147776747413881238517327639379892224278606165346330864650268937117681617286848280975011296761193665239811854714540021403723938685712924293556878526959097581617104785305357261544419739166986282811366656674511710003358340562450274700562873751936280428927874276642685403464810098771474357472507430192329813338508948394178496912968909298778099155778824937001359252006722811126366331879358371660376125517196765868373111963945668128731011262824927893570237922696520318265909816796180807269412065326070871620710204625810057864644074933364709992366506697871602542012552707125957449898652897713418763288791680527402877757458297154965882531030695030989627661294529043274074456191368419102195875767234637604579087178012852472290032929093651885254036026442
399 1038 5.78318605410248312945279085619720076940377259800283648867403059898275899985539079102220858542927289344273858865894650035752643132276986254639148275915289393508233210345362393575671373221796668254393118737352097786336899759324214644308797663272918234990414348851764902281045342807900027467685382090966337835677093019877034792098209975777867321517751451397662914342126357287642325135022953669092456541062435780287598177488364086185817610839738248350565568360035504341143284828244368942280135856295560598879032679745934845932002613806303175888961075368240412413182214250913030422822347411991867390206223642360288769213625569749905664919714374321320164633882715465409884981272633339626421117691851775213094674777658926606497514560464356622364813158429114824116319087445701989705524765096039361890795364309865657425843933021859257381955492949065469849887626373606296762755058468322488210496579978737624586988420070017683142817571967847906248692359555158400743895543333579385598794153475671317887651127862756127472348829153347877649528753223538
400 1038 5.78318605342024891114180009900380496901391989142547032912587441145691332247650671547634103990656783719202123108609525768592118657434678346610886690836611635216377009312514578207378763617224141002622882458833518795263740486596448262039443353602579671009266335159621938112571759504206283883282146995442978394727841038035256069319736234471810068768609851047146711605596675729920035442432920094062400833680294224064058817601194460239674216595549794810992850386061613866294408968056995559171679242075057093392468587381726342288927760752977329279555648894944461752697336508774344498162934153147563357678876153542779088111989306896480979654468990422260930645131409898459462252534755704740236199319582006406161504193572984760246715118774067885294475786363032207493892713590887734180706817190854621621121726597846345770632453394831335480989464128473957985782824065800152337307968577945250388948365069697843096663917627874267467731358647840101744276065762643185136505034511101808045734682910594259518821671272949134658267899808194465529964312474817
401 1039 5.783186052744805757852337442309045333898110472504749902586442989492337575647893839855741824839714474753865683967350376732487799301454937202064723140560435003354087349115339158369753020428980727837012259659884487745665769379811620604441378854727913199903053492795300660382873883170846361715585664606154360103847073580902204430994569148735690692647718074649962874483186515450710882464982865577728891951442785503829139487924078195518842800585329076503690108042296185501799409432988146374662979849949819548950089072338141733365977794299073060866963086490400922475416225641441646369624540246196316316198479375684621537203746977661493121691294560290648012782726974547800587261181240525989133624897022905163178095444148277448093033945767653447160093932230826557978185695694272317074455916580626034853881408579460170157772630268203443321999823823955656621648629196506744132096933965937519743357399509336505585570019138933977512646757264619640653981593333663843289418178180033917802259656595930805026083250258066537334120097099148749155846726449284
402 1039 5.783186052076069380569255873911418153543960584425535181168335923573995764101767708840953540622387444199416606167482053700686821429240798161988812237672461016046006734212088138876515941508822944998911675020937398509176897192297188505030869619451870500351708451195665600470654603316580926806709373524859127057836832803304742294321223752756189914081791293936237456843616340053846108732630275787645137597508427136148242020727453314182990386180205490959206598314597062250409957837157591208215435223487421276229314253227178222456039424226839664041406328152609748544673467289612185446962149345250323368358983706959710449351673093711196522114573295501987513395478228066283837899663049822195738008960138955888300990712144851035842541577527031312143231508385856413428710642508076146752221061481981691118252591873140469703964826176912972088837264721478429638695438516416085260906134632153210130793246566569110144969722708808321148972724875613119766569794550659960098749043124567356055369626690461597529185954108978569665006131783258816055515001514046
403 1039 5.783186051413956742572556430465194193017180694789499190833437401294881015053053556025474203768778249573242977056182883808514675934386380928181497670185242479660447970330672851802888869790369738020755208729718849980394894378669835606883944235264788045714153926452514678691516011473230147977746209175546592522726006249976539850433682418292619706379907773494690169488025490674399635980757612539698697807677555147500055061871639333505107828969019477715291616805900344336724606716879195009295976969554064742506649115131172899296744283802168385634171944652676260329083389274618015825841554136795208811534861668601455042984033471704566852335228254412091322505340544901863552724255330981279326533266289114218734907452481529266945366903559217438418616121580921248499863592871891931697692433896169123247176047990535673254023531638461586779746232389978359832643791765507633313170992327030164580293878405225039549845560983948153879360925550124015910201015595597822007689347547692041197509213327558431566410290879194476728095428626047730050392898375194
404 1040 5.7831860507583860377846278819358818376559128401815037928152506643972055027540727717466015175145838062461585718454848250442198147332853744031456376698081825230069629067702151198398741581874720718161007655288281170002141150550240997832125422354814395111144971553843598409058615875678999469885270501443669536340019867940350435745279451532949607853662528837330986836885613882073603810705803960096785475790112454162566894304644768096736577908889520933412332236220553914266730181479917165184237464722699218432103734169851012731892409070770205636766536734272270329327526815112512734883363352670931374736847938803795619973299859273819168450601453998545286426194023671764047819336973677710208326594835792777186220067962564842955909865843630154923586248960795298944224499280849935602959134920051617066447539256162730805937223219307270567845460846399904424239580951870536842668487999788260819018288483010506434484986906550170933746748349590377174748187676796804883811906348436316377285670330199031608510500258874419025796301628179958577905039522025104
405 1040 5.7831860501092766695443002781797967749109919936271846219532246245637669955846441389893164732772293650355277344257683518917619134199627550409580211917621093805200331371795645667937438600140287890903508461142815598670980851045485840085290238425794214297215506564230549443127996218789479783490174625367911312091671403698687668987871881413128739936191337860427764964968046910705566152971716275851967547667907664531181757018888967334769411013352955458679948491012572303609364818486921306239922301790482760175704082073774172898906918888990957169510896470222689265903928746073324575407054746242155654034010392019675088738304073758335637564973168552863134724657736434151661479532239522956748024361852246119511832036995638784167993501341718410753073526403251471460893666860275683866851495085205687774151887662693913240789475756185390211023278136528759478071136179657504736971802383703946004498400918387870988295159154982264158118449633072962782279542346352236630016269253731102480363166724649965416702043856173945774765026383664919324248623165160314
406 1041 5.78318604946654922979827075606031320406566653109659306255998978058502194339929478468922319330607914005924006781813120334647461846912290250460003477187045497828889859635323351007218521493159139995956180393691316311100922135262851259992794552035326208025902207514691999328762113456678708124455782285048593773253323444612362007117212926808854976062741073941059413373378720284461991454415656761066571021401267464810267178570730988879669535771846378446936361701589206105774905710326320709006920639216095079239958602176448318174390150109393551838755400422637858894673600290769800636259988420502235809464054890143903082692034880613991810508593473827461558920246419321384238803071322069075174155580299259657610865235897545671911720502975175988566944005349725209723678194329161656369538511602129598482680139086907065362766718807584408425724667329007872001276735102526866567521160533326412833389813133952303517774314720440664702572956693972114561452835569109895759871172229556457984471658825375932414932882726763067652191792116133327089230903593626694
407 1041 5.78318604883012547870069150089995878193141084212402874788815839252190120711457665077078272882918972288963680202286222897603817228139312901673156414704880143982818264744107976852581796983593661124626193478180946836970715615276352212684481506504083258375157809482980799445376003979049629882456896498189892941359269196667737606290262278849533954103062544449193968931594570864446051809621076008124139763597740448531694885555653122736684765609644219910730269916698829722592570127463359423657269097536516690621468470461675099073808956389335533877743292013451405234638928745528134557212430711167607560426624875873714917273742013895598360327983628179404997885439706722066549782418080536113490966769082333441358163887290789252774578460199884317405943964081124886877725267759437877171220940932693249426525345083764696588146894603443497439260282644123636362993928199576765234131821847880696073141209729274563883817805641834133721622307474585259022181218699538461021126070843957589662872936280498369904122740359309305724993668471999147327694196777770441
408 1042 5.783186048199928324611935023199619946634503878711708631015535237434768179955702373401577082172895073665815469458929219493912792953135489173010040882108491163962564490316666451159328380624301461650169032788338392311389306553085505232229439848400338496658133917196080520910282040072294640992594880529670679924376078614506879307976750769201210829725146250815035462849298552660977421892697928904882152771195642148149644585723905949871045941417847556642631309064831068325735910134866622244994836504403566749855193224118332480404592782772226862529056685200218749054029278773691582021249547191630561159726455064682881991975504387358024845007764797996303490386663267023893766373023862560078224706395460169216266400052769412213735281867488637643114769017445145101546740295570073075894256069550496828925378318587435809551605398592438018067317374969714991802766533478542279165221688223299322470506918225712494069466583143672366612857854317832760337024524234656472762985106932423980431961904986204982989816094676557567581182247397536902679960653574526922
409 1042 5.783186047575881804487771132788121010166661140335659423619255364444953445767275538186401870506291084723783815068258855091469287344351823732880000760583156772806175205462436162449815554732579638422210281929463222908429604835674081732445437198513768480038267395556880484750527765877152504930925411386282425485014782042984072051983167299092426627848186418720808503739234800611365128524542456961399494545189812582191824644077145697500180203007380094317831328782694205931592151392880658727359616676859616618275295648711821363047175266827255057485172810354284945759128573520120212790598895656725446458590963786497714338613760522464578371306039945692251239532480846678371868230283675118687777039431608814051939718676657726644515267047532751481670884001230423276535135836794568576954853557974391722948613438654199320856524118822123578277700073035035812281786872481677850351267862658160888138389422517023455735234531191532312047553320424523960532130173762975857151936450439775351370463388427951071882907619424626934405416041246596220928176278178655405
410 1043 5.7831860469579110646504033444818083384822450767077502113495745200963926949858705166219827029189521724480807555097102339851854493550803851350892713191771364997539979970284365359999365048185626236690502266075330289210800305631358077956668535835844514061951291770129711513954026630047721554421443427040749134176338092094708135146398499086354894003181531691104658195080959464176616205429584667271028752625392338686111611387503569294019489144664794908215609198413596070137285957106013558344687750427671789951750419285525952404790657409896365650104451125064731284670792123004816971716284322095585473190337051607620351589712795950915620238053191253577096113571188446387481163339554891566109545966069035897887793236728768221903062160832493158549452213787518162480961781202057084511557694386726552631677955158816590752035980671128333788161613769179155280238184543578616599227282880060383917768750566695665347588375790688401242237299019681028637926177952264364298569568520174410740494684106978014625376103805618026868871436257965642123626762889853526773
411 1043 5.7831860463459423419330201029452240024643844080365239145014735953251181315277834010479909955615279509788178628566744554532113828339499300808814792118582486759048186672308213788683099028046327993676293876810991421507355845041965964797848335204055938936449520298332981084376316869828486097956368871379431111792713373961059880134846340856815385239239760671641374830089094915139084910885804397652941214351230627706601410811906907296741954487848572031556225480946616619009437981476360782429314912917863428362036391538699122969257278706411191729530015519836602755670279588875991248714404342190947596780238568609820895432978469347337323221775894866512716254675923417369144550695511029836003286072475298557658602151227396172527553514246543649016598873034027011374584697200478377311623862316713980806284425235313434450399171233678304294400208115667233991315804023352037998285577955993909697085234093135460572169680933843175719249175609072246521096362808450540720573349096346339207665728719253102099811786860143778163714122601229636847010989821345178598
412 1043 5.7831860457399029451897183353764460484849111124650268962261000898410862462890503669179737897351431926705794497701986476552987413729479209683906405810579639251410116911641827321656259317007900591560300082299843225358334765380556708734144432654556123684952203975608788499640651231823689344170326131116284771443390972341997591497171905553243537198677757618789727357404581079565428655176405749361380905848557769780906048004469729275583374562440503900578928523599737579769237867844479284832995039291677005123698170766257932002186962556841932447987455801995859308195482520742617856851956150545131410069420269743069604127946282398742587781326414858088192824083023429694672928064152667866542715391084153814656535915110972731498998776611142412966353283554980376224129147110993376786013716092124866007818089341086273995230054907590665433004761573727173396779947479333825937824837846901988638704967964812241982749215572860502986874796249438093162555585099356821613274099531751751955922543804663995005031997802367966099691571084129974326399038093680088784
413 1044 5.78318604513972123716285358931755536700550940476123470900561836506916525654005620153944436254727958187182819084613772333390837029350962792810525040217209990081333748452977126099092314276152323358755453159876717752741390860125242862986593220196225395811379853760574632713666740675110425341290862377808726981781628885116299991311869779117284900819966823123208292276067084141424860155771174780704106903337298877637489499523199954676070387884963384247187658080033425180568923433397038666586799684803938303319698949427031472050523925441365935581421117365573166686912599994927946142854934784434200693980554312874934077815872762561298015616362342134765515807776655724778587274215392231059361808175525702036493101282069682014756069571762191154034590319450988528622018549999343055111336784593629289728315567683134314130965066444476070851167246178225367113507318461577718404492764159242175620671921404439901791725490654188962052031187967185786044348550060176930810751596675902042739542994213551106523579163558419668887417440388288936620462023871737964745
414 1044 5.78318604454532661670006254470827725770109690439114097187159566561800601401785151624706962107336319138461245643742979930980113162846343992310491076046869318332430516967002826523131867584120015552249407349009270185942651480511018565962459693920170921451185656956521583998825809323382334009450391361501308273813435183940891444117903068674513960259682619246867101842159589454209247407642962889806792160781167843480426421464758071567826170042057235660670954352865139853252875223036875089934381097051457675235832618371015633393640615847710351651449811940946170528301235222024494273930471896054361343409279215790323750146649231367133001593879135202446814301458440940939951828336859481657857047213325587224258393892050509597671875629113722789155035017911826035744242112803977529218507125036122176205848489332520464612317088889879366646953995784546265288744140081101599903636707204621617889691244533774478437639083001649400960151034843270227041533631722461536305908161163268721429681930606603139550000762581882192098316750054025245146855649702203530991
415 1045 5.783186043956649501313390154797655620247746957658386774310267638732950301762871492619722828464396495507876783809251111399822133801962881441779943679723190622081965360112355400719115544095325078781164465030269425420338727447494344732141526192593414532847253872414110612397687186007023799997657572772896436110631647471432779854008158769157761662296735902860321713665839123484810476817634407061041152179914198867678435512867989784773967073321960252633522143684077071891121747300515123630243056718662450898512712229427508185778093640742424323396484087638569775826432099501294883780912085974975743446652136236978162771047360430258899713574691033013706478366093723873457033967669776500919532347152801791416783937145671301262439250869054238651544624770364009277952937550778099548808267769658964251522986656604434993798891081147390344632926088595298932474344297863346646205662987798533265334959425892924726680183848199003490337225748350668660018442839687861091682059743779185661186054434495779930636646681651304254121811520544567436681282929633156118798
416 1045 5.783186043373621310073135215548513518503121489778212264234390327321888263924707735376548120700419751847109603486111651392230325070227998871964918222888169100550632318101486171896351669137926570803163716937417060056362762274877688449075803758962321507496119127524554881218397212520770125311557658087778076757180542230529209212634296433311640737088250084817551704280338048638533060537852921981612154587282309075485648278074477769540110315102447203487870669532251642200036459431345498370422346300812050546980564118527303367869757499361468238731997231322480741355321396518148768953299627741101214384281369533660489242190593181560299354247217012823416181977404786566407899273573038571188198670698452753505493927739033820107437601889195390829713957977838252952175074202180956101515467555390485440054845378720123926822022280188386097890362223679831832109510263975564713043128958726030468803127305481266964571382459052172475142073160387865758620782528550370029209263908313349290395028643141324356099455363769425274131022954367602751612260096756695922091
417 1046 5.7831860427961744468292049290189379741637478161197465968811201297565391677861304409182476800520898083978431131827101609539210130486620521927831435537249902499328709522448041245363144191499851096349133531603386471209353298463347464003119803879698272120206665084399403064383568250201752866300488299959866575511484851756895148902431994399625062309451069568895536775976555533057081118878156794756855228941527519526627572896203663630138841349106310700931633021189688905587918259772998889267325268469587445793187411681581157199131573667745150206633160872006946472840254491916194978141472401576202191198674706261360152439529065966892554844661904740983668279745458577529601513833668871558702906523297684315344837465734005570769671734632483740950022143848331431764163048353366990285860900609832523873140005590323879628538692508989624855061399171526040563969334671498086167532231848365515264013191864804145906013393635401931503797389881042873335078186292782986419118621872416870797696828131182107924766824005166020086611567278777526740793012932098075728916
418 1046 5.7831860422242422837529411498048969534520492403244048928672572183184425658364046635916753709383030979574038422610895467338671665242877260712588508962448748391113175544946181352544946031401797013679514508293834705298168752177969182133871381427294895478860941355696443650575048481701832489109999128875072056782985104426372889622101706923342285364922793033409980691058744152167332404136224829194867438336133072747620989918981237156799996372630780955888026361796037410380926593531083807729826251651817343244768597357084665764234589359678761935871352942433480680809740186813845548282829139947198583125058031261227058400167976107165349449728933880072281478066710598862624556805931159024211430837717888080369893226137946212835919046975135662641315465560341239286219689255987890454305306039130332661024630120556225384032681709791730383828825771921357587109000726962506586017336100447598856418858414425824311645107188055271963747904639880656785129580489432901400045416205058124247840129045661371744746328179763121707504569306465960325756870578418931740416
419 1046 5.7831860416577591451925486176596849847094765027166817504216821316027321605119736739585334611451679114710384530659551878277342465167484548473346995573868055074957611139634235280431691430241862868573348234359034839527640747747428874827268855886807131681909799933473546572238503788239557718054170290978185202519830256289577168581849117026394926888401312040584249719009085985584415589557381862483104825763954422753123336012496916349053661668541553156470273702978751903418905088172271674342574915506914459311751823105755007056102971428566118454696104370021546508724259898483493147955408538490205386748218026756388314514850156980797635302250358446743698585693123288667484413434879236453126181522854449580357203622965515047948336303553721277438299159372112615318399028178370377218160054791177026487579162008910950490575487271564932596158855804325742438303187033634894647356345841181162025200780038340641176321358469017503394682695166540199531509938391848967823193080344498363361991759265136903923657246602694959509318143537076031467958451879649125481023
420 1047 5.78318604109666029183541871245209481306372722883994450548603273418128604806246389914360030123968614719573801423988781479100681841631687108666219634763293985820597202203444731285491969169018020783634252157919959410752214832483954139530106660849120373122357525863684831349232042271734552529694797109985516810263665896765870455170341601383285457405967623340241020767838288208109240458392734859473425168553937521456922026932345912703801955237538754873041426990009058953299080273369053891030829439317127361841680648083764527488985275193996170921319676724765114396493709832426231557217664148732985838600540920027795681503877454500221066619957935032503670850442844306860195593980058179812677938031061111953204664350914624111837833450717375889344390455808600566158954670647606431126245216337419101416612471392376035389501654499213569511693659742919685743703168849362980649901659303779266016936587761178206543978989781780247489983573089457078452681014453438589529434698185194287261536496814341285338101167538435757099874850409971604888370192219997519219429
421 1047 5.78318604054088190517080124430649447968581305288340177613968303632726476383353093766546770837546883169982328577070650699896443457219695244742365621901050146266593733376149826298685239432375193110681575733263971664490233868662729519991278180515849682225184339105864382954155768467657924245038367559765842420436614978410459520387830562003472755022447787958575477306017133329823845736983548673659468563335908264227017827627352219375614371518123832152053199955550603300795214216345992878244976016816555035090802147448712592860625351999714529056550358174166172398892984630726871397417933091918636418500541723470582339854651126588466723542005536603310731879621133195079257608875042786838536553660945516126644751194308657620173473503733721892616256088210831044647446415173607536697538381690351874268439908090315611555328967189500088235295262799539125314908942883677321775780930910570551294634851880558085996737525479352469007509978210852683711252327411713418627062014539205723841336156197769774882585251116215248080604722180036874171085011803803217356794
422 1048 5.783186039990361072246431632873583017222096188077992510505139844071005463496088636159359612517557504169924047073823746509818084469116361068630357747831870402029445468161107570837074710257744724417826731188770169877338516352179184693041424077853241743100268033925405855331877640811529938296710254904647921172102500325668975005949812551895086417609598326719134005442103746043820947990167252063434934796927937240840511062992497943128585911966203941033182610349488456620420228571003229671821102568932292224289747287904410572856174422947158109525164615360509104516915782392621431275588698596326560762090495279224666363438368670355059745857700241119597251823031305709978977826433518584381629064195284139099018606333427585032567304315779896719038531426907236841507820212246465787282696907363177256325370375962557696258205893084009516303958919283970874854752716737935805587214523568265876827060086003876689403812780076939282261722861171861706448516220228128155524120686699267211326609423766190820938134935078229775049916657612707516427111622385157645350415
423 1048 5.783186039445035770712871652295041969269407521298452219552942900158328169146123934599214670776636952603436189448521638416034473893523687854177958826317800761813887381837433375841220059289734835045681790910991307347712041150903388192026698122547585403637479542464843155922380296635415420778162183868785125183429071846160436531740461928705387582114812559459090963100812938700806569576874625543555372409611454485654334421857252489510209945915963223469248852547420728060418277950939492052793043116021142909366086616389783819352836097146834966895123329855074169436359744066528963170108339078729984712127368087408194273952082145692112682078235330034513648106257721554697123685744156649714017354418455871353426538984700374547656019714812556610914824190926144266829566691778777151448798921044055169362812064093478540356094584573761804345508392478386363510650191067781339333602284996319339179088169417030099854344443772105621867640545845084281727193680103834026023500186088987351365640336190212731388381030294184564463667337104943758209970328337629576860286
424 1049 5.7831860389048448541494688360505176567971680101289555715614244181501054967141358791235889974121685215063991751127991055658568197123258237956020251731922922113734652887872644457219870271214864170085437266049613982703687967904895963541721572035342843455359369028751128322093197242511542785048871827171136989768376681706630044093720893407234674506957192733231488953795938220521657488093000634937297168022186274580502572802530309205862717648422496652372962618228067041478896838743257363892290730091258662868142128134503736234081190447723852297563879660480937598073627053952369340973374595911981751220971602888303656718246445868906890137040364608598964128909654844939401307736047450366523970791544503800013278140017398979189990292669572891309772585312525848671377788079974965071220982221676823259554886793035566790095117908915617140042820418307828418163157702956823629270438492767219501721034221138217689851660871970047563448871444896244704245570462313600752247108582993246201430711265084054828916814619085263855106154929508998227973147702351759030841254
425 1049 5.7831860383697280376659827585484467150035562083833427871558187272482562290141308910839408683131290023807301814864695186571972873551680992233049794923526842916485885543241631553655317027162073384015657337066288516804385882004295055444085946076118096943420769384003973795429938706338487648026368574011411052090414665248173337359677399143549896157503566910394938409262645792323855797279110975362606206993015551477078631897196000830123053816974213866524592251135223464375382223594823253335208034276014261120497536598457009414007255207526380214367072635712186228248228033131427000345299740633699581532235212723894366009769525086246487447966558332282356271099949878017856146441063982731687452791493722130964016400769241097292588888497749040982238866898601069263449676973497769812574321974569136161023301691227997527213450731549695943510622178416445232110277212883096857960314495748948828671201484129955136716248348116479025717058780041852849018176436434720371232084637359276380317700622731163335052374984918087054111122493389952560436095489489039397162433
426 1049 5.7831860378396258837740658447290626594780179846748704288118879886693101183786114905498869071423011009676305600452376492215865997926717435536980350126307043232093986511772590304868328775057534713725848807315221868546543492536815496455972113962475039418476580659334599494200747049910152829202702313122612980751101485554354129254638593341906900798010229177761273561426215260402345157104579299228388287038950560350281518478270413024024268308324302420276357453727605613329324637501152585318227144259445626783844218923946050040537143454324906943977306668959009643076814629100282836185989209183401622725707198874679835527400316424702553378586292859385862038247071938129248645187633695014146556476177136775554253670326380936296900975404359198696909258890638030564026919720528575464926853534261890484289861465176171106308881052319750914389148510619196885162235976538470879851798469864679308582219302992516188920351874016286257283698992244882856443123278048198680740751490122180503072269669243184753662986613857978386494204976204175361051819369834301234477074
427 1050 5.78318603731447978852292220853283831288309134635598617947221730387892014494938123788917504260602509081037058206339389939192369711160976543044494798882404912421695594176187870211925709039098883822141206106073832033741086987218636349605770116632423025289407123248821151044368196050656858386596533574320897667765161600680924147298173929966813091220075332330518743095455797292411082004877128521939782467685343699852922519720864576912064154162267495334262151711972139158248075367174358273519657102819577113103549939665163881208247146180244362958417659327170515571827827444841880888888103446654985406495580666098274021510864431721425945258918103118774817241622508378805467262151684222073867642083059167861487183159632901297271310183391288016834186963698502552648644992467403779708498333517122513713521411555706095828586854217736756076836483384594575854544074529088856315671706509229832973728484802725269347389307125315413028964485260138575088998263731205404593797581659046305053507440314428786779688202416540839233376983527970643879260382440031533374674007
428 1050 5.7831860367942319678936003861592480406250514377181050223638387052281915996855673898844573112364550799093568272985510147126690291614415563787789676934763180966200053680722582061881850702006540059868964246558397293324411513059635915678188933089955230821775204174511058262027866941542932850788212195324792909478448911412820472074288598383590439555874703965771231007784487010421449852318730464390684716960817776827264237738399924862779779380457961995524271332402117310217327842890894388164022196399394305126115930754105731037640864219007172918303154826225706552617762482707227335270697103481766739875874933646351940618368176917496297077883129573982639675549989496996680789740890166671800905968374234587739799410986400859911461142534455660377470025569434721313524623047514201046464876649793587633836374330066063825090247262016990977898043990975018221176153141353842157081705344754566485928014247669559567951870334659727150704415196957474983411686140142884380814349768038818040016497891828178718980828456496078691852824759613921296966263541810171499023112
429 1051 5.783186036278825444446504807874098091435131154255163490691169553856948301659826500153259932491755202463928622023608352748669409259753824787498935646839862060943470248856796393224090412593917014453205561425230897352946585673621910519992406379831581848412194857076467422086447134123497188290497075103751493721741213603157918732472623912414288314997785206527375507948305820814292209993215966177394100645741798713988309564980923559012656043806226957387308034320602675570681133951838431124668396868841493697552856824911081040722866825307733868037143806752342995496951330619287319425559991545409045487991939019259151435336754635816933400155135090921680769195552112583606649740435570319702271439558719514771839679657757038110130786424106085227418031000497956433404616443009849327288966042124485549927597196426231635357341005876737117379649612362183688310326425934081465562003358893402973892393477197901071976892422376820553249192229790111647945235135395581163796607998116550419077314499284006118016541097744768278119700071856399109337853275067229846545996736
430 1051 5.783186035768204034216836537058770592741198340889830757544003141824086619312761327197119783434518332959772796420366335585664467822032001005302328110996599634792409660517555772006103514457275858450692233169690238545184397094379465709767843148330983466012761403436718288024104755766202890915579678929020953016356160450275630706066867892580206542480551774974363633871736091323101531083574980682649686365149113647234196726961408727089959028683291070762599848140542122814048594155442380657247323308347774303417233095249163369273370370400239222059226831802100655212304876076777355300950765665838364343132868525758616998257892990675596148094466069083076941944615169601660153050205699759357459882641268648327977285289780913270233958405726076746636450514524207468036483712995893255989445391866035635688874977692687214002337879818073039855201306420074500060880031924977035199879280623176973404793579743894503327978619221858782716901771910274158250222614898478749686960844665077473968131193741279579303322317930853585995462789104268841244070669580739222447163988
431 1052 5.7831860352623123338527962887316768602429438928320486570046517999183468471302562963492497890165329300025899370304785122882516081184939124566251202591027640728114494999661946199412221544157726285677357163794698978010538886568781434387497254539043902796617622938665422331598447256624842991670058644965755829753853538214662005568598428680118529695155231889614468968847172144668374814359120087630291533814605234832967439365010157446775427952400359418296009182666711743466574431475929175330246071101174003003943193432320730653655570508550761485905657115442367479150606113793254615188208164678957990810840970013429539725905827442987961216721476276728257448314242767582058895482205037080970736241436128322369419604407083312845469136863492711833629071978862530627181332965218810071611766261895927952207220383739041180738920706486451412235740792278472733232130589007640180725154445923516896368627776124496009085548497149440481752431152323655645573290313036872460620619886904447662882119190432332657710935068450835604694155105019742994609176052865702505008495802
432 1052 5.7831860347610957079915021106631114702881955282200338916976382371306253967635324278686458457827073876849058292518836048650553957486609569352283434546123406671805121790773944562714810695710396458034460621917027453644483476148378584364215096825933381047489195339743783277772602369786736069819970522004669599511766760234518142734016592628980186940360254024399057319742656040007579046835701776699580289417072958861129357286457369374119401448920506648451600588319331301728402224421277999715930246874692729416717437169400408113477081946424342052950446413559916088076096544443280383698027496669941601804641853262844614042918409855023007692105041722169401177938372240969179646051168077299733129245952571709139028559135390332687916119665338543828826253550758999054451378571393423527915393180885379691390711792365485060412402468025324620045153274535994525970785104326265603195099779677864737836571314042763586695503538142799496835071113410278984216118269987416025877472717672878625702111293216247524940992199643302353703613213183196165351133783327567853925399304
433 1052 5.7831860342645002768676904545422807281472817113990669385339973099205009943859266316668362265925749060931729624515823082083116136818676985242303432879338848189408985405729399309139597368245853746103980773670148159153991759560384763889481833878931718287585665946370201418760155225138527615679049108386237764825684959860448410836276622921306101396360594154930365489027029312593849983241247169145751217232602062245838832438806696453097565282875434612609694376012252541209224231918609127079550561106261437264820067202164995593903882292177868267814328440923096316848212524077726777547970051412452223133991971763756436528814293572869135115432811569329232755545210258480158766838654453473064110017644281664298800443565702009274158560577018795571632237640715527496861778962084138190512672700832927258178577773013241960913617743183529852268501367791060351397542369493551821459406494056527617196845400444225265435594824769315382472098155103664912421817813471257828319720848664028552067049990105951455039065376797965683248042697676587324126197735018279990159167636
434 1053 5.78318603377247290415038276595855262363232578278699862377682025527428516967464562629111541106572631156858481390629295743640213520370194599246334772553798008614599279853111909129133435197858064056967806436327506517401135348000133921076619432032744918882256096020502212473455077596843203708539674224047890793713446017467442348591911936766159074799343552339569302176504457752326637720064636261579729533939207781391878733777030529988983796684833559366168157393331202981647830389157805756863653929286902973804536565535230163095106173734639087760638366827384643142695033887420502562841072624720260700960213623377375729042207736551139853535356087713669955757507317202523001198311199267811599721295651257694620163282581822442030826846392587173681654924779862745624441024499237338732354937222439847864328656903601020438903667583943353382725633348881286584196803232290144908845710927458676683006154505511872846562848519313125044912861023113673213765215728323818491197921545454401314889536893444869724015405639247001067321772345873976193515021865823218391421140719
435 1053 5.78318603328496118500281026125587894834797461078814394084832827671173260718033393436185503251160127833884491679064046781068712768136683155552913674166092454873847262346597087979648751830784332406655989616113418505942606476267705149455421098167575154613642726353979186696451863907623997647228168610425991205214800857101918260676261010312024556689593212655962038685103069242119964093151025270974761852003589273213117726351101661208922361829843941394270199556179390330013895087824967291111493501846224877485407302604395107057861612780485105383927421378019963460429652441084995334292151430316304516077790294944299719669495458855597966381030763075253900687817795598317245206462353785503271341388666271668910808354708895441872808328397285624606781916547359519676991006498852481826956057898396916964451166171378892941422778722852106307080667817816764206129610914470139193486559524519277442525826709570152858508862910611448207610807645541583879168979930008131255938868688284798858530227455965280105835862272968642110037379718944259888236247442103125610834189832
436 1054 5.783186032801913434360997315226578039978320246495314216381372579443602700220139844746203047882096280920852931704538991119152560621023916973140477666662430301710343384181606207619743561866356692396745803712394671503983946340082387621957431582694457760882478508311465567273102992130974998901004235455755644025056274576462604768310915946392601197911049933903820787451122830206041959835600628440666245922657127120654086020656411470114763221704143412503541247029555949327762990756858913867123181942427551860618819103191768574525780331197749566101232845014725581679702060215569603758707590691827965734425813517496817302475933748897005855207430143280691798277893724899258254004469017640143137629164193030354968312584265275236819678944568621738957150226653695024602230325092975647735756633167297602534184853908036800590395814418920719399704501970828402244566175797476125976908514218872521960346048017912363758900136180573834183857098886116133083144585921623779814147741417632445450579760711026359389060469044072234148168450445582291777332336408557606412485634772
437 1054 5.783186032323278675426508932410804372335084839647530580351538171031127123554554520164482120140171163731187235408046662266168008707248511651416854026876429053910430459488332028447450349485159493889374380066135356319489578465606126787973476123895354702573069097673062751051632274133956501789188023186010913715147013545875944986171142557201478836312116954810745416229267998563097819892101772246861154546906996004912917335819779649036202081744081656937376783487565550547923987104622306701605266127144841647751036500411818960398140161594356527665533490470747235246209781110282026412373311259343127085506843274881388842992746137572839180861678262591409618190523171745174738394792340741753488725775673239696199466782380186040595437809236674244110524826531708012717585569132069735557432174114988675059130936024283489585931696801213347948029401153301884407596508476876560184801777747561503113994762183025903222365635935908028323711399920219631928573699713880812891357744199316246031176398346069141524769405247775954509101697217904074326010581001636803469118866104
438 1055 5.7831860318490066283689701904839576686088375572065203170077330770701531593970536303660305947295494351542144713638923402902971473849570558311466253726834612193093393386177505282201124174250332311520075012760237542958896960103277324290622369084094170638772123014246170893586318368350956940156662227201719271429689852069652377811338614709544833190575732172355731916558625817446795754573689404412258021403889382912351524322335715711616196429804482834608842725999648118453696880808818711415431779249281444862148854298573676463113078714159942640640954649732781870115160921354851804393913585354108380503922406168120390911052369231936613961813243377084854320805309191078728825711167206643702241477976595466895479758486350171833268063383071619023924831825940594913230357274958190697943124867652929831310599564343197269519431075041907759655122867388874207571765222020584204197097943518857824242610661090249944902965891526005393744675397679645531245704897755316605855906415063470771824876818926698343076799010773044087369546062280366009566901787649841787865420686355
439 1055 5.7831860313790476992340653986811331658581714713238174219739121513301055058224652069062595231161598582430827249575761000318325798986925399831206998952539986942926981753334747727332882951187379328339082216457704642594684862458543313501949224249644406035683387165306644329849718687503401876268246495297024423915273939676761711971550687569562886711306459471043114424825453484294520497136100773191127487246436849543170012369296763203486726432117227734604249535829680212303031112108909596657777743212257842327638211529813571745899237521257704236189174108985316205633393616016529590372165628712102850036116332736844869604124512191239501945841186935664411279659390132022033286337109505194153394680463242595330428957652082769484711584131068598976577982186870525751515274873409007462811635528979812442358898402630816298275617921085271272920645377475553127613307970426222444097195424632380035790345967461292043828396445895349856783763024707953870879389768116220265443903107080508031138265416967006608645526914980046530832902723618897748231561830176703654246476221743
440 1055 5.7831860309133529690528220771423398764728952403341729794890749587945811768707644648856804951430721757361523917975775412308195716425433723030702015302636442063205649290361079949636346178336322136577458747580785270317992680195882626998125224350009218328446529638921209692602036807356588714215151579539508561292088567551822163236336576276088573576412842582125912304989791467086266895932386427285765772484281709087528390269104702889973042615326145883249969001949311256260934726857345389412022339509268199345520176215304308637288075331932662856111668137709591554930470772884579191116641147537960012012559081430798437370168650066379526083812487553828176067607724172050614941400311087894337735133423871950880060165110121933137615422918098547675371208134186694633620963867110487090654752872292720475359196057776632242801219089844822902828132759499223746329704197171896099986436616132641690384873463494705885242750427484680657363981544478095243990711650349420582389247879329561193309744518403184819062978648310332748284711577266677825514708808938563182376542499781
441 1056 5.78318603045187418314807980213030538904259036175272220958555665623267779767040975103406598085163211599059210144706367163543752942220746082410212669937811130334434712131900020810626435398917859306195120618551728598215074658572545336912566045650090367830730320171107796958604808585016785532252188603695918171217366125655795832893515031234536589155914712361166375739134596410720415299851085477430799173750859101993712069736301656581149214700822822736072485227996727682959491138509084926480617851916141442531742547751280503519704618527234090486643422605257057533870879174920297118116067918102130353332243015403643213260741531220498713378499285233392356225395299100578843788293211026276000473841678233789985220628730020937718187473584522406522583136372309777777143132473073912105686370862081500120245852380293975595111232933523307784645096282094115227171492316469119656254823661340197673215125098844027369615867087085929752089491116259670745493925735487322831813166827257928911686690457822193774057403487826922613386174666607792646947393474821364823039549263851
442 1056 5.78318602999456374063413654295361373514272242745354509498797092701956420639170312183559239237180876281833007835370071672074981589946811818881332505861257811351189183543896426829059092545857590199686784344906314969562277297004451622996135081010176028699538177118491360015601202361983327958361416900434463738459190872084457174998699205068701915421723929786575282964371800279019177563458366384202015471504379037920012783189140890863017449484350801003958783957720931463543871748775679852971681969335279685246102226108633207576633116841414533802491955627557403820781729965560705765555202025382404708183881104873316988871583180452116884771250797384379062428067137753945207826135211432373114093374772941049064526390876471054057070451548092978357101611824793754589186137838432124910281550489445856281999056735690959946905335911052240546639239672490266765334391627435356247082629386913093052058588414956790575496191595888752377661684134812525405033307408932453909126492859735570359515938807188209559280384689338196554493400031648500426562192446117260509265959876239
443 1057 5.783186029541374684105655402877388342683603742484399705777638270843041710310354587745466415957871836064987109665349541213472387326077794637335294582650838575282164859673089910607167307743830705633910112432821436218768776132200098118170197189932662670531605675827198395441210382439637441366101879913020871138513862487613477665121160260536356361649463483060128888928230635166508204231679953587928598770601277344518751288066502718136872830127281482538794943739991118173397888468333612685083229364116009663296320774399360860803026577189808560179745788095378290678482687639180307691520966784411934426320600174035193317427861731123611467806548164707757772655125313670451431743675603942204832496684158307753068433170239124345802082175669691472640033357723432606246235009074151404773004127152054598493485484011273963684798219690399243521961309113195525884017208205745109081532193415015761215944943296864749582908227702824953180556765549809224534557239077764719728739835606008375617460493303488392436542988203545190752832933796944230158950907197494774003768995517884
444 1057 5.783186029092260689512002730214307027768807255635032641198175021853689473853861470685284567163943356366790047034885511672265946313760691183577908942363043185692533577679833865391551410124849126260137960707833201809522590101685528508528964404932609269883456202933871751326418006063282969450976650289055961327836173203680155536293890432591513966641690712931999510117306051879599270646845348021402513171777668408953985462984122032276608140181885879835509610415071646270978581451299432752354965627631420149118338209106859336676314417124997297377959252969719345636585892941204056210280550583966856232191539203421660044334390749501024858926255788768613486112407234781883959558651868080811150068829009752513356653747924471816995843163917556613588014791611596243342041470291238901631292925917810296077706974145220991468100128738721019722620491585220233933397135549135254657966507595232915446192888382661053510253400599793457867068852017414456430380460159392467776256469950498661644940657183631023580224813305040534080507873328321408501556664970616006050645062538406
445 1057 5.783186028647176056213274447248365549038623923840707467705906413144628692763228510972865319289185746143556575846667454223094251540018453163381946813556631556096747742512432322155962706864685320758678393629362204874259280935271337689595996230287753021325885470821543096950277204364974749400225612472462941286580191095503768671707486278446779778376595778287559346356654760330547313583176974011622373319794495074556295786710185820821102010071560182765824038447035320117471243907802873567889813035243045159713999385079575006353732419706410501784228927870417151485350429011424592659887754093806607819878785542447283215982072445007019384795012377037259531662921868250096953250909329662695590005913793876458058982094672601055280835519508478215416823455548762597143200113592889541206050452156243431127365277475630934308983604287310107261770268194319009945019597771506213601498120307090548341637150353822126687783648738546001128765276769859971269440656197559885756097571980350347745341353527311316516205070302019995084953744673235220425027300422464664586717338036608
446 1058 5.7831860282060756972143512119923477204449516950031310471221865186301385935032782079057618329163480378794600928371426479420813815335105593748949680629249070727957299579191529254158244003317202758235740752352890946725450764832208281679705014297975834341006157198413789973345137501167032066998022376220629689726644399636445547112717817216709543988341231087757098788839840509527594781841336600581238760054872260141766262362619949751644082798404508295101042669724866382063256307019510291531557360962845107775232072848950420515328557474240834818647922471750075578176658652607637841358336996052176721176561794218073005793720773301177414223521326094158270610004872200795568405542181454327994447112445879293630479295915470559213757389024739865841516777992591630269623084080400593571617249647156159930522047312560242552083200151294645710059238819674910023911054000937066845272047267328405290971589666384127351095457134049027199318501969818498266602011562785206588518478102857831289848063959139421881437198300481767449337436022644060908512052103973318270392400185866789
447 1058 5.7831860277689151295734047376638279088994573771971786897511775902371145547591671663207931423592456488134024985905049875238825056323772265194402492482453033765769384759429144965955632570054438228808578732661683162696783662931566870356749121031386897539593471081600994472826101583818184999078445823385778209761968457118799981794120376231755185997319892930536929101351288416157361908111939403219844050163499898131567894855520717621216030582477813474601981741887118665375432899210542411301496916576443510100035821560834667337089295040768514628110596242062315247770267435944098081519762719398608994909572019781308078981127723600941609073440916111372695442337618544670546452122981309070941913753958163919564507027910963280262571752982896913394619775648499789403968003686539157087662878694611631219563493758045259818660929111836519857417233415517964051849744947023666771348401729069764083279268429480091464322711438630773260559285828872589910594952766587817894763371973518383717838883552751567453002609539522562629177906207545222892762952822052733647592394217610271
448 1059 5.78318602733565046498135730218951659860712941321826859516070885727102340859036973368789582784744576637625921208507170875513922930441524434404687090273225291518970691445843914202571805321746898873289767996427012633993767267310031694529684877202733950107929856299223372293320459091374220649429823777318589756739027652386648203239887751464677581360206823906537806705277094495653702252265255681535175331225094847154285010446194641492332544669915950962122675688939555668151624601873547953529857184184924534701079894778408275665915458176269917840483969631969050146668267872613131946286149521280746726922962978688343478721091134472825980066075072616703414194798318457083016155551653074077341851358786699779736886723023049425793453290187051153925468967430125758547479413497718917066243882517379294307267877783012871758739982311451644131023199570307793874677795167551701814279695472890594326135396192410283034879924260864881265365063542674586428208484995658756157507716233031210977152788702653422687887736017552965525847310821225444628918519469712703478824615562256532
449 1059 5.78318602690623840050887423843008628073570154824593163341190138310878368744814285102635805239373940631854842599757475608714667946178374767891310005830796060707598999763770749222059234575995043270772608977011632499881577678404896797699407662471059199382155507762448737933642516500174891603867273004267670636169226605628838583849968317056286012971021457259380608787795073346738136003696582819210637480205775528643532314447756868418612700514757505796760843034597602098428898818717837523028948605587929713891055128885300640276842545199538951104404333752174935166092507869463655825622670886161028686117045310463662415248871636632297360634936347867609335654107625776195254339417268829455626507958720476887347006846695010896042672356180481078575916742338903725487024543295382613868348196654289896525868665652234513719431012725233720504596395453918512015874819364942967911261067492202737877720044593922833121342181845406249828622494884547179644121828735225843654737650329571864782539926398667773226519216207365249976273076372120737437470816199698087563331684210923668
450 1060 5.783186026480636209517545057033301089207451785868804434395339604447220303039246240095378008818588282382184900482381898418638252410019078354699707889593839106416560887189350470125380133636378367558905773254035899703220877979987453282074207278994960637810397299672393432758688207079780644952095071888943250739512685587723392497905822629754439050612451640208010049856427744719306604587243952350487124110125349396778932078554077718923764543763894096968556955036623988233823171376031985755915678313045191734125621963309733431626594697718694671688542347643429069462687944658202145615583079774008494601864558313588347624919330585171033651964807766774525611826607013129131650485991158356479952809956132168317854970367621895502022307790843605487485927281365624313630776866406997455799640297140495150719132351054380615873275550309968477786933386434721994616357863960627935060372922767382363982282415780096075005524193968551643651902064885447727083312790376760032754000971746097331821285598748645320229111802433765881279698310205960949570023008802958141754975087483602723
451 1060 5.783186026058801732731982868255850982451941234120720340396875924108690692257921083781270302517542607008598151466946349529763606278870694656437658842805655843821224897380469086396134898198104475676889234339781255372974280668565671928999167480243400341671026141058692946451274246805472579868856261396526235022920042218127475796700042500129525914507874920964932353136559739314289424159899314586842304832092688850217898502973082851109683888309875636026867643485652066101395174459242957280145189277368771321516164290238810658049696890191804190653457356343612594227732618600749329229186393634263663266609377524572306677941784075960781182703844028075000391860153044060005694284026754360010805150534273353807621832264453546653253316056629464991738262172892709499916013616115048904783508424817460090952357463583973023746002033842827012014942202849482881902837332105944834011940897363923502335188132162071904627354530933285281552286488302456075854707096903152605464061906714423394049776627768126199780814972192155971753861705034113292990431226706059319392860713668224234
452 1060 5.783186025640693369469643985680945221549886127739462061830093178974781576405693082959152919539473866461224525671690848801492935990773157535002661017063200058089375146572989856008426297719462674139501869474178287108953488484203435610686939269763546816005929655915399882675258206405281167655299780668813680815837196249434305577624659731402107127205082978419401517133835550217222208998757410051730472718531076621243086894135087146453425150052476707318771993056386387411378185972094732350353868417467609438928680721815583381312262433727459998489486334716957726581062659472137593707707062737276078743643426745433991007137196544889703154745818731071305508744798424186199139500340367555951842430876055963755656929479517117324287923236931194705845245663589731412934872040356917709529949642862981017634980182138988021195541402453592078545241033419224122502462825027899466226187890933321303288880491846145601234626647820098947404681966335060264456017907580082807274935802245313891833575202376713385788098145416142249478618906949651640215344712903126777201031945934943685
453 1061 5.7831860252262700690252400610349045275545962866438052229596685144977410717512333565341410712988808503057442000900419729916511006665847908001373678229178062954602500282971515219724200667243892716140700549131663838701658268352248331523741478688362680101998675436149688195909620562101740798811672686750456488358621602843573342934725804804371271294797822965542281528718162281510470914409580754451866629716180175512489539766452908326051937410836219276155994716217252052846586511862072007410191126988583571733357912985007885518036024601976158548532455777416309879613970916021891056202495252308234895398187818829242413403851476261562955978577398116425927591489870507049507041068438993235341751999922762955029656911205946534868858230445683604171788184983018592105312715111634112386926469938711449102568090480318424356272750798937411118169602449937303825073817676900952683372474066843671573266084585368944104549848038750139341584903406664629454041899639374705372203246099266024974629907619761334838287699436810834876711405416844298715553722236150175693870000312778988093
454 1061 5.7831860248154913222066838614485732308369162477057569570531292015391814569689920428169927364918445494589834487397081211780853022708041272949056270979207492416448413816494974502948635294559997896081056065213522920188145543096528765139819915685417127278974233805998683050301664258607237558104057800414558411308245211949455350084089932572144890057992206266715134607993795873304600466185281642494391668466729691469971038924137595239948922502060172084305075500506210853997107053918717597810157873945316467093579667801262196505846563943649716493061905254504951060870181984155268026450652792537559179243552709127726850656938989857566243319750768790528826798029295465883251840594738376783421228822148157939968270326331752247965947316253945612858599902382927029760475459610223410557254582759825728533374859592969651819132337025649178106728676152955131676975124327246295493719641452912283773113571189887742301951970289459138923385605147433164613468195694194898142168062864616794151440145040253368108502282582206143186075426774585193182369063949590851802667262877419037458
455 1062 5.78318602440831715301957690337835518212966743861477278749275693713531985086834070554353294272764302858689030380991507329531550005333442069498752271286211417663947237923123202146476128655844471976746644874528411896621317142693491803185066104315388548290922630504852715034580781324012812067450242496583273025454825458408826995923586907066381294707863101249017803833109663375480509158637945055560218023331043168212070581936513381809342207763122588546065514444346900323204594010120489169177465559398195982250490241486583331460280878068662339261109941071675649632645209570212615507227654453968097206385035506044963015155771032065809949273386365211123902159604496714414058167175482373304632033140266352482908321282441613504427967861704700761210386430271371040251679206946114671318130050601750968544901014156218907616064713147743499570756425346044736489385869054388625901985443323822824169403045212173236644542609478770622438817849926269877647519538480049257819604356599078586320692539714892593091498919641736304098262275004982199930702658235123869862355761258226397956
456 1062 5.78318602400470811049731264458055420371267609495359042076585553664930949915924114747237968974449668868169861548718178753061886553782132713420574989777759709140391939163938725350672217817188477799548167116000764810899705121432434126715774394663241172733513345931868901214521616628560389763098454714609754662293820858518225514589328295065257334560003865522817627099186793544201964407795845493086046850255197221555542941296582427239372649351449846885335485975137316806824770098880001513579972772808672784365970622892283741957213564944443661047260252523245084837540779371459097498897475895163025110853633497986302214611905934424916876660965982649377665053837301656794179953749863505866565139155387876228905988160854687212746544829069307090620297508101034295753159255750031897327169465278537227689576198861193733931961449891036568079480920768099025489886744786784667022584424323613314335309120494261193973299221924128483461481251129071878229588405799103359903937084490705092996435902262739864967429308545776404196973212497605749190426698979354621493779800806809994476
457 1063 5.783186023604625260673932849367488371918623182163251215119574398051285596031939700729647726709320688180473082378802588468843846485166734925514951434351376587822502857239618638889614686610051894285713013409941028371447058074314998020349848643615112675591432663584811433490995859529337319588849660868458709087899555518724496314255780992312327186279166614986818557304313065485546941727721078821339188060944066243837168361244143721091947734614036420960690660487599307281286727564246238694720179614719422951988867930511881056211586417639345237471512771978214682549529352579090710504793049643355154962859961050107530137910713609588701922795133993036532076180801044691791840270551216330817225027811344401918127710538674404789507655506878162729493468919806731183531061370700890070858610121830935669452475320592104093367471548239628183695844605204045695764198566994318527482127557208257695001757813247947219899071109058761192512946492513155784878407987457402473347248081310075336015400081023021175095694396998702029313488528789798588806427765324933575976545062345848039096
458 1063 5.783186023208030178696937124010843495026877961185244406784636351352540100050872221197943239266675874124683566305238621639621654678167103788543601847374746054524079230211411330418136792393035215144074621932999421661049419341126457744129428079463051226144374570241436029437708272793545152781540992133825777559170805823158457274131644320311454745095749798877635435015106067764951161615242401293568135958740814519785036769917935446564987379172227191445617653675046635784776622198493362776950534234219002329847117397602427883606771103684289611150425123296140995888387958351797769383451990102832645793022243682805922489494605262239852386193147266883631330927434928467801006228719361569650506799796196205715846745221385343911924169795644376234571352029987112825173984264654169435466789253714513592194240543582108022605612556747530549860466159460549221552026786844345413867513748528949771148821411719710027035838099746911748756180683685337899812458796125076147624401114938130421920535697811143083584150688903767118635799343020025857215376706687263509090719822571225177993
459 1064 5.7831860228148849410773065085800345622122290311058886320094729486903726564495686954921987076291516159707091346407878111568993605362320265632195032537872356830980147919512995700070710951738666313493191740660042770845443531477109107890900807083776699471358177004161168066299702016452926714385712199576496603615688016410422850561343293317693809202103350557710544853998249844300342255772091103246583979968082806526656673672945166676171868426958077187976292045686788869697932176822906971385108477984292876717002982926970321569245463719780334668900771106892248835383575952113412253719714039109188541019095414331211090780717830494763053110489634247317480399809133054035789618002898703467350498731456455666514518914381733212127422485468166900993810649736025195820193971306462184947437008624340729034546560004969806943625189908505832938653633579591856812554991659236854513901385618231862092063227710741149913954860314995731547201404506696915949787894655320156946741895614412126001813957346867252408732489882086788638698109724112466267817235549139638119338061465342631444706
460 1064 5.7831860224251521180740614475661940066513169492740994901005552442849993268178160970127006426391733586726720610546400224620717542810439261496938737156334500272981128526029966821569560275341260369750798489762627748377159935172739852483602543348971380085025365368185350912698260742847188599973484265413193400821554436795414635480609538957035137959864704938475793969163033807489941215888718741766389891698076641433896247328665765526631752759800881232497649389060380778979820432889445749544075845536632334451686066481525861513127859132559727984271820851904491247711326710136509740830865771051045358197011744653810813290259349827827198769446321491613637708311660660683832854259099221529884833813807104455060045567956443236350277626266178803578579825207937644580230733318728662628582438790208035880227310430827099631903151163571172206919107870473665916845052960944716744257268736173961621452234085476878058117829386783694301205781326384918423862077390300280912959619893696124413198746638458668014426491592075337899014755514151055598025160732883306405211215892877446583125
461 1065 5.78318602203879476621073248210736940205527085802597814520340297895333523096538709965575373402546365165930023176192897694670107403809913320821689258080567938133348833799081280458997398422204393700447560638038803230375945947084513309701653945823443715920804056892945848244121497840619419866813183044275678239860919241910687820229273904384645380880580278973956054619204013450857168999210266281626545700388949079413319076765306684315947569590826766656472114179091841799886894021897557756829421835640115250703333915441233693646919159430820286165118646516960001371962162514194944306374572925197138811741411515424965677840774437340805823435475493894379239155949016888615376635828786073294479425785814308695357345264410655690152087640818924777271896672082870345602053078222200226354308184303105853515312023799313912891196302017293167232428520386188310501050060985202702940673723140709069508402651080260906588550636295140239490321600899919459422235625000856477901197439326731986608530107014510941886539162946094556907797430590283201535626270488807376133035873490393434827841
462 1066 5.783186021655776420921178648198565734271874256729441475583568280044093491928120747679759861358306514251338011267833398441423751322125989517558761555745813237739197934204906671795896881193612739958903690187921411276588891237216495799560536078043568305415732206230381973115078658408372752660450074570844528421767782728656297383698700759696250596035601730222381429380085099666542445867181046503642382383602000867810112405167227425633259944191469651306239505253121634091902029562300568324663659344295583492737142564393291567938873601613640609476723143993054188275374318816350336387034953487329199190697932976111156951340739806592415633519614757464855488275411346898777337644542413246945930464177543632765717601863607190740970399017389560056837254015314719658425496473559823006018260132878162704795210259065386933264177326374004496828070961020728826996641779308306719138155358536748820752963719820864934805638102937421347570554318295563860646324588150419281043922933320160501522301879393915320820088731565061034925040030438850687166422593253083197504603373311829510079286
463 1066 5.783186021276061089322243863613802197343934441282424698260343223973476268437860072164402124313695912711482095456269908520770640681152172196479726883412181713803313268746005742647532150147610637210758593938711054381428360284734797399813992990321038203356954382720583144558432650226723263678126445004356604928761958255118290341089111110848995262094170970601103968755430905965252558203511493080311376400445443485821835937305123543316173993501619265584609987381762012339810056041783716000648215928796259965193142808586180936468619652871722654213007404381588383787398306337161491137282722322713621073560508493252957443721068440102527395518937369875990581890931991746002214633921793051508475909365743817513878419463512065456673243171226958204183835866259407940836322246039699651844935945964616277655353527510048454243359594771429398796444992163039583675753471304283612532643048692051097483051075014414480132273331789408271620568569793115200282790360104828038164148011245351875036893875741968157900097109664937802500103576151511818140907531614031133677782280653932417074734
464 1066 5.783186020899613243110795576061160201825342027061022913921872865452825735449144220857039635303585165551350328862799533189017425336014809682315795839173347840637568675013821867486921002470670123468506713484831310529192968035726724769164344516039665083167842572129536208804913124415605294785235006504377610148363168922264015602024053074440496706184698957289649549654908853522888525543165402458334114655917602422985787200402580987880628170481920471746598199223054151793265438416423733760185284705261572541785496301776763945959476900650803895209413415453074974872524703658207951837199690822436431059759798996931749399870704027890223012493079012003763068026904538795107388596590909546173191622519257305160129095344889076961655397979706485261986889658747931115253722003056721541406075445022836605543765616672867858247646190509164633662182098065053484648963802267987843772877788755104014070582856490597112831026675905795385833499234121481234096678708704605203387707443827689743344472589804738455734587303176872286481102961587857307874823599717891337325002650572159391535157
465 1066 5.783186020526397811582742660043043871025182967907446031856407237920326207387309194192372904075102963646820238745072725605160513813076923041699314970227619462321785442863766645386246432622892672257100710131137310790415368658799031926550222026222555226166557999086077061027983787583596185921168026369195758544857741680932696956435532029357256712821310171869093626439477541720514804537645661081273797604304444011260533533492646190359910628984049538701546788545535198355930533305949415754370591502556042828243304859285508125585356208717244936913647615745665161850604841365740812497865654676500790642126038051386449496754787994388255177124930629350950085505870062757760330206137214136712471396492179388860727355377880754258444538028837456387743440059744573757325947578645262110840391668954817236873163972801210659825196194127340471298405133464529726529207524852226706263303876050290301906897597931203502001920051205917770879129693087301616591998158710799465188215369829713395801092006652563143311125289334289875603311939309792239923276264325433406912165580451009832635777
466 1066 5.783186020156380174771681022771115844364078506863201904523195548729655815798358665094505332186144358292160386068620019647711897235895703110753977258997015519042909366169170984371230865797208520586072802935097578847219301125818347038583988148404814734045035987974040527795778680904298400450899523917166357076511372690176797992176599766889410830410368749929811336056470392124749385862959230667823230141065004986866968680762715936404255743502598046686005058061517849292269272567420852763651331134786816767279644952927617767175005143438268385590030226829593124198373291481652144359667224363613374365997638952826463109211440859447228699405118491997990732940039197391144257590157593676294050679382825782447980956441856173863659525609522737449812364140306319285556210462069421291517052917112833472392383421804957853508204511776498166826390951974794248022441589180362720398579606510065723855081050585289182274748270257887579018358856860184868099201491683172598034650629087563760427079442287335958330448095594847685602184911049160834145547310642371044258973142030810356095068
467 1066 5.783186019789526156704865642146648601940398095984219016168552379914989083310617018461650529842562090382584534345689291145093744270209023436489005668931845402208148737752491840531929993138875901802380476121298494551566736524606326467932627870851410070752171706524655584986027075890165714233186754555297803397027310178880595713784611100653363729208551250850198873725478251643659429695938692973557663036683137715747639909622985563037868749060441121642523342883213840710478662543957112505951685783265252690112492509137468687554556114316345108731723550147058137889282337910339455529089034120367184288753056619555344818330035913198905337283780753444911873124753542830365033590630903931383628961413397189306749638031959088032120658206791339331195834660043480886729590055103807276509940446706410670403291984536597775020709458356361744748653095765483617382468452473573100916160643595813219728322039480089358512498128834000691664131249335703884273867572189715531623332933183091254164474655475774116175741177663507082146716351220839809645900087008839553683407133953229031833244
468 1067 5.7831860194258020187742568432370514936520673351572298146067584770828444241333701466592550880944751866079052151738322456773327110435493600214091758195627242779821589848128040334246361775660783577570419908749534901160428118704528247170481249664957906844044712642754306923701986974436316637486891122045538084570568010003987632775823490056671432734907081676164722319828714261165062275966242505284711671819579795414146383561197310716143730288004140430386996168219279740538388099688462075921509511358527605869383613355312261208982530682069784544396036630787580856437620959204487388475100468503903038128134001720330855542895770957700320314304084760072659593536391094204676493133658495403075376718440651951717879104497065940028385276614167592566287265397899297582169151210372044686138779866193599026163724465589461873742475585644965579091703592702734916491408327168331075596094484853713137177733327181046432663891440517011466247497459747558124131135176470537207685236991305127778866095724062066677621146941463593093780374675523223247585625926223140627302467750267672519790703
469 1067 5.7831860190651744532204365539757908215843370573223404402469817311627866462827631888618759285262847223783356811494254506461201530200670399182854034695341291149131539482205043075167960303359743304486439418990514344642326978404182227334497159795991267940027695737048430635323490256624986683629262133420442857426261243942583322054902009170817582487629680976184187204169651518587823323786869465371257749320320502570182788129474995004021119542653971074833392516162118082976053783878830749664676622161153399783771633606063749973698642341285736927409060435947365677673866239142321536618904127435187509012114390258242937100704787621888218119661068512687871113184436787632726423238486234063608335049439310828800956364238772551471355969471781295091932716881992434380728093592933616065752238006604756221808434803831994072875202955593047400664430015184275716925884543040538205975723443562368628464216809218580884903254341640220229006871627490477051568952252002960757218251200434416320869609330284251373020464894372958802998027483884592901606862854400271241917730219642367990059792
470 1067 5.7831860187076105767272370952719788060566245184529566879153871549292853898944043195767361464513510681318670691679157483804202279176085504853187360177274810591219881646297071344888051205829774958137893028594552001966685004675624467428845031707543180587628113115906180229490548810194496067348039903204907846029515347090085631882604726570667717768992913491387499845847737404148128292507473505749603004240757017592011579171981127325406490574573553419744862066654586659082480407825285244714101405940639810394714677387820024604530772424315504318746832421242276478389597263136735487890785931180062780419496469695897015419366617737999661930118600311025506100279728961804308976111132037928328729628458616745616271209282941921447449272675834544233218209354904679517466663029663611964438127045572036604101995325037268974009961133495029154878935594397256962596416420610986542922841777185234791599461687364508011982791857673427334358931204542355736510616806139393048272223724607909680545694123533774389944012615887477056378721344651318124297779142167310155041170574489626910359366
471 1068 5.78318601835307792412497078381687224108504074738812495102725192410519553119585755121125653893831907320943804510934817950776157288342235423390214885581844677049957062098527881375022147500570337290238247496359177413138520528297094226305502842723406128591481191617609080680214852853966419689664584431874912971697153413522920972289721846441282630138670534084751395651783381400573799687423087754034208581683247838067693533162412949507491170888378543676614991921075448116967203779238889283736710163495619357107638291700898801044288852788479139678644952699480574864386216588331584833964951798411262277760352992471797326168759703106752071544974343558964889905328058727953019702100026120584909665230574086480507987168359847969798341550862575107066793768238961480755226107061999058929848510830192844067979854634957250971429749428834711148659642731363308355208793832268347355003305451925826951515044566522956375613070696370027199810489409365593302791875972790953583785015033252241399318283783236426887933140158963808528001005307746030664255440177404773304381354996516669851166258
472 1068 5.78318601800154444220019328531372827561548999804788208183237331361524281661800921435725769752362685088524244077710755421997531840343839584920263062473145017216793567411714711435251244768269879822099025735951842982755356009638495752161599362008594764965148280316022957628175210112840700512641024343696449208337738348646785238254839661607373828474666771761159609171959435821708237343614323448616464757069954939987228988738019246662818903314134393352786509306140707714012336830457921283086626677554504819654830321532747554254742853676081025487679143273266422079118029418689174398935233388518954088172212600238269209733383264945791232270964531153032870594617166895674813888888348488282052361235149182774791657450868227719459376205687041444417972923221015385065454415911705785815163525924682068323131838987613602613429024861743377903143553618693694596815426818955437257272909500608064379694377885478596613823805867028157890655245916937522286460798110070529065058719953842611903105838215234295248162473172318927874929536716126447550157379986055941270624708358669842784319854
473 1068 5.78318601765297848360997727857141090958260089519069717759282798512326293927482741878136244501417436679421770589720123614468341274816557143640811478643092164967004529167763498766039564991359235155651014693144014148088798081181055799184773867368303685495283721944877898117819991350854940819128947469368149788418519302892590101215059449166668057226151353342822911150383268620322757104430119737694282826993381554187136358859886127736035626541354157133043463533209632416064276094783923240540491272467329728325290144813052859290580436194735916261440685757940454007900667662239913952735609722128932151380348635985844134190713409720834047938020932784202287312335426684695808450184438689208582084088503180686101603324555214253007228436023280147142136646528816984865820018999197388004518469573967546474452908378077153631282643916098967479676559499741865294471450338283835875369296619699789941721547530473469753805180708662943411286246565144060900062412439919576715892490106457604322434673689112345076869395488263292841222514410728650837955970194856176962033792780536284801570263
474 1069 5.783186017307348800898715603089890035806363516718011587915124455649853059423521294904255392915406175135287501228327966341335935404309343035539071650612222195919072599515196643394416417687541224352371007519716949831392288128397770180866438350604393117913071868896931101720422030212875905571600683637457496725011333785540165090681981168474237931536583192805454285449594657075950656071484199737228629777489651416172843140614868955692068192702606487118488511600497906098102370646501377231268331656013549274201056248890681149349183512523915826089798445947181651548070752705881030992253702737215244534089183975436393724539805624444728331233315124734772223754044988309600035960554440854324549651905607987457280924729293598364173379314721504221207482381686158162056314723340092832749054947614648886916016771269343908769331629446489488666008553826067264418044900197634418237185087006344784275221176647539785699720829505128561162187358313851219040147727431232028132601271878277542891005812470683695951968461738526332779235894183162915114407866923546099069493311460920913746417515
475 1069 5.783186016964624540615514689910648295718752453548323292884610292610861026964183448337269279828330034608931146451177410609331197845071849846335555544830276270211346482809522783117681592189604773000358160392670062833111706315670631488860376765172346741649950573651450272373669889759452451419251870377213569014149614135507060392089311098926239115109990081670456331081332266418515437229386323221008696155937677683601773518185709370020397302280924933393914465856554584351768033516559811700464316193513053939483371524615315396764611164898036732677238359413965377681168316955124861727539936404139712083481012327944543154008710808316637585114890003305545647665467469920714688788274817043315118086537180878449724746731244931861281429803723399399164177367062442608621640822763261334528099231980856024469237421104554483866178026047684319364685347271383927141690852925852133636371924154653439824707702111935245827829563584110961589498503159944472272839324925169164474221587198273144435269577821106628553389797431404719918296291093060987189356224558581206491146834308239096426719829
476 1069 5.783186016624775237530279742395606668580245792354323789765883652432989416042517796120601214595186359591832732994284127436308976980311967395115422473083975706869538619455810941931015120771038163939522860302560747477126079659568003091250558701283876886913861361530012305287102345000368490597887219029480264136310357591919047417354174768682324529705606145809385164088034558192407740747855194137193687062259793410758660054529650158561807053448215089660425468645097138030994673757615148234018505748863347684157466867149439441664188651485707324234581272882354606717566818892586921714809740162158574334603903607939494936852928594155239563386189411097501579441064062872711391343027482788270274016411693034691734535484791487359217160276180538532482797089218636080841636133941622203494382095168901061787469753165020243470493277386336252779596163587306071791664919086846928552534210822468717999634704622668595870282011685569089760938695829711250437194330157586095852098314740673554748712735409992141386401310356589429470060910421007373855032881648139700220374926339081245730587705
477 1070 5.7831860162877708089466328643487222766957164098410923074322683629090277891550194899911731350060056931185729796090007444758166454535172091653819324099711241254122128349820662484681839085298415429624662032228462374368498961561058066139003284876002398203964401249710120747684101005787661277595127426823128612185440759799106037035099976027737318469742603748870823826547888492990612379667251502101172640475489617644853403409002270247813128398384445150281029689279577123413084820579516925824948928129565871751048991998920971717175337231050235638705184539612705284940145942045070385857998221806554366553997593922887847396901339304357814773535667504361727457269064343467550881838186644861595271626976338524081987360769412326347664553156343639420566072345642562932082130259401317542957240210048777122847999616076294586895442627542356219047692684543557858882524919440404914958987589476373173979812983540924471490555374318472574361568371240581314230424140012583573240106375188662343093859267409206853155345957324399312861267672882291478925250202731758547306848346060582064412875734
478 1070 5.7831860159535815491098441509644699265604479604846271354965607745225243821492491597713250777101157658431523004116729843738735321587616799239270754167828360908489977361762956550841338334162985657703794761663631115830197160914774937423127295293413751823619923065877544330855234960564790470554083935708123776126262858620273478163341265801255312113009833899429989336661462912054180968181044373658966123377792139264681474154287111305313446828417181201887427167576309927131438272847041201788029211084828313511510393222174021789963923534402706843345227554223206033607382938859879358534258527310073969645294290587202309032630752590968728358684866750710649807104727124340639420404213386719337625949182134767974593853165040259885056077083657326394255838048063051036290063187226252197907154062637771172249092911674294486798361429971977841432420452429577071932136851176408089569763731131780385290306690941324607784426072299123332068907882728453144093081507925139957890694491433289109937213343325456092735375722648808101885743108469908824594603026670436828371642128361006259062354104
479 1070 5.783186015622178123707993686301004724020446625207210286950881384556178306051925129147700346611551841302547847323179613795765914600118682109027658824695560972092014619042485716152077451848549020869591242920539391112077802401556812153188733805555765433904880240560442441624666132543932896588783330249656660838833472895243271822560604661897760531503949902944046867765225132187882340417360722105460110727804649927649477871023517596947355285967786917487387705155685748679773116612213058306804785428197050799103212543538571728826768457290431011683257164520644756463426071101026358081577994600513622164915956271826317257080345360134415167903350218430974476659799445750877620518064170398916347031239237836429620091199102458045555178287355204876721970164934457688350582724312511497226656324000114181039223942753895018110934424234399056019851352573985011208760427495278817051861080251197253232520015942060661778399405971048535744192614156335659711515670714756987883400632374937434674219015158358456963607741834345773936091082990475394150166940884247065813108985279295245495538901
480 1071 5.78318601529353156446461945153987681815393104459213820871766487560151009094171364191110897246498147780156402008729689213615869738309383531125484762530668779238005074320093249848620026739573603972340034650033229433678265564318390826771870594949569538670826407512323929953353815555457812269678915752927618793419811735110671639685667900167639412219621588949522634770296987750152151604154027760638381338232680448570014968457544477371643770447517109490531702561189566599246266414962268260738453452208692540725275572919593167317803765536148557042033460078062015337452971322010270579643846955654034363314165872182507279568848371698266933158859320734094829425449167130535974267855086538172352911573464723378858211243080716911595661240603546872869553674197923505160682019166747160796967111521760878591272625741308746625279176757632114614284864415107786395061445451662202209183866134143811616468137430409554081662751153056499115069099220373098507077269523296226918489952190758598600424535539203959251158922276208227507881607095526880946404336846817894482788345412302610788828555256
481 1071 5.78318601496761326382114236281656691835190345927609082881720408041150171247578152000533973890498446510008614135457848089237143869792662318727943933414446906677068357907351712156019736646053810759953045385855986868728526364548014222631360581250606858091144989376161998835471272978153194403241280884449018188453513457770460835989604535769277438757698748603413587124680757467212725045423284351286890237064616416841298501018024081112571325024294912742736188391621498750808648803305016967196666200349878469711925163112188649075191087908419785222035313448183596456765339374878474751144840834624943058908254377778459579194883676885779411201908961618581820483875727166089826371455884528548183896888399354078899812040635521297108946090916888353087283890253976062778051406010564499185781470184563761470682741489363752959333317201808546416043500080493784992596717762785940403163496914568347579305606367848091475078166877026150993370042867232854850471616309705339598885663251279327716260866125376682689099582555809751628448743394667632385853920971643601795512615182983853063683257117
482 1071 5.78318601464439496970739504691291563264888197296654443359657324882472125485684788244579697846925158979739748813542243002258369038142703442725997799774568460089122383720335368514072643408980571223675756978220211146819053924196274952272925617802099546967149811297706181837678725515375974182029628327667246562143642410560628990232696212349333232329037193215650918172402897357643029003587776166941181764755254113142254086794634130841297314261511054564039814572955065143963199180359989004298112091449739225027305812272539822955010667448610971280829437100116986191101544251637003426751860987908393287779417479675363347430097815162764504431037378101737084214658625023847776718397791240514994609095599003193241310879831568112869372138061278742363667687008813986240855521795947677613969603663399826351930514863455813231350536951717868314822030254338235440764868124140479645804017177906914053054460664335596274654777929393549979484809663057800963059357599790390720256595061712290643792353485943575335821769890546766056942644469913453678560577869372400621531624694999381429715405356
483 1072 5.783186014323848780398615548054893388559513979044813212051961983864351238515402243210042097838992571465898598545250356490784928634432682077248921116624568060274166734409728319395876120834859106292315669054902221528053462560305949468726357807339348402505817542997659447739605415611527653269493825018604980903103762969965754322103085161764095336233578257723397275100852392368777887046107826468268449308818185311018337168123800277339043768566174549697010146630044538890619610237427904297502150466611391966088131886529907856197153051525051674364991203680619189917606366044623240900085763399785380439151270639881640745566303765327143156448850224425934126049089130315781748635878186319898564449877393426862288817118354356575022666113521702361331365730008449047422754911959873180735256187018002678364625941493707094984035713862610317380970247236949848192475297644987185055035172949809828502762887183792245923702283032004999684829794763110072837201711302000168079945086669507154265110775071029449831848463918794803670618827133287984951352123904113070051025082557096991483243740517
484 1072 5.783186014005947139457300959369654611672624066214519917260867055884571656286787043213054223181812257262332647778239282379158284844220987224813743599649003220576623498418010687247669873238178571758591235812474386243735131435027998859673595082855536719762980804427435508240120778928749292996558048208645096092771958661942369075202921404992739024540040037191831006370498045194917909244503997046189144586823433453278884692342180490219495778442877359559915638475914687429626458765300841124597892523737565791264467183417708557342688069944574715741858398223144102456769062025391905644947120846122918226636790723836244615430036969211424739548869999704830766193964312801167237144595019572579419075077561773131261026062070894826262295596646380247066522446837292657947820021701655921782131988206819770038913361502120029879337764357545152167873817570872121833497191012660256695058277377856097417641197145229999127432863483106631779064850024978823175138524070462965303544101528636177998267911616610566496529521607838819218703064742587120473135883951025198450771788099965588818042989964
485 1073 5.7831860136906628307583490076041934786363343846113842336291574663078379454503384075020653810704377004324671830188546204182109060735144736984382089345267440457359699686809910512630791759889027866794499614942809182746091092103217852943014130136004751468152441421010541685234916273191205635010645511001723478849133718029572507709292352613408944204167623812873721098543902844948930877346044356764631638797119289138682618275899092812488576757283992500691388882500074015495763026291196503838533677129264475876354644438630692907559304220096778176020263379433419443617902746074394665407520513996515578151284674593430046238131122017116333684271540943454795044916597823773098441252430133943450200338736932022120581139291469959637750121323245422913024040041507539549558985121958624206973315174921084800254155912015204161408661435600316955887021254375731517865509954424813329536723376252697005514459148231691141908516192313732139017191871562333659802831705258820499293002057020160592720314023488148957368290552531239471340423633522326535985399018040527433413822419318853466698283446647
486 1073 5.7831860133779689735959479083564432822145687879870620659784573333773790819715144719715540458526520679786155100208144999831161432978466577075184118441345653506735307393234530200198366319337961141498614410688177745338287445967891309020919113658103984136681655352672357346772270301009379480400390026030233081057318507305379876757669493363099228916733312471459526945553311575156973830716299250917961553139854620988623393533693600828381943644454680193478009785965610180525577702308191717017063386905905266878688597927085990934459589146565195880438487499748886399335317201926345177560413423333834850078590195784165173342080855257779501460936734679240118808237425945086418651638064514580517353898855648518870202530635588818255871685000700200620493572053697301777358894927916315419758010932622840562898168282045117345936315167156065181383113009770314923007997381905529609144145893194852718599898292849327722870678232027028480167426224448842615102680230315358213314553405025638488318703511283024193000448636287948659920197791580105587709806533742951272894960430768697382445771707161
487 1073 5.783186013067839017870706369677982538642980280696578793590536625888659402091778962859966286161277329135910417321244899061865501191004878477204608015986279925119492219204770171561192193736360206948127727099991605502459429201004329073766666809682507931413843943858307060743520790189648521476599624819280483424020846873090502200941084312690131252535357894603903571565195283214726431640979017997751619960561723789223642240536287719357259888638773813234555840688987501095821793175312391180341242840365409012507894827849673949889562057842505652726427889093536846231624098655201208225623540842369512951137440592603063901043798507637063322514258036305832922588886595761745804521947621307922232628402378009687839816117765374945839868752320579735185022280459631032984296302320287845707579445987208253632167691124598268191407378229537227241854363407998883746261767940651602571903286481111826416786352640736382958359624504264403631678813521101871048905606530763179758553537877875628378473548069432000141452006033103130041521473266816956265326193826779092597575098131690310990375810064
488 1074 5.78318601276024673935554647234703911846665919215145311346700792087693431320209046705986789205504317085318341212647910390273902144479688266101717772420395938861298678560587888435800635723053770560954521069769546453723574463709344937062565092222068989224853245544064434706565994516275703269214618948540298622854300866062478484618051554283785014908142976458933257437013017500125914214414447215148264095279884426543320971494402151635070356001526102708908124325208234716615370398963538989444403748416526063643987296515109920632445638800846282895670300392891032818149500200972743894443603004730267170324332119193989329882273594166834682951438807151890542121924960845760778346372105348378532459166076481810936873588267722070850694736763117940608478081943207216930447275405185885177661987424855372800090561792078729310325077875890460072962653675703509442271833546366905532200635563340366853397829964946917293499164629446902449504102406803845168406713870411925642416658286321127043609640334424645995913184076314349481543073322434714685378671080020966485175620495417336609008845844837
489 1074 5.78318601245516623503891231277834865347002045895248061961888776807985776368785588583380817644753131028952730174744642373175212565665275370267257745568964281818054015258573705611003950884487536062125881972273180262747446855085412155570637327556253425355844060130334392087931153499696288922781730459320930106631002561429363979337256567539986491711873789697037312801217449996165002382329777860758812348300211367342351056259899596890242474263828346258598223595598085541821270937685845825309908081213729952195019282823186314052006604823398267873757063823899461114889942651481559434306688534144093494039895549919312127507596405478325420539961505635741466748651169228106103098466293288292930110472080188646859626991764973191401922503171087179109377915654082041240657750098339573361923825201231708716090894550232951885832149954632333896360727224469764288996100079177590627958954791461542857919188871389473300015440674843300490023130081618538485439886364486902597462300500705765438858277832005131299669801157303311997960053502345896587382365002912259329710367479345661321695373526727
490 1074 5.78318601215257191854387677636900137361661350081664463034240639196342511845828173741072158106840830846611000335239685518030685432408679919752147952240470383651356892890860937872930858354927401184486863553394142071138799321471620217359719469651479513081977289443369491190984110275970544168733282867764526774071017965641521675414936238577622867437245939772154033027773451301029969105056516794489125144199541089364967332186681278013302424931358223815487568426941124426653730832074189356989830796578813149731337466046579087398080880501931542062462434319078732641239603182011973332837905512146554799357598509481364430935267935168630875636058961621358594325025834138333128220792569729257644475892431134945626739688177533441017361683206585908209932883855127404924278168294172668487624147548271067495545972674431663813863821002837530110025084313292273009581337553458682850979930094485948218291582355718834659460847229666054781846033651143482395422817601915494611603688303342563854088484796203998575220399041091417600165003529236814821560453573560041012705129292855250795586200240476
491 1075 5.783186011852438515621757631565439551031389588577238417197294791484674649803711734879033578601855148730685870100215859652615618619493083326467927446249352694095800374874676468354177883437074740954660841178114040498999742215599403450945490144440598564820827466463626437730036451167475030792823555792436190757869522114801716345330537499462306650533043946185271207675109542868550612035280364066700273762920658385264342898139537703082109821041160767930714392333558476815217292207228106768982616319953597660398474366899777706925857795211926656980353947347659317855923068068806809986976910252680174073342179622464253983036820228856261927310375346972498085853559114181607326579226723021068704003765817267529098115248174602376419914422052436297125917711018466296719038079211352393586201994381432357953552112009966239117946415092596386009685863169917461323413178327907386042349668283431832696580933021217478248572560304554737228537470064986559133740362297750833870540311815068578785069255091143416726553955491287507549092805383033718790192575627778124590569770752625702973783322383709
492 1075 5.783186011554741059718882314130059738101255746951295889269754599999892626280663165226265542689682302721310563792202068805341441335610041625992428270263097118301184818701229461620956757995958300930815515211988564756966498223112087878927905214944999389737153566138833098150127889221424195029443460197325142508680043008194891417252088771149809473501157033250042076076028188617241410837348166209019680282061854500950798759946924256505525296775641968058782071369620947237164632234135208285431204319838878106566200532823347967618662051828327371114176706245587852339372408062139937461370219287966533369932265078425229423728084211235695888281413251149549640067725152895562997099413954046120890348968733172461586035744697544924879356938646840631896317495065772218338497768570862424989358299226649641862981834611695784120811583734397067524401324379545488623491940696735591060307961241468992864349584227620338421090419290517036171781800917581119158143405587096971475491272714925467861818712552074365762601580776773317482897343459899253461455974296999749454707989788566704670451278724172
493 1075 5.783186011259454887615168322617649899685199379930234778428824675047363107958872056112507635406252042087647420791629376784076099545042916416136085951146353203733064851028235889262653113255530083459709091657006999528419486292643698396346189875157260105558132533871194898297786551037709559884706544192514002133332694812058847225753229475819228392642932206690313449914423019536046649480352086049690004272386820929407123596055707123441278082964383889854537472473298518582059835434067841831934717483239350065074665903898824448254797510573148115298237337469260613481246982841373002682012304042697250961023387023351911831911344771710823997038234266845558157814069126093098447288385299195426674853190031153397211171169584137392521147236956816482124769488182913815897844241008828404631816979962581664836958339638451830108821675405420853909630968457285168641458357941453828195275007939544363434317585709436896415272858251342649532914108444819097314506189286157109590587533547176470020073949779803911401605639338531488477148122082595073369404650921763637554725463782693487762853036456805
494 1076 5.7831860109665556351332130851627329738039411681841941149146030453043551026076428845323381287290129389308141425272231686656934647007138785418516341959027684084469890679280289578315677412952129101677246103186704613692195120172103692346145258068145485749186475028987649466318235494946389912703301449895916489129002318303779801778323138277364183928731590195634646878123177896552573326590439626205634088918867493363574716711583618434119580169912612136242390056441018299480736666182744108612658996230762745104538147224418215719700725518292507830010701799642417686660767322782357186146436573229755159792153540566825287907822213498182441299324998419456915595076362325829750641866764935413380000187489959393777391910662363262102492035425674256587125916048070119013106979905113187591993567022683968702895898960399333077406293516157215855502893707552940802629381536750730144504968274593413366203530452027512486316333334144192409989058859922568706187998182063502167520502591397962832387498857262776963600431436377825204866987295832585024231567712348136957774096686102484119742409060075804
495 1076 5.7831860106760192329166134991503326574038230746883654874659838473688973212087608577266901397098884900925201579345885640898409418067468430302500403647396342619316323054957822307599483804338177538174152153069430822457924238152035974532028621579669887391447055754661799671872572947809972240023080150796506217462211916238558526999774073380466915885697558355815434592066527431657410622379075504743656435769999799922323765491247267307053602855953403723410116965303281989383684963445898766676084226252201433032738969370928797405783844331032392177564700902593504771272157063049965140770051072071252803977813071188959585481228428448099272508995966005481989605181811420093631806376130288877047691871942556992251345083862556251237167878238766153598425478982907928019071644793568619572249838012674175241038993272660725673470552357124699927847267570995393575706400900841217148586449712165677499544110519705546450898634947485736814802870823717514885880174587626392407958141089685598092124962373021740001364132007823487957716707677071970769680990419186727520123218899794917064822880272123752
496 1076 5.783186010387821902276261103628461263021722215019987464380454190178857216768977276412110865721699421555737405247316157928552677253725541841894650186290712552862243342445225452282393222296530894431466581980817234759266060994025433783239494543325202489957412853995188874552667336098097665004567333093432332240131876233012845171025544523261658026910907653484954576416683830941103464418196914782831920031770916179308852803763814394159028433103381452360569232946328510779066624689778766711875727700536284813473781996494809643394806571311283271521856526827379607076652705404021670884686875687837133734180658338546288810233389482308778117724115427454563970408755211856414117961248143606740429074653243743480160314084566845052406426643958214882931853594467581250597291593536146348237284504550634362648458487336812681587473868776705061106444054198262179733170957493424562445957665771419773125669151220419869382786986879420347062848072895687745771422677248794981318098544254125363606821204132838889602799803179354551521092355381215603649357762443423146245923190302155507851079104701717
497 1077 5.78318601010194015110338403347759513402384594397229044155959193669444329283727312219718386121233434322852373277007624804992182514956757047746491013814439171315960561704999082460723524273058827323306459227522258738137671218107869581733767097229801102682852711128889981204721758075063550288336109271142388349144283801065069136751421955448807455029372171796503442471495605529420783717360045026869735946564385414800115229621697679895827143276797516944417278021561319317089192445399880547597490113416668337998605369969240567366462026186149105925403789799536874914197744504664178964614151298533315883738141700211436119319997556243187520848292072301856122332832466220895421865955462345335942648863064510613467319457735581060061019399275929902464995847660860482586058503387976072506689211250250411509780604132586032062919371280688217228154521073997063839389456076925640931712318932861384098436419337322652831594674221953465785237628962949697785359158346072441857011827448025248327736978279960663588423413492841654273190199890954907214049883526157273470227683149759736082580407297035188
498 1077 5.78318600981835076984813153807107428045382859339245696723836109192572492829052699540132727422911460478792558179339147342273291377422267257284136796519333671473466803809859281150028500123121198883729805113186240094812000163839095161559740736462612059452247899945911080185524802680860137935571492889107015508821731707929913805396536028020116439272869619968456496311091865313673241442789485101643618433365577384070932408576613990812246825838832441436922651208757346299579340058307354786662296552572544896942645975831720741425291295435628943658527292906270039109521183698293267475919271421440250804859624921907126954001943831729369663375593228256179951479252960341338264711410974456408297247539689769376460525922261286348425249979737639876453651442274637090304037629769116871435364366722309130925516866990879069403536318448302347638171056663654448263998377005494037432440396003091222275928981965763463725715930240973870405880845623687390543847839147657628258700720905291905277112452657917248471730048550669485792251998706803925060494937522214558273158310561528792717819263561853786
499 1077 5.78318600953703082756252093877520555660894756060991444413613576192648592852803782201617642057021677054908097213375575764309267116379682014597739947284924780641354109166174701541779457766687661001959920599164937639046217989942548432034259286679343743558459886051986694491284812143297301831076953422874785844238669650122814060668224818209264306033490522436365888659075290761212089254917585995067117544539275737291137236801795571242906247923476455171477745826651079629543946971674340552533943690735859261914998844552528098960263225610604018440324549776445811035965883992640968941193746299903016888958147056142882898763289634620936132729310372260052246292665127585092632748348467783701940041143977414547240911346141740161929716094758050663467707174435902066817991308938031235986782944554819699750314058312434378427633300648509251423487995152670263115740671079337507325917761119740607115215803905173289155366801265070314379881285864961193405922153913467397709777886470571837268531879658524357754458103950825469713260498132994694562298293610388579233181842491543873479492672185435939
500 1078 5.783186009257957668006590462137223417656092205504509282001652070583966209308058038210785838742447334155907019911552211660417297740174558026424517209209994960695939153964772377684397613802087525491992053193284505121710767629778454654259102965599078098402672492325559445973819876026762372391984732397962540337814526428979927300915817147013854659688948464375552397591936896015281014530832937624621776996800309379220041335988574504647101492027328875250079339213039210145911387187523024094839955390411635912186317598889055040597410449894710426730374480762028509964476317377701813084071297016837565459801255145809372317276818906292768521238413038674952613034807959089277678836871647765882398258064299015225548430585825366501839411706079049194389131097789887292393238057965878703557407444114811674073244975281486007454728322654730731065585216158889071290191353425749775025511553871317453007952530853224951646489948633845991623195098393961498279306699634426126522721753500762263295340771339670173047677320680863772605979639664338919435624350154679771599583023176818152487955451399559338
501 1078 5.783186008981108905816624431645079392480782312582775142334746643238566184075339411088743196704492340277884097458584514594727450982029452964025871600875485536997008109950593391454717160261058895722769506224792129738390329295519674669013455687703088786173196034234096475080760350482538411526547434565726694610034358400452295995616786935997064142093806579072831675089248054851137181366789976319902655256869929597138195066544721934591266443780159365750678395784802287813188060184235285557135583460968383278205139180116636941705675714356786039889175003193365020625605914719416608127300857575479396345030639370843448522779598117111612640322109567644358078945929337643567050507563891973993928438617007200953935014436581700727527653311574903609395699425151988425314018000759960957809718060835881788525730630806138532224298079124884833459159159047961777500718755090370649420259287873748888528249136824112045615545658624441819163501454111880843636087538423668994448322639094209190913302827771024350302875103833141422934725840265689003370731287018465620284019332751186044703573895001915777
502 1078 5.783186008706462422734339842840118099502982757113274456666900240842824336356115914885313981660404274245928492347259809795933256053571422484481996349562536091991004570076366039941592402443347405156469744591520459666013530187251713735030152878225996701965368863114536005737866576386905971555407205257014337917512313558023972614769854210215963292649545836122324866172350820905172025951355215791152049761204323075411113447539052348230778109361531964466969684788572842921196562936375115723640376852756318943526385914507540220689560706810070387394996718858320121786194136958702861192729872938797946312020021745514493590207309954557015641420455447255597333988605262707588197909020725635495271423896256026953425326505334851285874976221325125442571686936216735325837739485824608619116563023021553505669449811039387488273349455019401919569224990181399859180551783169045592440023171827592430922593709587174715815572140670155209257184947499818630944098183038776855442537610272152366920572424702541011557436345398123396967385058182264247817346410168010370629768181610704335041623598307114096
503 1079 5.7831860084339963638959453963288862588672070840091901802802225256056364151963249080799758395070786788878025724512537650690543722520166009584227386441155508513435976991138142292131531989740677955197631203117452298005984596187557166442371593694266636444148122822871837751603189207863454465394626412193306441226952978161059353304297285054071500636590763501800995319168608105853035936930839192433300174860011984722130187038594040979375234302939323333149470786376582211986044049091956235346403865791473367879520941118651585378626639957919294265028819132693575820485005485967231524693378685162671902202450945221663306166344525692236782092150957966560287722801243550245593148034736712622625340507949808092902698671923417501613563839231543218344192037591900702568103067483650397526145513068662093005794315131834768794588630786108166927299013279347121610169679762102785597341230329108464241839749762381469644811838705266155922475060494276449530149594900100233974373909269084784424931773851834572794183984390857743427394333946473474081203033873003000403136084597152938021122833190491506927
504 1079 5.7831860081636891341800056325712674439885089179235125709798622402314628003513652564045316213807865682045661741397530286551129144214600579796780907013379777525986034237576635211982542009855371025153065011968204884177425306023067440978972265950474154205695174802221246962928776490187518195660502239915373443057509539762966784625100059344032594227502211210030587727326749991984870869935362336262890225902960091845263392782610217157302525494265214236775430276528665176335115709710582294812600885802386740544158790081467145270687197767763382860072247924599445445047646093332367304038119962370465476816005407043203906809311441727240833733521467992725680615928105275410653584357604444076711914290632225203055633052085146456003647377388307807330398090623165955863612815633448579263837754978053826554183135024646887411559128501292870746037724452640368250484677475030524777712132148915068580613259885824724450131266648332644612508580034940078140821316729395967789032641627711699394627940769803576378802503870280547104586870739775931502732076566765846466432522625703742309495874104532305807
505 1079 5.7831860078955193946130639126158751241878847850347077273937752088985429663896707766246404187279540133188603504830481919225692571138309994370424652742974854867797765496231612317301347664698886296294983360735383597969219817689950259181144075263157123017059455364499554582072708810848044232130083173931274995127399908266694691342843607600990574553320644778983859869404389647014438545041249661677617139928795711966238069909060601134110069815692648844051006522238298702285216387627196139673100384649962460143822455018198087620920709827154661102856502051275802868066772888661738491651762639550424607354752229998438597254251438029462054979884803589964596444417655954272590874091871641510658810092588925846521410584687696205181249897042393700667470134642223553985779562185558523106198755066599677997786420516010943397602415753582124810640579811991974698147266007522218667308458620726091402531239777517822240663369256201289479767705887425660079285002259818209134776653220803876597510635703997853138738951308861049187380202087640969593245535123855263217035215343120232557200021981236919116
506 1080 5.78318600762946605883199863131488938681565328129320847368691836213461894723019208218484944288663084975015226479437707905180387115590031353556806779786052634298171960088169046262956760119074805986976752646662549729628504976144053089839680873555502503501364053619346206595693767292444502667573454134726968547313963392418961848532028419241025211990758452246267996617414449028401170050382224163462587305819434690367448765781680407436783196995818509255290087417705276215201592745749012573201868641166457017352240007156024279044696918750456774826679200167118721689614749908561359866648237407224203797500747425190575999902361125620199416773027332508352777913074506792569398226696251834455856897228095754765881625226486938874310113238529282916401061750937142909385820589359873423315404578482781108477604426084302264066625385296180776458827874080295450567162415969364583081505186871973357504580448528110681442279063251309278853464210354591799639554888405419170777733625929483084805949315762334720842021340179027169482539264791660370239070081367410591190089775585466212440957981893948430899
507 1080 5.78318600736550828960210724479975002270610455356958277223458885637141778751773078277232077099404227079119128274392586041165253927824903308554971772943929652180594812073981056497318390415461235774942086276158890640297509857600308070360603030037258635646449976968715598520267392375160737299273225025746764813110303879881620397505263952631767136384427452454340176561789647143876725353343793444541433233055883168802989514515227040283456600004969433146366664906445026947391168124285902404062099097433122714004719197212747118994805509723534058879890251551831423745144465506460662355125274668019053848427405415933381688330648141583981156734688279948679606432493298170336097938999124282104908510984787821224599547674248467229714150446542232646858246313619658827366453735939886109197669042309928203768268417141799055911822579032761556681477248039350869689198996701707016003645379804482128475748330604018534914489194632147014802896202409399738871521529550578578283267636503129453085642380864030893221384398168845892999690860914804442838062566398988475922834738816114932815435320199440038659
508 1080 5.78318600710362549538993245268034449489513620780923862657326914972482249738516232222242645977387609966392552367470718926367024643209379206043019565792263301389422347314981267499139064847259362738739822638072923135181469566134734770176672845321997398508151696945820063346243579418644076969585794508359363819408434841581338183272730624510872262734916687612603257583144540846098734215062666211124328604958497554392170692224925958114366898921322794766831951028102656604410477649622126650497390603065168811924391844144683938705162567501293010426562169715562144212957232446088647909600814744916061120267105715911948356507083366076707003113208009616986648604440162514635840880220297519178564265999333647571742585972343442756841860822731876742845685937912961403151924779285643992021063578831601983747773176886480992529816555379518056426254732305090935560737514065267674699773637759665809589991034469181274885660288768344605079905348976452516319375048242293550077258360502474495932572997386110805037682417577610762778015299685226518585051633308484457444738824369819596154990106158652008348
509 1081 5.783186006843797326989864207818731062531648568993677411734761294314195828095165699140401761202034598267696201751668109691519284746233017010091942380610985977389909982713283222309475255327831543920197365989778477301429170332480274910168654543492044578273752591274756352308985565630232897604705718947999860672746296505126244837230948177504795907853629840499729361406234955108225660222176424463592450683288744785413733830861768874992161881499147378528076348109730673712572158282175411876978834166737088445597446466097824847367983582966846827900514065869892928190996480245772275759978902383939959359841235706896794090495910348106390394737181823752777069711718475082090904307977236018856118998956876467448188006082743419942839638005906826347791680489652115529894910153280909932649357188609172621438323544480762624243522747185383138583616486679779079642222092731464064650597292964467578277779221508013231765878922255996095202670327325321584846805147225483195573040977605867896901507975180943238901565645214330107086840520685644046907025597826731081752635649367023104798449546730276106838
510 1081 5.783186006586003674203570142637713430723913653065989818802475220262546101267867510841345650233216899896704655765848435604085554516836135568898028729013910003538235127690309451242579012350017187094208209682580232022043686466994445831801899378944755124170830877696395452276868779845899486957378809348869595638603452506096172559994297841598241962728736309881859122686507900547933159599575663318344043519623111991389351788285053618177676113312728493692373844695058764798112592986855388959950780482459744738085658790945961158560462018541399145471664066085024905374037491842602497367890276494961840883176810383548526269375991246088276760358488276106685647499047001936780227496653202367660837350519108846690633911638502453115579277612452643806442531206545515072214712184167310766007558884049432807480246501229723010310661006806912140328426279601339363732925091952065699656534531961818938894748915772798580760091817928000237897452241461264082356672379179944452832194618640903231877795120572593517335188023616921045852044496212560300949552621142335472320512605443930072875788617437472680158
511 1081 5.783186006330224662571325510514105078223474924883154823215181824634376887815654478714968623041014428329705957238994788267201305548569055000629951675581508300797119608172327963951322167511191958452438891635480640405130508603645996845197303265347448786151211243650295855356590367959046197275715679341230184924201633398626300691647454604364166065229833564857224467891521761119895204056971005215625158817605229517292524858136864809045315611634782618936066057556964778082223189947396182146003902297146094012721514032417377060119663718436950325547026460863458773464234783703288609787088106588696842623193114742774866425647718673555750016133856694372360378371466975639830236212739736273376878227154105920991425955540678131051479972586593446753846846551034377638217769516197565452546419163095526014996064027147760644799133804607964295361147323264924601281977440420872442912296304887855716118954470984158254498573475388895961325346362636971392142080233321784931057220483384433828244833896469670065868672780613662977221171653663203210033007100254354820751661957859470085300819035087041977566
512 1082 5.7831860060764406501543318533882757903302001781352592319024118077399172626051568019438606546433102757273077728132354412081179815385654247338324625440361455995092848182604819946046878610376854638528103586634703673147825666480048878586131283417531773785014059019535485886713994637886194920165249906862284851844223263236203887764359294405729861540593607558202201173327595104526307076295133460301235565151786713118079639120017747565533915812681680392468620767314406153515739891808677915121619771338174315505749561922962304347163709187291001940925367224357492141094382396426497656848007531597510588654190528210942503937709445322212520907070226324881003444579088584700792812234819480083108795882474662194229844267711271323922672783068008824578083852218026573860445244954053547805532753698213674453310822079106212942132442603144899374675164271667232066032381377250813727123483607840180147290031392058998857526371374039380290539372100838449256478939768682713313460923369323114179103319359849789561765557036609419606588668289140259384666730586894547815990846951634930286875249060068187263342
513 1082 5.7831860058246322243671313315669023903409137919985109272091461446819476929757999836650695983116949763308952359299736464617912145760705849760075961480610363173366661352262770267491900192805061838617886574535487694928669388638491860123945349096066182899723739273400506596036241016561705510173231214561432445305682361366209859276789287991802369109363404341847146750204693991162471952907377088522067048181036472050936582848535591356989446078421358672505347872227454000268264752253680041637633955801056082337412419754704137017444328147669162682389875011771081472381760306626004373549052560439695004646628370370760087558105869676890097530521755497640696284445731319668218368670155506479633899161360550015772132537676250769682338486363547682572976947495774553532049026785530690235000625369186178797757138399508040230627782083194895335596261985740248697235874569210642487188033291805866713934893144173225169946732831190233330076871480193580217459648218499180543958586063225718784063962427427785884816749606199622631778816656186799087209446977314063808897577249529560978636966461318560991533
514 1082 5.7831860055747801988592409978419919413640549061031204281123545577880976642193830012532527439665500956335944578316414400205071495092318497123430511460934884786647539543597219218290081828453385920732731441106786714254347931510015970299544140571990560549258564985517262849326037262012202707998369800130268037557246724394323072107381743253008617235218549082846650619126696561043114312878441916679736376706575165721940385597894352484144645471188382859017213295427595529343699926242791365466168922370861198705987781716602673920383683296576724900421861524979053206127593271086412664523142586826271491817165162516847912571458852714101508774414362254038843063912358656666043742941233786597149239412550735824646726703628624369178140710332400633507710290887513823592797222306847980355516855128439620032313599415707177272513521002415362705744791003468928470839228137043680317825492492200953664304783691362294845632380215019069299816047625614672155807562372327048821442071850412810642459276162215551676208675467914911357714184188971785737091352369722369273223647721678153494612550157334586903763
515 1083 5.7831860053268656104451482743057030958599216569626717453413540421197867704433634664354584835961909893909617145134810575065203028603910915854538651195968997273418695271916054668907259759736704740193068065508917424677114328486122968244899144636662503174349849814708029126651150126715029331516377270380114433840526604174913459181404426393925015896369150377115036691066570165470485870083508893772632588798775450446517337806664661993898605382507332189985341962707269099046380989811910006117737472920251746570693073717210810949355876044340128059351636124754555895175908239676517940493392839489773862358866090711303756807110333843968288822306339988951424004620557043621995984550428569142711063485249505117399593743094933266941876776095962658762439731343030120831742146817682804337682329704743887350977020966639841870577769561789563784855135819320185376083258076473218744595134893402077510942669720126906902543596210073129493643002655043384748129429738944670401750698640102506868409226148792388611144221010109144292167413439508865508861945158471291358101282099360800655401694522875602373314
516 1083 5.78318600508086971608182550519517569093588576363892223222539692150838474746281699336718593195786894204469093657780128237873121407861887972583074993123002652312353766551045757382673926302270654862131557590646983561388045198940136113252451393458382145141860339716833107516038114421171639286883142898529205006989405607663038707554406220753755358128567521821135892918710589083060980505851238067120101483052234769551480146826416122790015494238010330042479828403296691735958537738495132449320073115245325181091619578340512304037500481927689863874756221929657881288025977187420536830971614513458687211992380202871914061143752454152915457498891934724566451812327977924362708400560426561365297019747873698543653045204467151376157559833041151602407931154213992554211210349180180276740258711313063487975932842153781611724768551364506564698328137330943214167843446686072062901266221803037597099923979205098821065273094753028756791847747186587180420739185712200306916105637179037919917894537429419017217925428012840441224111834826371812414894386947127118882884295039376615496584429251567647679814
517 1083 5.78318600483677398989293772112681787789974029292356994561161962700308200531067742460623545353096909973305334058749764386883061644615246045083168603138898584947336205216316737570270648370685948369633791164130006688646507228524056719707513563650503089197791539848437783559757382270339247207563719819892617075122058708923466066029052654750252455182371253848791709167211368016458894641188510835380522703840597992300667546306725367083144900447607939756599847018917331576822296772087089099235551177256573879365615989384009836292551231256886259125521559603663033119102069878535637272028598630726999102511838531124998734544710087837830014730175381994534826335129402442764437480957094843172271898832783396992924909521968109319308664179191491774989146216512064807308237535331179000189524732039491326544868289058980388932900044492739699759788682497449689445219464495843925715107033040589630536560243938793222713854486909490168259396739078821050472967590164780830989418421624052785616668894113932866292483253742795464767735493970814048232000082189550182411645229616386029343088223984514268254194
518 1084 5.783186004594560120238933667337850770977926141250718410231048169958308592596720683163483134038677113679010849355409444986717550270007199816654006194779660572705339261132387119921958727709370706966701417760651229147280178433858919829310664057866155759584386707369142177005841799469208814168862706806807959984845388236413185302025888881612405443975849460798544993851964736262746559793311763780257946550396511870402237053586769798126516690264961026009381624463334838253045351210871029954095887628086871785897395364828242029721363979033524556219797947810277325678026454300315919282993055683177438974781187550080194997169659333670975618715450998899651491554892466258512631556186445429052864589641633250847204251099424837139534306969423783698660737826056702183253340876863799749245174534643276497317419612730964663841510708519491600712580007187955527540611229746621727657720257571414432641968527203819730801742801118185181872739084131286262490389042468174339432823684020807452951843816417946379846539040596886445648835690002040912221017802120186337018705032912090195011763773545220700590283
519 1084 5.783186004354210006832225729002807786845081936267369646173165991035532093966695300282420100024897543920146678790410484072101845518654184533611734428022066177940180194313753077204927126225258270261317141175875477552543346200966244773609235915075938831490752012755145734224347273708552316144170723830621998256777365953317387284345435174311245813524729714214969677243023952700694742271048810313860062755275600179810385346285448908161942710236224673650305246746023467578879201347792314163743089189422593726539265475171384923151900523942843038552216321140524417174074562357098488998612362087382014065274058909617933547721799571280520190874075957976152423451585450590552774888067933306276338151751014475875226713236327871192933267333499170904912941547092062359703431706563629380677641738935966284649145615605178508760759719680849673469201032348546005040109475027580468643424505771207507221212439725541756043668202642245608395526042551587765808178818549747879698314069898945563317972794765956577524848962669732276668279917814478739885020385682252021105933405270014229042040047367193414813232
520 1084 5.783186004115705757896679638093929331206787005394956245552104789921209364924721672303736891056014468688659315663605504186637612527422505279850413923143195997075537111428693412607805067139118651252849552780414007538523863059572293262774927946929990613611236145762039062133082861326225840451917640733179427753531733321098237356319497095857128866684048760316626846463564720771932722814452273157118013780124571294497037774706892700478569925862613832782388872967520469435801260929388636376798813544912944953542471340541552746941442893442736768326706211139564901340372997175061318690788792845310879156086361340873586031124920315222095706542361081375983330790968358606901969003733099938648710514380578023105503730174849618924392777998983529610776832757953300217887580595233635895094378575885399756843839845887420015539990264165398999992625869792428990492199229889743818779701342129547808949544287481843284008017132632130879179785712770313162377647491671709088587337327271152395458581590741010218447222224255141059319082728599973205574381581537339264933474010970838592712989916465004188054721
521 1085 5.7831860038790296873706497761734767726980160555326145022182619288451069323860912480621978271934209020919593189641882217381514292552039394045347682452795597590835875503133940943880948431876265179327257782050087117812742942378819243071619569472304424415977388332986849946488858876252623466924469875486391361122175690296343894445168316413799808768622662102489438250235292069343751825362538218832759119144392110519263241699080575655684333405003654344925950542036624379978379334272084826812599174851098453840410377345081966257584871194222986346768305843938816294008677230296924639626468564914900785953520611652171258959619439164581318053543860720118982219008007663695861251512386658728946322008168996091621476226805505134943343218848836590086265945130123131990561601417023432613956970527985608205504384873563346015349057013293006787950987574313912605179004229156975922288420908412194377914610388703892558580941654448547515211960021930058581487729809148362764797680142878648035768144730998823071485827802002626725057624995610211188228147105198490196486145970527009983076301908743349436341185
522 1085 5.7831860036441643121528105033212759163812107903965214210182379005898190195180827369712974880529753815053583953747698733578803946738992649335116407609962249319124341582803141322211462878353161278951084820646413733106226667402122837582847762677384905391160508858726667937148512448348884112013293865011899121212397474848041835017919518115671709072921355185668127015008999792310478068587414247999915338563990636167071380019429880697475970144164210069925013118137071932040157048550074397681864104343319761960208064720549703417014977443569788396052370772196975696863678364352267922306833565997702580482355605641833012670405592449371388688786873922357513063719601985282378793038773023294294439127135493173112584077418071913088712845787134584327738714189250731182769712934168321210840936987393063750134446406744485531432573465994353211948229856280014784455258776095682869393417265555045643475328390745616510973675591336215381495977069315895563092211877580572989505097495698883569163550536272238794899080895280507009679983347069861517546240117055452068252439641539413713394641481900411896663142
523 1085 5.7831860034110923493900482523075501090145601387417785242414215773154399708490023685691911295762943729555690416004107975944614388311343181430164824335507596560075099684290326697390683216299298167980567337496691298793937702329736076357807200284498284213010836460291402344977449932058372340038527805731517483921374819928849385069320471704504483303671678488620473785409665948655984031047546429092777421131761585776981243307475807322977436367909875285476292797424886094697506566688881490485871105426685573752641538154216928476526939955278094662741592398067143097213107271114851554361521906915176407912165885306866381093005817169317495455407883418623502180950064843834706452015368885499022565825515746660768388328410313734937412378626329388799485067888443532365824953706833671700280864937444038622412719176280025186580367853804239519446925040531143335286141635061759154269601409121152082562709615542864786281379421499876495126442466467740974855685844013171947707402071632711253690807755120544563260381821034340665090190654219108083284035654716464466986135518439976954807372590475583740358917
524 1086 5.78318600317979671380669313613635890084645737762592345222794712451966102318416145373179577190332538295977163024825503698917150365647898275378796067507547201219354006270293181732874843642716145082824217477099893145266678681825486230112800178983241020716127893761255039369516531158410336779682846884725796107084784078028537454750500310437198665815808083140209349609425324321626874597905212972842989743175205462320143184545745444473432338138635350092759841896432083558840449995848512097479111548801114318286176037391634522257781730143438116555407170638954416680827984760263443562910727079050324176673778623205984085761532851407266966729544378929399394959526595529894396001451651572492407784614937669955618161591122183011900273899939251076760779042676606460291115670958082525832897968513904080513052256989829800942623611011167721852165310678953023870470962719603102789611518315078491921822484707181485877882008919200951612320918443780985221061703424368490746894438595635459524199069875966014794444217985731627680826382694384780255555920062404020485890508427014733778629663564662238327416643
525 1086 5.78318600295026051507438253305228841886403074173417002953552612719223102048860854509432975324788094425674623654684684903858375435814163429464609954484677138107707381089450873141892513570565064767895840046033377308751991157663345356064184729975359200123937254396342531276366834968227190386105638391261239215672420807631308111517733382371025127950184745830272545304481230192796250269929814296529151035927619634620387073348278432356790057869255032305118133177671584777560149981289483856631061444796535528294868081596297571544026319003598070477386074306649459875025066334107497512081856231058131169963858634626320886615466998457617720707390734237455801195506711438581065865957193563185577238767972547216920923565249935834166951431192512955226090639114378694266234464317084878015947991205958915335572434345844756104311471400444380840086742812568529641310592552441476866748954124626916753821252325355580380004108601107552046623799967058189210602808094994282186274840772749328760839549315934236381883307214656968033925949430961358337930086815909831533569302069958530817737773385499645773223288
526 1086 5.78318600272246705522186254269714886655448572384648809887328355788558996890499258256546718561338968373004233481652868266500730087038081899332734902962114262148030913239977675419565184272425382932798735943009019628949738703640497882764050123809057848299105078220967845793470642277133126971739933144513124678860005352616806216204151849208362140450121623872558084709805789914857991115364640770856831099083201264032535075225910807626057022381763375400464834218166134225267279689701977425080832482349035678047203005001000002088062121736967903428651170017047991439780790740653923089150204311794868291572077077186396800099039997971709564362974569620344593880773387552679677289281238199207640087933833517330455511786396560577663955126666342380821504858209024303428176653672096116097411432872070942613198032950001444540792818212675545539644616047441361754251097444985274136249201432209655419419964561677011701991350091396770156513708056411786865148126786475130249355241323577811967681006038745797796042785030183799979776998369525642449176718779999172719087701557240825919060298590711417171510628
527 1087 5.783186002496399826084046356834642169637461342287766538480386292183526152420275462679529481700363356300859726009735074276909218704546838907228380480873080677454767785744076473087089191809600021724564629099044611554714936018466666502884600438728840258949229361402534502767427903699249742821233626805649722218199438532801049891648421783378647596290040606353691327873936044064899426736053633932744063920694568601448311178598632132472175136254396256626571073591066303179264959025972001027718161076378139137499151537275142181603782637172411287551600574616773577588512337267385077357661767705149646194173801515283251504196448494447824827507759598111674479318850625607143703091690693148345738881351153372845310387544343056706466815406454223916131248279628609161553465269885209427966797318699622471126432347286990615243915176740917593940695488886972002580955565063019368661495633470399615983720412854449202540308866265648327640260119208633635147067852900265169239087342364684321071142307312675056663847548303280308794697593367174719967488544890308095816188715793635114993283948396864343165489532
528 1087 5.783186002272042506789661464279554436673440176926191209377469872498036715665725837196254830309969604964954005830138712546632967930852246794078690419774132534261828719191884767181455816638133069432180554782296851378671653769468323409909562389756146460799077790399592863910829568384846281258235873790515869653098339227000603354620423873787256284964705128413353594235361373393114692044051638569940772438857338396800156818990716564630436261168304969832850293818760666620665788411402647022971476205679177843927870306459235462666798403160498889839550480499858977607149760218883096400811992853194973513764404300629710973907288353394652216517566775261690558163357896482903518161299555460403428675127501470903568145857326015958367243427217652831722277303957128337510796690123276658337565844017083201207527648009083559399265775124817911388791512814457098622749998746106028964607713910493455980250582752100987477170922096859725596349501006850960955022067098498658823874763438979162829624458907648891290408780235270509909653347879669832751501750025225433106564017624067354199865387634073085298877964
529 1087 5.783186002049378961286830218568484155710804080489580139439763127360102414594770921781045160702874081901763580291919989266556816027553427526096871385282991150551996158146333747882678708494765779112359149018595982874512412761213103424358762729808624604297467275181706226045512401042762726491650577577945833129139353272637789185190907284548865109411292592426322725751779344427394826272068694347884341675537340357264604649151872255668271158506786022765654266385079670373830336927324445709565587402170170269903765834186456188413970069592266497239836770208410950957169053109887603576604959695626592887358822909630276994864295544766067211740402455764939241974103832766305138312313627629421036624857443024120137960988047628064014691379007753108200295692552968144060047699491677153929538043010436926462740207349806023989227008299250368373803744650034428093476838386239297700849070702360366433199163090399689110080234925820053149173977638957882264304870088454463396612960325309929094588603634479829817672671742643475406373513677167447426892039118933085908990523290075068698385558300951565325240028
530 1088 5.7831860018283932359059406445342223075150621699471025832323213502546382452636613758188731831877688890301473645287879674216698550493467022064641368813037649002118223976548883759794339519627099878457441257647797650804404882541184807672758374691356582574497400003729654301193794788910657959599117204846495266907335713072741334576894298474611843232952167779836767675387211281671926427457109307404380851077115268605204470980243346808674446114606254988290594466115386993163202624624361751002518397332720971135428785627381017789803785026901465149859703129915716852600451476185642135303854332988098328146032475145348447519164519448728262402663051079961612042806729495340740897790245243090990070391643258154495276510544008957860401468987744426872697809961304480092897753337452689414572343111480710004162011947662586775481172469540010481962826024372909132797825094576591461293463116900350362985407594771957314901716068922513366024101454018206079020255358841191775416894461958006989375264926068211649551044206768737822974145349171794961856539160746079357032243978405537592988985701686558620614281312
531 1088 5.7831860016090695569591764521907361962870084306648093553227618143636879292037914181639378635241658094102630753299902785689725276346796265479019922614907258443477338378049834410292371441872659731203970625093174879348984807453041795902974056767429572443045020293897397970756845553854116583869599768037429289236236407072880085734994234318649497802577992978112093591684324420687066777019155948589467668286002870127582914235909577221647459821871382504937705395038349937820440482034335724618067559201477646231016162066216798552278402623713942286685677338234736055303883375586327562241111864252163688597546089258762420063531211541485726125666281449942909600656331768189604429362415204034281514355625791828251272445080160770329788164114600808852908363795648716563329306319582202839125688233553504678342204867746800865229142565018034685385015709425469437302325713689471209165968889374511566378201031314608754041922900087461088293357001883750198967511742422912735040603562331684234291956200246020586696494691187033136648164844898147138000667684062235649925028816508902565394573672677190206730581015
532 1088 5.7831860013913923283760870689515337796660992118265534505552416898583957827182200134516935187254230220608569222910469443025540542908508738898029409278584576331362435015329396038043057759144569902171093643065517002673574657952700972322859984524088908909459768131692940566197815008285664289246679141098929038935012766755664607824121886180639220632992611955696116742626713420044323523711054225013530182834049057860628146124184540615212812029680004034383676642508004978377760836457913445352299209717223854897217769491508670400978410499537877053770774213980068455167434550618574103554710241765009368225354090785346124465127063589697105635133239059764493759228892189634178355820527551998553667780679594780082114706900435012792989113067218555516405277199252508069144681770799068401985546293706775618205371661128957451808361350832510947324448390088821553884709418069496376731040451745765240301215314334278364143588390268848372444363919527719307907064243587439535343172991678438412424150364081441144719398736384253266883247253696255951221727317300842213452847563763998023468874339866168005351015602
533 1089 5.78318600117534612937459009980220792464396378350084435450583793538975909571078614879568493324567958340558568425657109686250024594642414090731742902359534586734211504984229888115504676063098586162079867394617646320427160426318467505038235966301240590312377192727396914708713412864522582666526604860229579701685237545873084132359636842076432357214920799419411461313206369410789981286992238369299544821035356134104607457645966373863252268676614657941509993565942493979019504174088670565534621377512264331623871901600891997123957099408498323533329668924753142180571799486435313613299513488458981727753212288632264780291127226566152928840203252152098660745235173580583253462200481986421272699570792996660806317098589442012114369016158163805180060725760362206199042701899297525542013572790697511163640934920343420730495313216543991759643117840347396561407945331101172245629917163707222724040238638821400771695163118336336935238210739150392712752002903260358835035722264494711864655630344780449603307890149779734417862289642011806065781434000871070952491352562770267839410208689309759432012165553
534 1089 5.78318600096091571216680998510300381411591601639550619111544119620587195666441754760923498283189309076348731466897251045243522866849820474389294103398509420985293852035019208124931677382806312951471818924410439472945609384500412347749254184541086037742382638277128459224598260800244447386631141344237498698498630206006910789697681283727928704393008121957637558481159240720999290952733321104845699521407603860823105555174998709504271679551094355956334134989470538748892953040713043342605711210916822869103079140293463790433459428317860053727387258504529393616930134718824007328551557790101357422815866409917950847222774580712994905717230288873901729085626933491052312488894062513776676293053497007731607603277295955981846565890131321579201298687656247352288199571188715993550501538253585717967731514910152304662178263030250929878608887928624406689802175679441579136598782792854090402290029050610240701823307672002717795561663002007407639125686636065035546486981496110133217947081974032333630205232567032278469691751071962079549896461149873679507806161348811138219742228147159872098398292542
535 1089 5.78318600074808599969916775255131961970119041220910300295281357340742002896940187483769404467380032029415525174791529276656501208270044008527157055260231051660155399474664359289100001102007044947138110893073912704889268054849643399628710572910510965867558880691707870979976360851213645904587121389822280020771070786360466603214727345937893243914722124982457296510650267714059225708903453520410047096039789996130782352733676737423571071235285593015834972166680405050423665141042061428679465914777524848187430280271842217222789903378433903227269327023451722701437630021006411118724160349169787484814182844344725432735029605762636599868943124723864576353925130350474376418581843481911506876764579723124148118136981691020426829675283734589221572840771407442471873561497050022187773382944502576367089518667247302443453797624384869501355858016421095420581296867553918638077099663836840173102922974546286632601499876881497886138069568225353604105459866765811333796188718016179737066090118631871936297412840242474338160143708735277028433378699573681269466952617333147796591582470254925371575451669
536 1090 5.783186000536842083426147658699784634696181365632492655619850426804896257236887844745330202808589762197998253703505198903660333515096172043705914376694144736374155140268083118250562908169901937516370133532392571634234641045749015106959724019901696126642294709523736271910056488212369435725168854666370883204550126508274117880843843425780061381407728501857595117638327737272603014840337512522624805262155413917206128253239727225527022759775031170509191149262227412817026598363457180286165380512460860856887366425907018123998976224897409618556244021842149257036807627962407814644021444740478856938920949369760349038121627279145731143260155172413707138290001839549927912114163147785726553805427539586652911067984979301298842412170951787752691758130310216748925218564634025678098768233923688232478809890878900296182044434595169567590607973635677661464424034847968896341585709268162944038617937998106801340636914600298615028492428425897744972434368029339322690551713954892200652459791122222715631821153791093180854327158871813519421391640713909165722970307131981102015275309120266543370234416318
537 1090 5.783186000327169221117177191389613683155631222949368354229445976831121406987612575449864401820499596648967023867875466916115126046909651074763020698420320129778209854782547060859100127170540755487238384019506721522832394229417105560127511708452104084092928347528684770639330675808636221971007830227276086838810417729207492428179137776067923677946692174901570895314136217444761052086515921544787634513122923069600828638553921481720424633025722308449604148393968102741412360887405367597962634645126471396984584103612282896194942594320642349499269448031393249268041712796511648534959356427323761168948532418698369857618074064648513481524888407006331804173175554146340643950995626367273567656872364512588374003519125974819817785649243096336290229152013908936943451288455291300824863925914608218544705465383118645919264083285894938452457784097527726321945209932439346375304628948547395512297889579210734178325809609853440906707495109548366681709315909771894912864569123656573674283071281867264693302557848911987597677419901500482968857786238807420867806052931889008490394798719445638863701994073
538 1090 5.783186000119052834696067362485247783205376687355173772445355871823581167556715628726601657111682142127728143486709143942485657509375994955954979767189960107197596303157908792792716568772519529621975609731648701115735303876931240397318205271790431749965042400390556728353002382862843404096945359269171828255822252322475890427169898801478375838245931028235537799540521414438595632339574250023081054675646632170037817484834943188612283466324501902230928487866967681659908755635008107533218486584281784749898860927024696622262023708128114836030728293635222852983619136604908139556043971913006278676843050555260567180542642840868459175455628411081663036586193792573741468634521124642852097720217514943232116216625392230763013432044691786380027525442199176419380203901475679504542913194062515215960849335904784021861450027848650266855252304560098040567642698346459722487861525816728217722733442986899318001736245198630736013191510980734358202186101070303768379483139350940469098274613484813939427022933202319088366975684831482065505639457673483153903536909094729162522813970562001284789633961817
539 1091 5.7831859999124785081124704652292598062125582832014791541246276780851725901392567233068341347761115260827156919488553491853113114229256489677907902646370004428649068214192260420475151568379591678932571956164677801904102883313188112104635010627232102113469974063561734081397755643301179147661495993976582513836357468035562238537957215237060476887224674530818020711102346698151752650473374586277556934875448957469456425792932784684402461372164474718689148941599684965581282685756693945090561893146646297374756345013143193822574246695022806328789599810766499795102318566458837564695446102802240883930804825086222730799413821742893036644394087560421535373247026251697277069468142346673722522852785237797919068039900401824813794889940155620534995904960749662872268516629304250901274758760332484806869522774962849798764096725034389505309666292977662545179950434246641468547398082670560306458176478944856741858856816902694011193527076827924218861421366761193796514056288438123634406474292289009790906859002579251283195238175792472109227438959420537904207940499013419322936482603132191732093923168275
540 1091 5.7831859997074319852448225071040905299658990858838645924210537235563036400099250457036748696423661300351245784390111650237955833747918886731937115000616474601555522059262991565002926461566607329760917623673974731301705200771947422717306213449453579225420165234664614364230258158256654707191409773547727805996541109680909270224429737212272207943225549460769987732155516789381876500346709777710081922454440863595567519100382244567915076157753843657073559343622636137717183355223085387222503731679769735602596264100808410445130977565745689709417844493124460383365319011007079258983936234951073156029335733429837907331146533539769983799715525494674019970691343875752596366709021606123694407786315829214075650283951930071976090493388111430423659509718523565721640400810562616230781567652339120954598870065117364232225246996673559645264923736911453002690111058344413267305675880884124802718904806882336624503045880257193422770992012904523669237008877966713195567345679395272697257345056861711387902790306435139706197281225504882398248852614916015699158083587378868693901758098108779547584358680182
541 1091 5.783185999503899167834247361903913065241200582957485957620908863719347026624362458898093214910030966360930244990096298929399751722399121620186197113963086266615945056086052661949942991860065539061167425275393860420766052205035416132669931455609240113985093305028101612301948941753196594817380526030030951778306242557738979656767344608727352979527372623847037532054225994404633367862001563333588650719512941898806089789689603112023804418770918610621675820897405998990652885872436707393729899679463222843737493257074238419464430931663662690532658126441741304072583283492782002487272547120402729296858712545606935197537609093945345084915287162775215511709650357808141082332065614214139148343396286639079931335977960762167846580698255507234649309637067112897723740524549511640606925190692763241220906516725597317594443956820660463803333256255637914656240939827617081697802536655791627263009332405204639819090398489789260831542313222433204312108851371410484144440801592174318070345521103946910368852979826038416181080562863618249076485518151104805435368921650062312454931313916313608134574786116
542 1092 5.78318599930186611344890931828982329249858165323036574185228622393903930362293638236210461904943713378928962788408879207341433643171573391338965769860846588647937632162658740151006887855526043878962090607353711197440548498940304894522967659665278006376894046103568132790112843086966931911772314065843106190572249971548318245895018768014415972192049001473116990669529535286935576121138491145243605186083851621347209017909048557809087517047292635846192093079026937475887826833507562315613495339348398638019064117772922652478001509365765507901484394989046121828101186076282886557975479034512467251696639475395185384479514053071562191459773423265892222159384806474428774337098984414494887352113850898763072865958605311429916282272324040883368392573634410460726708090559669889803395929421793895208741167955370287073950735258017116156057449429896197906196388617985803893760666753016748633428842939583672810566371619986686835949035029131591665098380731238914189391650784916574517089423459789504614804272344503508485800817499319505327139317812153615324910185004724290927555609993467169071580252566124
543 1092 5.78318599910131903347831014082097964522576422830607065439786364049248913868834761296384367949632399841272311406771440670137095925023092694962723175661757108717181781861083558015940925254226015201624513063421272742454247323978246004000028524546978280864033031649072573363599165149805688373031654383580573371425266487178535194039800220631984583451443484083963013190466314704835364935172405205063568358419594819104610832454618141241573920097115429608884360972723232898206907507797740637723010276531936728881067339034258954899367141651626607163256381142067116995945797428658320524656115925632396683295526918870466261042820811238306339306288923326124411735561711916915386600674196081643120514929264583617758332680365078063366583541093717327212403531975718597223579019746355210949189622756800933316819826438909473361072515381681608374365941917555370425891578989147107364980588734226593138780809966475162728825596439399988160286151088990185194378595538962503870020602843212021529038284478085750791352297328148399587921001321718549211149979481983121947560069558699511867563264928018209795711061410411
544 1092 5.78318599890224429115703600761473047940328245708180346256923015364682928743719961923000356634929331143153206796799583015499208971411692693966549478984290387001667496771889654187213075389363763209577277427774896379680250248677612769366034430044027137439737970608491780137786261437234319051824282496254863309546780652440110058317667042047815380399272014282806463302405164640875360260675905677967539241113408488042971522735032819148460972447191816342230607041785108320617254284429769769664678595912911480796602366918964651410752330769771136372655654323063862716640460903374458840010993362805558650409762617906160656906268721534177677952312746992512321106065863407770350574908797182268183723240785738295892236730893917174550785239786025760911102411135400161399766118798710530517733570043155479851228973634147244589733414850659495868382561411392422780500158296935620653666251947946446598238131544571755580831097244050665600397799307035148606756391205963008839458563931231802804911275743524348902076169693598521292416476639376609486550359699586512157073706219007166635570631854179015714343658592433
545 1093 5.783185998704628399617468750579429090107482538230342426996964168675753997924061440088080924118971263794456620861853368607598682307374362141584897622571583181107936234144741602759940516975004882086386057353259608771065251802617034546109292250919892486282199572841812253758890089702310115847143677498427241285021186961418670381038761848527558806998956372917831809439847260937806112317945249849844419574565427027948647893455761738703246276920282591188551063117221570173753228626202556448249251837641718048710263244573907978579062371546593586415524902937449251253282741384576228271163570324191500647768635741010013377712819395377624052234005416386652830112206542520815449954890226179152179464934553722636528058260905814844257777886686571920977658015116692929860544557373880015213473125123355087206166739277104652012145015180780234580664946555019588393057083721859693200675810812160932814002077275355810068588869329854329935336946978157341453932080336258518491292062395948194727485114077442246935068804132634487784955918579462429499408542857940670355628000501636100698951800922189848587695557971753
546 1093 5.783185998508458019970984703674214010875345367539136084812877732635705202413757938963480938238942244191070917803839479704913982560865907300654871931482097946195076539090927402988829219731073345328629238611300714256438382914133308870627780797039251288608937663085060949429513000937202216206311575661324607866834191594082068621679256089108520431144667361887719359652236413763538326159815218167104714632290301593326577030784771465820971957197480157372201713761042392343811402730585102985374559606649367720406284023520509321955111815023696707224281115298876293228625642409872505648987902788042225445187127290313118365889877440637991933216222840805142315177369436026207828434206705270150095155568955346108167444498488188650848069850626737395308035334845374992539773926491443512057786680092271169264725497355977280985772534932305191284726766108045533270050751583634398084586158540518157965972191898823885188929753137363469643366989032378192296495475588144243798878185952956257173418841326393502445023104210571874330553360042610956093614001526605161057995554291853298008378568410167907076554662752931
547 1093 5.783185998313719959417173165873150436906347729470988485564370055582402959093426995494381181382025633904536829926010039786799183216746938740227035867643934020382683941964411865069031893235065341311633234284425769919026704092767279805892995276892057083495165402189105344649811137589748568130021827030815696395812594994247351987221967310020174131366143466601442127877746684898048536755957710439215091538986248984339911493620649911449111705369497723670160485790192578541979361426246637532330140367292939600071519983767444699934969708959887010093996205646034473779745677896172641598820094130033482643025413544911616159117706293338516674693495139789536341235430264912323513709271210376861935241935047721063093965556165228173836917492796336142865684995049509282005002659156451180428094114169238713903033205594972390482953917592169656494118938773966078663318370558920743687276421670914203797796829226774226583516723975823350133044974846126668881419430269925310820441125692380154901510060620773421480368839570207273373097677871555939055129530589259180884089788978531121975261971074466125399878076938315
548 1094 5.7831859981204011693806150123448437428007799361660971227665364356272585935835036611918399717430763965869072067157789165227339920861961135405491633387035789502668748615319697300073240902892508921197893101270307843678387398620624865872333865819812661012875392964523036588116106339202038340874798200638441469861748957498103393398215057298086145943296286744162198760030242534485316776037631223962075907412902875541659819318188025943862026539556591086910084144897722385185220710254462989063661663191576604970838972601992074279650401081704271383720978217600313695373195333990115029612326544764277706091444187002914968518571315014903615148864604394070696543403147100433638654274276950781801592599575950953555482730756902447505677300402975077337823127876063014638238719170378770200765860656762691442978385389195150660419677150178750340447391016041268379212938936133626109002883558814080166784965649840930572114183863838905512202893149569986978577243182532283307092917253445371177811292281200556609869903559087124489503200611158281734695247565480878139054940873998081924257788110964743706689608927318853
549 1094 5.7831859979284887436747703436088436724363648336587253993346510593513793925652326796628627107235404333264295567437150791479726473726711667032246193637326056295269081031820753976294031419395975172781281157115748875079689787270459803387752441431939942787355826983869440761901119510100150950429661550099052558019664968002471577506447654713598352926675660618244303965066647271690406896757285683122908988387281629000802062990476747690215186766549876803839170837490752848987836985196686069826993522252050284995126325779831189801567706267393864048187334446640283896634581548213814147827468120743494083763843978876073508076457008203510120493518802272780953032231260317072915976260404811729569901599793140117281151062861699239084951792402466606821399328909220888534204863439587303224581988651399047781933919549971945305504954734777096616912892886568427191247142139144380289109928675600782852442051070229234655161590818000990504818492535643486036456690379209705240052546349292599177805510824244858756883741400094583742124939287279608196921812468262842168054116597791624617784999706519226495881077079026404
550 1094 5.7831859977379699166925322518129349532176107728150727837820497372933125669595430584835757472093204452439527529459977145103246158160920405617126140034494878733673757186037904296000185474633201640310049225077864049653964767770956904539629460639593865273815377832603985640735393506698337068212893606978261218547886721148098936547732554822303849528019436929368491471600145130434928308264837533303626797742323945413090954878534875758413272193863435275759166137030005084458480871767843481787823196968691845765172076655782397560110692246772082054951624290121678425106768396133628773468151746093841148352871907178074942916046162630709445186497777641063935073195088156398674255590520265922790459867041580763518352003537028696609564865649806152521993698525013810361649600778746014879407804710361670307034405222846057581668186138865889684935506300003778086237046706787898867278179527662132828893512560334224906159331757039915669948295544639078955441333512472997694945401172337316236448275995095210582801163370840009748355717906199446733497895362974537987588539774525930078833153534686275844416885336268734
551 1094 5.783185997548832061623011809419294068997074617129417897647248340968621858863137035471554268401518170723579624184682315373940686141404923017519746188444700565252617960123213426621959673057839219611304378883785205688243814530673104366408168299502845437205101943764165234565262001954415305835360233860986094588289857337703245942281129324459714547908001720600420313103729219922132283880920802797568288546076798492120575662569768782184144889280097796734739455714183114631144435684423826442726400523312114668348399128805182434862877007106017550762171959229641641680270914066955671477759917725728603762782607456642742888814601929971118856597989624039771157022663869279633274004138286126910330304634978163592102221146951939079524780786018047685753922886258818107438137308274040252630515359810872468100204249424724352097363212458022254671141754799608076607777381586405244430374024365186455464563598996007378182007409066248136036379154238945095566528811346909155994859749286543153451209696392060918867592579640219582158162608943294071153194348197532804013493733690727491621449887457913697558311249425489
552 1095 5.78318599736106268869412725203569689317817245463951030556156876116014800215103104327348586861339198074186303902918928871825579094956441791962285398394131296047425446681320140964894224850608375050116510022688491654073816014211288528920896021350557570552703244312063646117025512626435905305610393174246472160832662163659268239869953054633134133704041348033158525469294579503100717518444282647948080779816585653242631640210752253523752611858948102104710609137028213267484718994602131050342331364292674473883517752449153759143207725010318320585885182058110950777873470262493420664692155223762501978112914363433620375683521543308760286971285090969677552342205259492695558746017802240024762578642712495584428424022671914615530399276134074557796935681322130750371988742166333831769703118789823816925331398310627199064747077569574080385651479101175576620753345717065224424544654944805205889264968157556736974560858765527015121002251884320929379781503864283538692714040080060583218904873990190706911288264832320161428557434628476980296357423844786920046840406044138165736846969038888106458087418009879699
553 1095 5.78318599717464944344057803734053570318229407292512101116945187830319021261241623993048533975658600350719923361575299477344650129336833343479968688163212287121646966772830826641500779046834051858127530363171489638004358362477807183863461836675087051438612943219474795726167017507158874764171327294848684848606175196161591179094982422518308937580653373217064918758592773148226804898466721258430040179352488088375021159109473514207104231510324294095167770634050829945816099432019678581005257000099501957567607172352066380224382842146211281611422054459424060442140522229451400204115502381486509065127572370301655781327107710445510382155199382902420053873991458075650693318843562427677842401988810534747341477141499714785990063692721095345768884367101870068209050668016640198726686775811697920027334371304060824198295257926981172118441640966252676058950533897562795589837297126512459888873327265695018021537858839386593024133682222536807216701043464143674281184935695512650467408780316607374249262085726328300863789102886380037550321595871591689639499736071034309478940362034633440020350170297783043
554 1095 5.78318599698958010499679201940632677219371406557187786489774109427037314801150629587218449221212169982636640187418703580357823148345119676739179635630852977641340532147747814854325894651746764915764015480662329509199954759020486561839513843270858218570581488694080404387086728841020781979075184961727882332163846328331837399693695238436557449768205556888637959512877048005922605974772493649484189906173874290373850150807505113105666145045931027469470287779737215229732671256751644229577692249231498260728750825210262819472894945204682971829327459300448710995496776686805698347661319935809147511734962912316769196935083705238751921557659668244184791813788386325304918484898614459357556236810944309574683320565427249378979159351021170731500699683241649748106054744692830213105977019971895811155915173875377750675461032085811616558276000457733773034829205577066629911384998644978729029433582476595504292628960861090879494841331630286769292446310165373827662494312252151901993989702831685594544612654447111905540304195442587261572812933278384784754393654075724911390408606090550535000853572030372139
555 1096 5.783185996805842584414441385525615219819515662948784803104910160806824038050300727108732501528802725442219487281442035026632002130381911673108022384739979205586196268128245448349580950596651092975638464768372518063558368652492769880844717007706262983959185658852061570552420354970477386325337581205194961065885131912506854251542588133222337640697894458022063374018939869581135926811575722773542626382069246825268150928629951524443383209334573538249824572309163566640187231151547776885975908638370719568655987189170824471616575708333354160995185755886936798307680243323251979053470941229673421732454268481751635003878444051783168636732835054007307055627984072049173289251279226438716000992502052353124781069843115902880669821585748446517290107772071764145902450668889047853956807422668295700135708055251144802245470039092486376868520931946667806567952633257999924142524746655333228832143434129306261675584812951439430970400903213334421073548993254436405731089722239069950647642111597672779921754136117135268366296093057803479642030026308954409921801621685004494398531057438523706018713283228392397
556 1096 5.783185996623424923004130264108626826813101829362533524881024021549649028254487301520583931606688779904745195278697307177401327855079403700112201924711547375930567861708807998855422995465705252741139359479825276351310696488485733906413617081625682287057178721216034175965879819632549632289585891919853034203404607457969088751111439757559395044280531162362338345328408565800849515578391267400076778223404484280697674344527365602564771344402151231895750451667360726482368579615951231945592484716000471762950441607256571789519016165255105900311382388231022162254218313593363359803527032505666148216712273873217231657492757025775202251417873150760789943857201738731988847851768824419052248846751918418707227979675165490854840176447230488791323472732377909819620003330677317553876345648677179064104103210245401272735936556866731900858934032450795651298589861390371791061811350215031864210965124991113202727528160547627051740219259870167103850770621240154581902887620061905022550755924484695253346487772640283731967663632777274120382433334453815694017449841883703336216790599457566317560477206614765198
557 1096 5.783185996442315290700864030501485972423965996073934158253198807528606156197981955795508874498741074595329167838825650799683397377817387951830447257862213883583275534909642373099765866191107865040705368248228973618840086402280025714114465175637894055403597924512614083965132827981253537628569878186001727684841676970444938235790679112536993506477520026900265759592535423338055210818178693389826369620159932486669395113140133725630115174075768536443519536832938666207260777484688208603636120848182369009094428381663249410704933112368171158950868208469920174594897679775660000291101658305532906948238591795389879350800352680401280502324535500466529273806676728594180313019620174233100312716403855080275173052042685006423015135139707412493494555860579938971753075286536067436580859356650096630968850611033104304692100447594272659490848266490621531084237364086881624415519670075542353009098389369750212681143766337892571806859040307445070671498305513774195965957876582104963782449715645579161401793198290897797716977825184005415663496810291996397325852267392231644890692264331954114626410112725484745
558 1097 5.7831859962625019844529173157418992945921250777557202475687680517936235963662373030634776712421664371792559005841887868900203149616925750073164283860107988888822942752834896184903985123605400177859447987216348119136784043190629030548715541656042655156527333627251408691605878706151070342074385060662544438642380007406952302557064479465243673108432768767833227580791591176319847150191839588057061737995604925952248284842096822337195576143250983800942110960531265638525649775034087334298536188834443492925203908400065323910026188543394946923107224382151488569679061636976209896146419828944307793944110207519590679796793587140736215998596977878532191277287127389370544752515995447573613984492600866745243351491666035314854136822064328464268571409670694999064599778053106107437503108625099702621087313145670848064704359725184606593375785005341801714943143851787521202208567021263733678051728401372045295660518821201679542596875302822425426212091106199464575966518813327437974342028954462802959497579133820200740144261998761073354827785182443531568830501143556408677061911564626181513733308413939832294
559 1097 5.7831859960839734266337245643290874180678610984850796731137281684556681065947818074956866481921906940188246834498806222006582489862230438725188873083944538425057938030749290931073715603099325220298833578293090564223449374854332879172978790009622982865322755106899606707359950237749300614886584860684935738866744570676174370257747444874664757805561588771469874598391095981138385560488923571223504469136735431597571733400989550698038315164272543768393071905685417635287610690246807229982980431744912869381051232825092786479187751115559212894577757405859185524351137977274330232107383315987539910609354324209876866117384560801710713783033603202375362426663452492284746783376417139027531446071832130927259728867903407162216399401573878055125329610142897471904188674247691706609509030237850353037809940091477223925823879429344950796035716415451243122036126379871544707108882009802854782341817969218054926403892014173905754829756107990129485138220394032601686997608091076805303501674669603484946203888580891423971520646917868011382094344575492687609929783057788652780258962081803096179142374201104377092
560 1097 5.7831859959067181634764236939700123332021945125638686978664533467002420116489615138791023722371893202797833497645380008221610306566092853461610939221989026438626083174070809630008953485056256037835997385530609005327467385326296346567393145732819502864929201599001446350079129066433562585630383926749067832207856583881539521559676391219355348000084637178801699250724596598114273196959030236342469672146602201754375631168194280602121974378416280615216360148560436623983578155060364018162256276887127191046693938480710976115162271982449042956178178465724697967949428499637050828401354864375463322229649163102270567546809760429808767557075879586628131310169176790264420315673189653048372677966547294616238536539914709181192078600399125026606075317622375176512751422852511958425096271746281606995178530596028718476475223164832601815078201149725356560114980087090436858382718698796054460720767025329699029075311468845606505382178481785710031293200634536999814104266118042628254954415943547353128887889719252428471434103546451775575336241054338161025453754646310617883113812254336155937495345186370638392
561 1098 5.78318599573072486353068998584029934304767843959948784882071998993805021662698738552072971625687754967647499429541511193612856657313775203872436862827531189094785904477659909647944313357464258946659572490252889856643544753679419240822926575494034461224127169758011440223606860029267602888715201421441645271968612454238833891182177193941508211254851881469890893592135016520366838102049432131333735154257404220986792113970240001023389539550258467510267385685451303674227914126943237917075262949821521328565100708970658135228194630435866097052509181916872188629273693874702723369732359737206218914272201382847607655264637999396192558983946679039044605995971363640511348443726036060779312335860412725136021658994377689429652164324717431911567607800546991009889038964757123694815945557935414755765050287567447595004911194881733000614305767753426904782515365667080045745031174293702616842248309928496632532901629012444449706577524904819735169820972927757855513812029264182115717094914968654600963568242364702419737271465049310425315353088771588467225655627643518142813683786581301712737070637197432308459
562 1098 5.7831859955559823161415037809652052626552152493146168356825709795484416498517053321065227886839769803342516227067232983342958790298872978296518142509993671213557613234667934945413275874026652283636495817475019553453086708571670107649795182097670146770957594938520157807675717897807240307525962854154353612885727848339999677003310620462885410625568451794027067980101596220901471105371264945311862912353004555898297766735632292304975756084019000652201219322765448245291768890121509063553566151107161158988524147591260547692255734014378627654910671820456912559430620795945088769082397955632859661384774145599755612192485234579358615812465552782384606529312476403571471979145880400822672071889240242518917839616297330841561235613203243504366837515107177819987832539660208734156173110262140837081183180421756675033085753256175661308164292640597005015249632973767372245802538114537569006828212563555935491919169244672357060113191905060128863019439729520775883036662099431625921336442946558281333418596032184475107004444253098926522413342997747300783547448934352328437276265661307682559397214169790061483
563 1098 5.7831859953824794299495018796185092170932108043297496264734458526572834950091449613200127318531617869421145691954251047799535061178729901202029755121921008704185914522691760310334128190709534090957825514477268296058562174193545039530397608361211302925110156763662990832723626644287752877983572344747835437822230087603869062090349766501645030279690551895193860947666310300516294614636292714418400437371985973751198821266400617554262965567836804764133370787382089480835792237353905872372072479396655244294379648301563698435237520112563469566570031293355880275700975232224238629684637415149445036936818209133077766760651162179685420683281229725835512630272700111283102841656646045663374443624922429357231395551793058980281764450926142078663146056804808627576906132343769303111433524613615020269888960862247366147148424101046144174584304924089644197284709210567680187155867284244410496869760142581235506271906339565847379001721783791450476085833429955962712731121938685198171496688382396831034216606967167193958621676246061128840225128610558703673648132684626473675555096454092545261483620179437468352
564 1099 5.783185995210205231412568738827324299514100636835720797820155516522323900063508181827685248583658347572604342054842445832402578292171525698133144000600812984153197330078806499715103973568453115247375191678840422567041039248824759556290136038124097487004288568753834316642218383198688780585559527517226806528140485324275953105056677568143498802224226384768896996700894364453179451570861675396172079666827410674667969626936917721157152240226514249338126252472074034601105847706066046219533074873514321543545036125792387681275010079858560636637680203692553971460095766650067551322830255576791214698944967404712543989160327529391752923752740267188172033220806987041544048444922900181554626667844806668799862813383979722673900301152770296893764453317242933916093717538391634549435992427973093907346785673057449192651140662059414490157359032348716975357345303862181697207699957209277585378869044754327833995549251468747943544888929608261771265717109116501696381115708617438105648871791297304406527425939818673569217366137005888433407223906605587241387354275617645066605126583287494853790205890386898319812
565 1099 5.783185995039148863348329640769185116408687313941057659912024014485452603557249794996193960728360792602122235756080062245703861052426757151273662938115311412054631420801087706752737907449365708225326094107358255685349072070855239044147200359844177045979857648500315413878385716221000058514450927145100509436283117857949374409691263818026409472102509489476999464719171477805210627616081349348053312000282005873373960506136243132748118272023705588236784169560090886501844457524613680333679128183349082904897588073979352519089430654999430720680808555273126987869691261744338320981431162330508875815161274102716462185018949793748287329775184792190789581308259925090621363118518001379118433059847995176882771394058842069584722618120214244629947907110415083203611094803458523341066116416745115985916458150001475076181486058647559054463375921992855862280126522478223199209620985972762970638393510712650971339170710206770242185396727132942910333046982582142075022388117201472750004537690649608599743416561805102255070595805794121403476716605666722657601836201424105434325202203555522430218811158948804407904
566 1099 5.783185994869299583497213964605123847909808324904488212739460575504077168581869032080841788200582481477050604937164972290090449448918636115541256193581470155891062222911378372326768163581199106699564278358154736851242807610969648715593166092631579467530395341129356538905420398279555644460854656162734942106126414742307663929647014067555938425531412454614982132387379285283793752783554923249538541468630934417298233865566910574798202763062461665578688114449860975986567069392920962822127725565081570726174335767976315721551077432709005114425632757163383546315615394043982244251743544025899821569669229744336284274180892960802903789118146210793218062621041010896359714919433708480316655654679974182185943060855639161587168507170601142340033822559455711876396890931426549714668987528012033122613161368460701531138446204147104127691622617595526326433681098883508427129400818137883023255342926992652968644431583358636383336866508119276516452312636403762003791693295006480628471528907298351368592801228347073943677470973987032872066863733604621024131829758378433728460478898287994112416563548928626746364
567 1099 5.783185994700646763105762538601176348204116630800423710106712865748442622814336398570972808702219435424304131440693555304195471506112235151313754121957045685356271686509695516464359019766334758575232258677982056372193918840148577666685897381181385603833544803140120526559707673740484798491496963063418291590745195529821047353762961551930270969587733264457432697934028848200035322861035292360587681653912501074422061419603898345889501673468925862656343525624263734833310012593030259154410311853340960991767934396507193686986158753835458302710108235724984727303401343095314958090698270515757828610449444302388224728560320143479733398125774495368950201522150456228655100671015713030306888546755637800010301790361901424205931721671463177678661946044369423380042050696706761118558818204330179440115224469189405701609327553022137677909006894322544385052433770663113971685066097242340035441436655814537502261127412374168172463925120930009146918392171679210566439514609502993829946693934367251925522067654082997938338611984014221131954978681125517338025056648424959800453814302803001609634047006962462689247
568 1100 5.7831859945331798855298587806862721138566415390277798560262032519427643700186420491738810179427893147572593594963328192982856985309220098694063427377565098034789277972844510821356157567751855837919074666843058618732324510875643785935558950333362190919645998366648466034158522098204456304307003549764765269527457579079295792860953601652821764783086026885931415073686059974318750772368367011058317062850377031039093946825708315035059298770654686858240968189732990068138168747551796918388865085583660167425858210192699628634317816795599710592566862163081651580563234409277965608446541992011975224082894157472808321421499349454560600988952438609474057938719026519075781957401520809255326034871080375742571882490825036288901902213396175517568149447910622191218352398101768478648067434449712279285739597364642287740242544882486099307888768052141052452847718348772025050102716202862514670629621685283434766357278331262188703408930753281467348639682624666284706078860923487589120827361195311620970738808090705245926062927261656336438404665417904025033050726462023311085313038894884621296050426535562379823802
569 1100 5.7831859943668885448575689562566107525605457746934805571416728247336350040287473932378102829549853089096333726700169699700848032954777665030475173021086487413912485623926567928004245747978469133782224678887115675822352009967409668840225829394129600813460212882931769090337448407200779744231664192977352592556343821743221954197229173339504163131800964434637434065392634760590612780172676730770033526337579094331060923851252393145329066276532141256143071461156669735299512929467506910677803763769026838683374400307457117197657987183673908425474523358067591647853909352935853504568944225982993674216014119473930433111535697524244049725020933251389068002296384036892628741439247669132134005610538160397428874035699091656987367062763561594921010194425789136681283620859635659763184165353211085441737565520552289587936038443975657910120949204947152359330775286014296838854392038657784133003180732683807287303369878309363808907317652584641250126076862383313018238163694058544917342081864210679111784998160056381325692313770354162687514021829163561380274924502159762481138846069829072502376642801566588700432
570 1100 5.783185994201762444551282394391069545409744216406640842168712016123152196407033635049967229648880583832865020651866892022939567764706519075051665292972419504666253330302164972690030154331155193313732301471537148657568067703501580081888715843160048331376852248547770704287406677496383835239449931960483293983094838645617122363905165365060252488967431250394936889451547047287348453991150716621648348199385967748674292842287376833789000579238738946064612760970885634764609461697297870136241135436017373044035446492054136117869661457929294647533090186387403548628884537099783930700768159062409324538442483909720855041993703928368523755168323451853702073867615245938060599231761214416919265121630873736777938032498695008786043369358947307859430285474820702952191762557442613661047339886433321016586634694691280475016347805443336205511365531910558129243720687621865337952293089970617639050852511739450375072757589402599697109273898595672705366913867508509554638785003359572721988393980399177903516810728099654401664429555630473070429039161218723657406776327448575529399785597981446867062417062449975613972
571 1101 5.78318599403779139610884790996170885294096731774440864107488459281249555661584938899713518089624235516764196088012983465136087000370406009074169207750972541054591615497178456021448906518927445168493003655516250164312117460585394666333368842372060009700348209008629959206536405830375877562879023993328905052834643352952995724162476227855397412677885927988302753704989670194028342805705812587524611475977110849070468899004393657369407544674690866078271712191008804041000875885700377251053865349008017899746431912424471937188441687870877051440622992692533859681482179987611834434881766017455125768289699165732900052245982364687283606712091095763055961821258257093831096103374250455031082051306094671367291611582618590451053182904014944072197911710266958188571728642716788076866092238507937964424865853249293916565240364438197969088206337731012754016534624781389234081542340907739081714500387094217284624825582473287564191073638767324823429893220444283128527219601030390956535496656206335451615790205596401273422178310775122905496689273646932658588327668076615244836990924784704423997248771163996568823734
572 1101 5.7831859938749653177434079816292539829895320534865224681028045460123291568354193655266878215546882564070207062121725146332730476308480797569693949273747607573964754637828952349204067923338777898473064987141496834290675446110026389486067983800438382326431013050723151214338140650461738703586325239387212289020498359284305935941985826019645118645255381465145710436047207077089938593194047601539578797385408510954429048856188099308432080446483857744745372948545163883007095225638514395333575558363037036710500306592963714598853705201436163998541006304458477652399554043013211427019347137143279823495212143440997534425568753912210592734656868815004588183761334741235590301572034988365465690558987726220753778016733627375659890762824527021065255068270859433896026985401237874103803995501933638306947692534311668486816825010466002205292834107698524491963263917728711648225078235438349491292166822334131430042495121274543244180318593137817029629108253594671069151121099658613334192971609433064529702430366722811723744605524476936963809355059699247620900797398428021127927378263335031380778566366385954235663
573 1101 5.7831859937132742330816374365764240170035261915970214788327398972765906596319633235034452751136932458338345046597937822955801121983564419097395934776505387962937647822743559794236044720491607196087350562302632535306836320371077663164504981136690765979971731928312983865995944287749773248248170229470964026239083502278422232627319336277259160891185110803232301043794242924995878165837394119509414989746728114576916669843866942343955218626428929679188137185572242052203172027941843176990116831524159810605015086185313184271875538826101815297625257066229554036433497266590193300782917650568353097455751391998987615453455429196537288567529515344584860166471126263912595365542368186730885059379256799257697078757650523161067372628454386508309367960461763907641967969658370745338849386693312231537635184937161848627664622579118196261159404108740136496795319782825419981135210028218422353220774104855578741822499873877760198577160142646835842364460522538969733437813651288380479411581545069628511155513855609911851379468408159967172912774869654001322566939334827332629147495366884273656963155599953796686116
574 1102 5.783185993552708269880098494173946545833635174551754712894963978133315275080933133463739203443759813223092224244296980936118603348355110550923452363232872666953950385218881738594221555921937034316744718914995025949056341107477788887815446693003966534400973068641931673888085368695351056609796815845342830916470176744551587588016731648526996166329066791048831403372983013306890573138089113816365237592325776756806038107326305871200843514946186844579586686834377880252965539029135536735351407895790582398729055047549614016738045487992469516176308393244816409104531178105677538345436560005211206666698298038626497129859493024286456714859282112151851506210134068060966816497900553657656711338719300215781615983796792846767623348087264817020045189968464532980611466687157390647029195342911919072148104016172847232677083024853111610325289514093546293174185989028376443110819630291403754550199123294303885289092959052398837063079295743899387969910046731626542031293757948035325983060946182565532364357538638306092296856466531670176835096931746046018029992283421325392109562412540067536302839869153910807879162
575 1102 5.783185993393257658759429024668938683051739704144811080568351201323327814355923647961259852970006664522243731530294357209132129476147561943808851691500923387707673629921646291305974629822729000942892141835482317341341330366836619001418665973604959490853421565871952469785892590614743544100546029274743807481867265086343438955892467453527633431051129125573931954646349152038525071063797954553515987444776146038217700172154935852904331019814949070490552525829138434303903178023746150779607212038576647258266862099491433014827112848987790426279324769403375004531465711623847741089294119639861123896847065071545392608438459365499984367494113103349916206325725547035222099078852768669517646988271343373798546383488418401891247212480133701859991660188468775340155355594856831611763482304233543493210862940977400713726761866492784150524515663559944342481213701067164428644975447705391116415362611231990937712557501186585123855709798898900843037912175192961266243496919485468631736764629574294393497349573128785067632327185042540561697725450405308744232318721293413507011025056601451376510194320570128291521123
576 1102 5.783185993234912731956085787460207833229589587756190958559630696673565112873650755503158424377624553035605011208650623987922857408805082507199643805674567757605128213036709549851032646599555716993156598581002246890546966389740038828387017846607136785767277685371203511491849273354517142702642951319687459349878817368174135997272519401166565213250262678871378577751126048094161136653098954702767739727715401241608332827545674246077497404031603129099591750534608374998718431925024794836357231699641998051385398218353370091887981937372351311744236990155406345204718067615461840588246635878841887341680643663154976332311288467355988318372427217540401513054091689356940530535902840625890951094958512875394944645610462767727804946885931175499387262104979993737736883853214310042705592869308175926299827175697609656857282611605372907021999025403252772304682739019845467444578529248514587100457346393794371329088977876440444600125193806184386478792455227843669482718199533699789537372395180515756905981268901103689244232641568726155796959915705938104846370921289087616711705016882064394789928103591523976749929
577 1102 5.783185993077663922091369228561483910771506492978928840686595134673355355259682354125066786693080133225457160284829508824317798936093611015729434436679537534364180258777874871542109470154323599931056082687080214718623562141716863459276326974390153163646938791835754401313318017579671156068073859735666377889810184170694498071281408307950003612690145433192910575426686726252613301088842736741132509224099703787893361786437870465400279411256903558939913190966084290486763804949830411535161313989621482845470576520481098023902076474314475370272695473027382552129551703135307150172182841055454775352996792376441111381658653303061837271671226251654833811922228281804318931617164873617361205328683431115054878774366751680707431122316143327612810599992036620425325700095532415081143384926062251861888487851522912626220992828805431467418711325278714344402255397636252935747443814531471050376558467675479832484594791659119243415269526072507115466119497564175437009230159568608063661489668730767582025662784426399272738900729520459937299170084740419517115833587425037905969327830646764855479336428865618250479129
578 1103 5.7831859929215017609574611403886891362467987822305357585977003713591985094818835392980581733232070523323579618595342552993384059957528912591225815909006649789643146502138414202768959006658623661227779335628894809406019616269672977470229866142056069326156305647478233550836101997542540879530714358638070944306979241775388272072164555501385521863356729521471919994442632264498504021662077645774290645419355672253996706428260981760866206929054992625279894532958647549089174769620458279173737444974734604907272383725444373639596708096604007065071122908989857705148403428058778120120752885365132791393525749805269938625307976611296136499292758435815409608300510115438173198655110489458632858628825207595995880953158057689250269610277025514998945479758610684616116234531140101386425970695099911532861452510221250692324318616844131155049391530333234132941272728391092842112251138500930282049860240333542833724063708711175232730566415800433050944041798983695902731130616627446430527812718413141391868337993057072972778695264698358194446089182048504926253343110458487896455142714075074697263876182544950630053688
579 1103 5.78318599276641687832021112093470544215718298463583328795235933168864136822321247614189464209358371889907037243346116718368682118691611983658909188628459971966929574316991691951646796532185863491445177914150309734927202997273554117334667600794957913519924037880148782346648095848923583836544819187017373374256429688546581631810102894634633243813369895241995022744222303613651602760641510393801890611639080266939791332806664445023416098987744552617790231639784179068563773155337545445498177207334897132045597044394883328286792839219710914836888215651930793473707623403341542310399601672581891252940604777592950785546207452072318811004881728621005309528483827642860512862575293531139752326739344049336447516203409237054262153307584478675082282982392037442983191228989033060964477401687395201726376594864212673316805372620453036576506438312202528430578886982324125529976633002026597849317157195956129990269883441331183682900207705003321858445122070792190354272916073670353161509009175909441450231284584561928482760551461112161715091130294568344409721040301025381029974990059537829919354343361434995472546
580 1103 5.7831859926124000007384123155659550361221022571295514102603521697931728887047401711644075566359267799684651750783840162173274260836444078585917178346124958640351732087388978351711499356358137172340495519665185941641765015582014012208181636775387472301928019309552729671263473824371727513523745376356993641120768560444460280392478489962324765282760799866898737864445667823212741894216067789155811492316471170810331904084680985529917001405835618986701225846595567139874561025919266324572605077814323994507829264777422715398554882907826033809407991765175327911292794245358421572401053293101380768959511939913624459127399759920120236640726161170650920599217416578054817186732772271559864162802444285670049688808100647240909864607045736637608988232160378653448175010289940324842346009739465943858868972908866417068804740971555769128740589312199391841752371158281180253692497637435745853086978825777058615704430844689207198983963327846916772315725140897645003691958041866278170536430324083875346791160067931110805337287008801474449811477922479132666085083767938101810273593799482237820743007233259197990653562
581 1104 5.7831859924594419503993113848993475477336688446090662174544329553736184407664650113496489817899361694497400626684575522488798873009535714876219731058399629074184538965672131489462560734112417392509314383058065039357164004282514024612157532858262989979002407862581548036046907162387834029286697873702349128759024685754749407406923872607336372996346906933128514598058360876880207335997342392564871918443692997113122440115900281399829607237557971270307139792780516672499088791443687806216988421532801560225238593881247669162441168325763201347588132170784034008560576963534250707308048556399636291258784129438054577273044237470194760039358286208408762562529262942578413434572946167318762018559545206314504143379856189887216909848663690753624894239613065666685013428200678578986215690312531681700696196940835245858440281029312472249089051864948869010482503935214007774159560527091802646656732301607417133563497123144539071403013706891138417464245998816921752281062642778384051490515028329646442587964789720740283096671935341545270822834185664770289113170141931552955356502054289861759641087879860843896742544
582 1104 5.78318599230753364397010201826528028409116790368844750804072886812154588830479265870808274098350641190536068336179348497417260662955640649356115016948883049449686363137179215772999015656274086100866255667281763901205338382558465630323446204705048509569285527195719272255099034985970423508634686307639135275581731804868018903800971654069302008484083304267264072050281224408890933277492564408594621731450182717687090019121919409292192949789074781171392249114337447212099905884982909410546071772889781209461689782635555534393992941692077480280468743126982263599992605111164226854907777103846478067964898989225937786327905062692260839147562889595184311149833167441918844633329267815170214876338005740706808418295843803912571997951698481767064324982634586053001263522921243124022318114006369608952495417597670198913597414581220825791761256221408891674273300255722105816321022414103677039404001702754013370175288846207651827567409261668048701713866414713747324823528903787545047315718915958003602064983262886736497977350426391164715239068452723842706048137644857943934558289522897554695329567859439764738218913
583 1104 5.78318599215666609146515560586251937277428154136993644569056673803192306599384079284457245842274014438520475651870024455576528520146427365032340194968539445784833422269497161892918653610209535519625735768067634407043252724909289247104250866839074718929186303632572339829657450353257498256777534618553400785342452531402620039493895064080123125067415921181151779403190540273739864156701043152309836492741480271650190598373599359205071164302714730004323648941277243881285614044546804472921884373280959951962846534528617611821072089106807005767936274902209895109167955719000297682453285271551622183669938797751450329501227523179057565404379622936123668075033405769061893811163301691816794806169743952389047073413761822206099321461418287005528801081047871316833917348790012831927026083842078895982836758457641770758966074649745348438141961465499352184525823561839571989633660317768966129428965910357638918131975003709602138827803877962154193317001217839422154318877250752056300946260791217068691982539159657599647081735364581713622437686155357672046948772891148264830758115341932332580054890799997353677847404
584 1105 5.783185992006830395128746895555595133657800477494890476608930188170535436817353914081962302772782827298215496424882382446245359954993137745694749705032214704616695042733021107489247574956114435465686547579122112461058275561076707768071706406943715234145656319897670007914932423944346824635520045866097291888135571433901117907328048785376550692178044970864893720703807129648596896163768514326857260312305686675434169997092057302808540518548353274605491306398925601776448123891599651765260921044750525081901478545822150775443609387697170616628248215440903295005179062052392818669052853460260111776725783594401970322735656115713829943673747706688083053233873684455589193583204073032327928579822896404182476759175604342599735977477858285997047856407301577592396791251589995314616051596142731938498986940106115809869565625504210809049616778335554702198657431464840127129622403118585274083766506767500624428960316570668285616161661718045869437884723522120794273653729775607472012459800907778192078381455960600190346358314791995529435714474993098484985871628659334106470244760408681615434607796588195567466088907
585 1105 5.783185991858017748333036594008933261032183765706086911220208856045375853757607099016410009884320122543527343890971637926788631190504579927082673973272383885177580674343802327713925651255210016035453221472795347061918988684911593431649240727399948298500816623144032783191037782259195556220192070432784436040011621664461268964612297022413689956095377555480967715992419479169381152155716522658502913163994779988004240514337952345798988738482976598453632836078039040907274625031498785767250273268905559138967216749296943300607403830494286506582813897253949553715769198768144182819919065052719378292138767585768663055105654734342362072246672077009218659031965474803688221092517690009399525288717795138720810242402178101618523939588910601788615271786954455473919919785831037641000076882516157526330705366706608016930892078119714656976313001542300078862004162058554746070717559796744049127856411521523167855760196180080481212663242586552462399874297294225908708156187991870981385449697077627016679698792993843376117687278301022724117692576492520084115718928279744546234608929091244477592629408880169669419242831
586 1105 5.783185991710219434491076928111790403756516753506898682983588206604605829914173727231707809748087117730242409350561521280090346954330063003979394487067048389196179840076841737896826641599719446073972625355086282739883638446069813043337332295245067719561742359880226328025740926032221071403491133507318918713306226529547098740699841312051015819053371474503054953830497929145397773385075662080232863151719782728941966561956122763585462863386805485904314753169623538336925659633384061474592873529906857576719801427636206493161513398561861778706874948503460892763587096901275047348194022274524054206867411499521044469173544987697822493507119415851867203626652268595729750404323700169279539957237001953524100437242220795869380975710238361009805168480683973961722062949085466265485367490187916405210318283147655321219243358784462932608137819355763916739273444442348963177504605691324220716625514286358625328523880974044104000644385108746845889752271603234567722026330548618892974614570139679161851002557619655289653215176190249261449534927233983292246042858288015205382153464774557752183783411744213619073252209
587 1105 5.783185991563426825984610163005874968064803287161583982345012191655443891349801098865867085137319321041702126273232959429186183232715214655939364529036085526734892768002842600716596746547490484412014800823574349409837312600691128372450076465700530083993944171393373322843026760863195848035949660053181212373938098766080993155957284002493290268027632785146473628261344467710259874696533834518189222023063674493568530225889774429448395470163598767296249752264142087350517099930528125528951850792737849052044737945311513657251377779179246279837883563409238962392416519834244245757637806238639677931925369615217802472950824909424106975612606652408882332367685406083578889655211556488663412068093788807043285810250018176421757938487930085529049202701825613847601496982305832303764046963796979313724803099426123569017774845643583337853531578747094705698620793931786648183580972242061632869725632255854878808157767837853235586221848942739921198619027295385688954123725821829550266279652648696047619038108646791916153763579680762861587831514950750834865762566149979015816463076743076937830035822891738463056526132
588 1106 5.7831859914176313831064339790300987012685077859289468716321209924856235895773320104749007835749392915006856061113893569433800323757046387156226307585574359463840182449214961315719092183008103838813380747103794463737520075149559273593890672825684640243713945840081037225286897472110144639375577347275875170363642779418216380147365768076058056217108600180837557365804374320564852204909046528658927045637366323625020629633820246446029018689796378641766330949787718143514335924983237881318389508582238154368251488179788422301823368073935674639730983574325213704314896196946926984897796340284946066703448597895807230187220971957573734420731094625982151805161732622669725063402713843252212568772090442505823165934442948671786268846917273734333110129186162390709511300067656886833750427974910563720562616281074876236617480013827997148990307827675311240690055971825146540375006299406597232115875234646314374325895643011863166296593922213697666670841994025742966280630863969160729354691985038220446030729690587402618705813726953720878095869944980338440362739296680089863285229559891261447986090566879136842758595912
589 1106 5.7831859912728246530171114430569187123263726702226110565095446888817867675950484709184065926381998487982200365979962129684389953172374788962060584634540925692438687073711436334380831934017138035790008035355532202802489536158933236924388586342172769298888783743415413435064119979105304086675715179273405411766135659073972222113621310408595900057261779981143666379219246006542201737595510763604497036056545940487456935548607538821557791811261011508740230108330341999216289171854368062288665304287735872161094779991776475471119121601413254059089632216733975654543583723071513854654175918756221813969651414765221776056207558572390646518895096966055464006217409521020316527616155229503154184627110325702061920251189464733947007075554038051543263988380897320369682878231792378124439386624514478494272935933817474208023548220767887994224880061103680779565505258360904151850357566314941776108306871594845696849663759062708034063327145616379814646825703200992374039042308858476933323373486148873453525659313505591994893271653046234513336697896994159835662438047264494130542645690993148645552858524877753943612263954
590 1106 5.7831859911289982687158070714916072746031679910100547421777648191261856725095982741798753032411804658429007764486062703677141512669453750379987534117256981598620140935321480877197481901605788364514797393345019789201873657686467919400270096407320120500308482334233653635229103531064010162718329859179194240205727315597966843454358448462132150297693636172402444154123316709730940966162544964636882534501431532240750685194204641514349107012822542619553605469751892039813891871848401516451369037471216914000433342834322423251668761751185382417381109016781512296281265668656750112603475104538834936518719445815796570989364543079875875143358912735879242894055774016770318947507314704592093267615650482124354664993419767976150583452056799791227974210830068884633388064212785760437482957420600506692098691483034345757779633729508107973033654941043043328546587374391621953599691432064917463121006594997897156705490239679216225060923962705122673143154828997448796977162523037251396189193831320141742477032788334545129278829448309614827658939434254491593684399626678937806808865060462069441216125215154186137585443881
591 1107 5.7831859909861439480250341740864469116661504425890586726672866722371715647501156500323038125282964255052016033083778365712583593500896885306456391062715374289990656895987911089956401864291102650638159721505269993666644089373372333403217719289288172331782548175141458123710056822158923427904080890372186578681348386285184498657774943532594618694908728887405781590740925073312195098533089455359341105198326053062693439557911902397459196705641589013136090184614608178103227416444459994272418311849008820637260549026822998477092915371772172606240636484801503826716297241176330906355232988616830744632164892944146551403779889103328824492723909421986108832818532761623468588131452877617099134355577229495089416059861904421348458051339288940678942270554494396771352949786075353309930839324792135198086703354921666333721260990819494297949113616067218758317250732747272691633348176358306356527415599046360382621661534871829607428630238689752926805489409616026934121042300494228986401653992042156679028206773362319408174943586273629366958218542562592733098009619652193893937296285792911822740667813438580944985694691
592 1107 5.78318599084425349258910229110148177770701843407657748327352035395166752480837172428398270209217150086456558795181605976436063555958908432057288814506623583911579013064391390383089052318062769077012295674019940175242268424994451917793768677649509120612355561651219080601257963130779795513167204245881373662392203003804250896773195539847470320459011599773517688301717143354718819074059297714833445885997946271580867508820543471027320603139636856670349007530997805166178320926286706901632017907457437252506403934946681503050994640313310400473743778104650355342078611311918549887310067660246817112989106040625290363146590403751904001097669913026363420455212253073124800902188390145640006163218078700660716128029172784834095898275887836985446249342435489050490543757140472362819206289434514642718215209242853802345245159357661709383824485636072169756239526347692326662356784664160641399432255117582436886195158323169145338999446443997866474540630711456089123191369735182124326772155272179633119782150580034256534848548204275599493019617436624506068041545470620631449170699190052119320889036402668489377528286759
593 1107 5.78318599070331878688605709260627409831588021067907168873800923634442209104733133678440576250614114057484720904439273097552892252896673587334900515859677194519830166919450316268164899310350730250649648520187177722192005574624957734438024864508582450291002115608726336672811956508297537304018129892279446290452330363679058431010902030986198436688317694186857120289510445464790958320320248455038709708345203633923742373303649269921692324713399178165800967019563257226489500073963545438139253574843186236572210476086553109245962317827747643325003248381276274331610242357867206728810250190022642927679958181860629291400138495551419524806897260432593173029137842867400346062130497879521595216711585332575990460080345102521635959340595839253464613595186386432738679944389678499868031329971980221342531203646345684827298543521547087593183156810449451019514005058408317849561458305771084441796104270750701964156464216970819591599499397872410453653485780926835899995240582375520815803494038608144986518805647927008691133571342235109679759679367926727621355945403621954290422957893306456189793568216518921945797250502
594 1108 5.783185990563331797252908599217076445456078326480780540901268509507078270705183500168249118860533886656082425310201789123795972855051179301238123013964236032489968927521926685917048636712665052604328480464953854752500298673245371841553498038966098599568454618950102497720452103044489068876305738613115993230120735425520798755422803037648462473479591721342345585922466365354651099878210493566717752433401678602439544341503326830847176420231512592417123016854893567475001455187273452575691723529304416415032154872311712885764983981906642534059077792428394440174498517869331758305103020453803309492748746669497884445756503410308590611407056428982024951061440996911796436490604610000295617945109934034883003799031019577423326916804322393125219425304670045775800844579584389669674669162211521368311798100144187206525421617257646790020382522801616095990701689734274567306342192530401224005553362131969892655733818006669599577903933803006475687733743231229763306102861893783469064212026665623909917354995799593413932030067817979287393772832338879452718118905717207152439796065961481765493664863524550397951128657144
595 1108 5.783185990424284570923947009625356783862040885487634214297223927412036743372586332829899547449041986845456534955714465470800502859233699092736118885426175076957139065905248858864091087142014276377243742822397759124183498637296132225935157233039011888951372957104027030941988709283810870080158581532145103364420241748969571166435445437933578257855786557029519979604167631848375058643483087027374915749815756983832871613914325165627248379389717125729648941301922112035934881129402517641265475710084710791094051548812940922864919934490149483953397187776120048880557417684412423255538586781584420554342493013624279094293553273238603523912156520084996834554226669658536742988064338919561484650296653718370528900889910658857048673412744674401936104627935786272520125516112902226190211846998059549215383114176314589775173683385447357396307116050905102289231378023405226980213842403233189523782064278251364981965786866804006197236923256784451289625917772918576845437629493543262678204432206089896133905033546317017525732281214513646231369049216118427510285331131295068819099805252999229098822165969628768798932940713
596 1108 5.783185990286169235081948783192276242034579898087034113973319167175102540967704707555410276289365549387842788397687084086133219749939198166985409770069509233094845015932507751136449269987311699208176204014973036358971995908298036362780085255192010463883305890391992471568280452910747219631318324592527227758714084944277633276902213496371480808659267645437276700869683690803868003173409511010363298366515690356746146006056547426191049016986813332585796086748984185736668372632459141753053816894893637553994514763247957306195650342259662984337338270614122906772534872480053499804439692152163935534543644733721775785599345836862277325998781238558366907079948525893366505320478985956515730902147358040434163688187656057014457086284409122606926877888803761584982819685350391947356535639089589047789906590624559592982604294663682418857566924347516842868011737359364464373342669716576697844101363834570997923318948376048945785995873744782738550588849065651959438218634729290050517240212707333930461981421600132848472809811844482714651540135143572196708340617757868844963522586166424986381958412933388556817578156322
597 1108 5.783185990148977995922078926926920443448472763447177961085638911200859318506845555278901127735730583390134151235306085597593171200943951380639548263423759905326893707375699572050306970523942630782773741873945399630808261055354735344312337386078109820065091264287176886582549953741960812521896138637443721764476212673322904516682160902705452229030994710521291239564105912143399036987430082147197229403178750452057435844961093641665450301335126786967768422323014629813267725400753267490374245051877550282408872077699252481401201053773929965424891106019571176599600298436013303562546754874837716665218863088174912570080728160995082575241881713028634837925107966754509567610248314317994899788203272937009245160380837413777452558500298403087128849406129629513152209391985186341998641231137055903058210388198082930580161844163437755331978118800487974822442564691492044388872714145581695539381304419243733253334352433084705624161890480565943491905362017563122762794621032317248731124752336060152215694668263814490960796415475438186192409302080982429943427769048645770024651293659600426872749889012607998467299985782
598 1109 5.7831859900127031377282986765737119131544711461367580577558409572291939308614549311393679108667354260167754298206582624385151194816900182669847162960665475353773056818405865597770536024119671218071351444509296139831275813844558196740708250188533504934586686241979154882908390597154976290915811355849397522744296980849903626983330058311603456636472057465749774167028749175586011760690413055590101837750334637082599170896387336198488646113385985691800377869271077944032235387005980896592074706947366813196366259824938506628645203925573534425059165629615383215554904065485375416648808738834565282705342697444191114452568585527828609447318093543282197329004581749614460155750651105161047275403921825139741648643553987584605032467851968869293731683996942932662713029190970953159180562663123267190598264916798921588555942909220220530176385102871329431305699699667137932782799162107799835642622022680364826129180975854699237157423438883964231356814938485121239793590668980367967891059195610022627574609239742764880810211925667011213483393917467129717211861625158199592451673489978470692321620883621636480008834641882
599 1109 5.7831859898773370219620909425195005301158080423315043206048001568721598572269481828244306897269594529606213671350976602084757785319671824646980176313068885426582714674092406526754857770759595790942189964852530146776233098087400927792255580385262445432397648024041830228376566294618913977948825379195723492531771565701951651435693401434805997557273501046515821527713536608403033557118994210809653129603149283893230400917829784251397427940314866854716863551621056250508313570453053978379640789290637113231662319012119383099545927363097903528801118875572982709540866962153917365107773642044369682022033088538497986589599490584386682834883674927499851731969724735573772443956529240586581590432803186850999734873043553254125007938172710811519997895478321868344480319643101620043311002078529965274351732237016390619838504335788400650840467035893795268863554364976468935630782508706537324978773397132418228926936046946310719186004799548613654817269434961649736006147279325096747603626220575494186181862761284116063609977226396245064562568477311177833974442741201851765855836666334847636553284480497788569198254691062
600 1109 5.7831859897428720863633190139801133532501955133453530036665414176806994302437676861853512033413156430696943643211881742711177247822354549484371019721155522063216382852546799291088219118830495132648998182536833094119812247058358512727718048972185502669639507508231799155229916604393278360264366252555517982442335111334203794906809607100665026968417861059036172532455974979395058119601332090244580826506906835357651088847792110397025910118147160413260506103650707099145405145331679811287012068793060359545625106565027642566567379681202674607584094962220063914217439564812587782733873304031023834023441437887369274693831244002751156107870085621369560328736289055674602545260455798205853532245439067218474188083453209192862900264410232559388741030456412148741199733147324609581771411678544334869638316921586586361499051481328471052824172100992798160553802134730278829825457787591864919176775307427807743503762993041738654292371396134107650207399653781128701572888076533277117304894267785094535554407858776176759218876418124970364814407056820792516098396775243544091957101633259502591129278446119421861972626875279
601 1110 5.78318598960930084406303708060078218080851418460078589875957145550109818860799394677579732838399017704620298789439884073973955977331095827178492098122813534560776463017776456261326366438423234298158621872686861394601595862438129666535329602080372006082757915612531038701073604399720235676491762083139347707607949118440556709185963917935065221001224377954865251517893600489308948707794745371584924469477743242253636576207656946405674954730711238088635712283351102981161164869480100094373564846743894771289254966718863312123128757265907371350450025405225683826534017116348647849787072803531745080745659198425032502716008031120431084320112899371477533840287634380602270780196989645683757596435781129659294642895875811701450711699944908036129114061080524324260138947725067048138312998648903899622871627157700874448872604374828914541310479646331633597664300317638350693981997580515882801501745048630198921038267740180229201639050108603587954524966539965659823991169745446726066363227829134427307212983766612641922571705000519095664934566954982159098860622414993755950403009317964306771156446170299682898555485922945
602 1110 5.78318598947661588270807414034095563070399348950688837358330885592635245524144960770902239391260497398789918598175518774022592491387089135806804691202189038763314246711988868991281250430131207713611179994525355935843968635246609905921285164700875742261933350558622253597689798067058606979602726502697702131570347395135020364762163743237353636835824697952977577324604350376385779654709031307978865388282412894602917298706506570629629304104019964838543575237644221095555690467638624483654005851113033797511549865599194174831629908535275015984667587463404848273239911005996305850048046467558682788967791586022915174511194052694095559290914398649125251692255498066402063943314113562637559690391762882984081376934163697538573511283029202207320157843099556881559488568495756897292708132846563625250469211360524411567113343006653763512707283149160365759889997069259807624378760223364787493467125736105971685323402186862665866380938735764427109410671940201825008216250815420372637505147170892354199587336720121779025172318812560505908890817122211723304047298336082643031101221050985823811058024258523686867708296663883
603 1110 5.78318598934480986359721581742318254509789828323723234620585097667592996587368052169612791577474443861995267728731518855475763618749530267295340815759084700698745295571745289651308484689597860397886500402429377444931509531413741131880651978032344792865271811069668135920293501844268725784427958455558217373405023115741758006177114251701483674275389398423477005870423291808879909727889087334856177742904233815000198087607988847423152379657239432764934553078119062843597288213280448617441639533708528740565078250800546027140488683865921986307729866221426390890187316064173703915097283236021706846768437367459559864593075425564702504605229012106785915729228556452379765774096405752576120421921284155086450697430042926217762705343248870733976591165192370071420309136958330578428662647410582330282903752825947619493421383117832561837311248892386448192898574172165366261601285587949805221101317158288211567348113161215167329271041664366674260105988774728086144547815690617136459247803988986878492977828915540762896615960246065885927118206510147116963422736592584592584011518981228362437249754156074272648427662693325
604 1110 5.78318598921387552082881151529577290825719346055320370348681523414104794141347763860109962875826789293603008002284278232983263153416762025587505784356548363065459189058141168707296571911259245151319592116120308395779496333172828447054146722600983079235579180162619300573408862313342007235286939002194064543810842688775296954250338876927312864792208879259560233041033001569572614882920017799354806134430929608567060113598344372240971123929713943243831541238478218288253871197113771282043428873781994601598013059713895245408836491696817999799598093689537812447650077972842858047340043263180383431722381138734423429113820209096239221934758136225363494177036648346550540128928891731659263994584936748269367388458775734763256933594844704557738125399491709923322829621048545884872894078649440215959431932113254177026797498287564877355974417128426766990315281924577269417779225634087912559914198144729956719300551277506912229221060677354971063621023146302591390013037952561832838629055205523854862027141360597406742404257725113146019141902573363853199806736558674084600188926061991007679104077825536717366771064052207
605 1111 5.783185989083805660459637178054208701147927735905676705722086603581169265278906662720957219933580133031808270874480977484491640307986524517077518207506050719425111609775661761816063666476631038033860188570255542022239698362676030838145810307512885767086362501868215377809384010275398341710184947024864097413186229875925261388346983632996559824155469678616346821141063245632572700734656145986737038954620639602459413440912776334858679987994181099535843430853389922570761378952268071573725727782601871059796862245267684482055191101510924589831961409105824134165923595583779116495158075096386730457871010074772455355080873708551049872793475266218453601151704456588709131021845857353376763357732207332209118311886190398521937317703816734751605063359289193575506357545663436430833027161636601610855997905069172380037981283431853039853373363291165791681487464993467103230243898892130221292586163187699889057085427155307483162780772640995704975092502900330698581197283835781660124695845593246312445212664425089485347507836369461706148111287557043685258718668658881840211407440164741720015288671524425796345931511804658
606 1111 5.783185988954593159674846730628395833259290948197881375078265296951669497447359780814872501140464515097258248384590991540742261716406057281415394581318141844398036027465878238655129465141008673454384144410701310399105788221421763943195106532336435746485820181608336262075091214729919244148244408414133555739255358990232027712905634980649590339514828004510316761726596006841280768876719098073232062840963888214418182377114445657696486158421925046853323882036402872324051056429037573095792889284720732564267164423116628730331404176737304796620124365755465676163384223768675835757728210376088154426275123594601010953284786340119236516610905248634518948697604623593904254442396966062661684511223138042128588128444080896775059784789987428805201840064259760392954890951876130425915182513624965752486477076140536434476992609884734023653264968242990938902146424573310894949896151095833954104004814254390280774602650059387567364341200517537504396595175930588466642495895879275843691840808842223658641106945239200098969246613866341062783014948910332328966554677325465662842036133934608165795935784536050902244064760900723
607 1111 5.783185988826230965968848014291148451870305367045611863446508164474635607277011495559538821125054945360489102016012395332660568166458156045923843126062086434921534714081185142218420257160682722077168175888723961584172864899428790431170461218765438561963289540369657229860929499334015774552053564170557408070400724006877123809889659168486702274387982358597876459289780977269427676751732715459957705791081589428560949594260547217215168434047651500041856183173520341931218519674985867945933115404679795374873711403026775719920279859148136714279408042465229216873606923876583659803002353089386416859066553099700026017959949803953231793738982917468581240101855420303128667914566533396309143394215839586362416848273778054895556934027663859031726819350383243212625634728498196880416172896835715682798744708642571242980202152576640187460875026910444562386562941639732590970198268138748584712754769808512033171529714745527715645274471393245544866654815738643621618021125553038888962169918809321733650332436715752272331561445608956999296673996556192518504454166688260065518180869884616891423138174479906204294521969789576
608 1112 5.7831859886987120963369417306753430504820490177422269515394711503262602430947987107447042435554419219753872971009574811311424043022984033633202542805285394678446906503500020057175154720716983834381219662997996786311116527828018289966303520410552624730207791715064103512908738623521796331045573593964899583815388443512808063822085361820837760614954625218685789202584560439651884531537563063029990337388536902642966431668676189336138425949600759423137384679766160824112385671882807309063440308710133756648905347327972581882307938778325801768017572699138185236160688791917457507093568204415733359021278363033130219718855908606243304331366787817973263230227865531291314454089991949207211651329178398729591744639397468474616753984602747752743739688092688866999051652256013066008168633769648431184127732089793197735822600029139763982091112157212390846545577405935793898983167951857743427546387717256156208884729077032488611583536668643089409286171165699928085983193711109938658490471223625157866541119108193200338569454523737779199320479836814796159157851320221573562090202651827088140244827588765450608741245322341389
609 1112 5.7831859885720296364775645554792715933627833886688065933005261782320862433680010301383528218555954329045271496425422394245996299175973677149668853509160522724549897310113447800965059225632788541866332747658211063429332102656540145736925946460031852969560397402676898788069702000147947931193569745762832680879389658136526346347451739408488759105611736274502000343442044506970945751075398682656715195743871073922133989370171269366011932114477877579258496785673504623505189426484500724750081610213126291747383146979459659554244885949866680300952531206019347185176973574211364903853427902080643302915288204698591773674423995558474701958697848286274295945320011214559199729491294662290632223982264112538066477973421410825974365931476501368041838235874111669967326985782972209743099804596742178250800713935509521953100020402240019512701116642571033261333440216516570431947848289454056339798439294526945889954160063663849853313589523494351529791022992450683429046737941583959787235311604620842365725380672587223777123598805134910594657184472355381660357661646237749967831692610050414722250769155168748842342933812576582
610 1112 5.7831859884461767400049801833473826116906000361908088198844760155211128628417773246792446311588801716772384071807795564185177895548098332332713390157887891361184871536946873038492703482329329564787842611917997943337186589684027547718423376285053468545614421024312252386398980243517658890314663800866582781894938801492272522452760174586038834311452936151482223739710025820133678864433571987021904925069053274727683813118444959044893222274844325856631001322803475404005172202769418305675610368522048026316772873744947968515330126785352183227212922090632843993594869294686910860035075930746462456419497202430971481816321606979766261262891000393774468737879324556764420494058453238227773848283557171739718549129700755102898516773670971711813916061541041138225261351101825407995643886951037601030275890202148145402303613730522921832388364043969537585499940690144615705474585361276709879499056042234389346137407217956026386546335032506572072010733677372898577001248519769007754652519847819159313127866289925404480730941907799969908900001091093005828609684262671769219039617655759947634185698916956139814978145366352741
611 1112 5.7831859883211466276722646189720471526706679327007092706470258503946552269539904301510735368689142155298459953336605960309617535456043719812435419001722250706359315417223364514103398910524762017483461402709326327448639678266374979993663416456640960673194399060434053314602410220138413472215903029948505278998366439970275347184249248119393622081491283008957599255266575861497021705342067726462170619959760447430591507196076465261044108426303651210909217667922634476759488225804085258939396269871718716398298771573536597855558975155244657259373717251489998045022410623316703865064066290464397999479675691039024809307803780523786394489736250238509610078097812276966465597699007063793700157399037443800604509836686027255767706150999252771115251321791685763908190598159258205499345421438500949175343881521800260673568944200669405753664134181204481278332339643450998144405190777257296643917233158748962728271849790491038062946636363802821216491203517520521957204912655536884957181710577106352613101495523325269653773674931794130917634079971413281128514392833028357254922848630200864996112135215492538535996806695265564
612 1113 5.7831859881969325866044345371866045753304276890316221033203575167955973827236499264936474868164929378213261564586203644619039677864216183719115403337055473642967086926349215393033803719602133015383925890639283118936112828417911719688493635187648239116576910225030496303456120977682734359321006924895479767451405219815928600230809880532742701249522510564858887920970348588609497000003863029339877943863513046805044016538134144796241492419496871925963248697222656494635330868435526559946666172817557757990495827959109001048676438761996580596055970679396846449186207906817642474496998658595318260912284387323996238706571225931981871048602380537306939776043758162906872010790231066887483263329376979660443342022658111906421087073978660659464083251726092509914423846700316749767587106564399816283778481896827995035010918448389618471307034879431782800850232173917551240539778241710214950020926909258756855528699356143813501700642213351439931360722097807473190025175840872562071479467986630935764156096287798213141120698869725177793705564559826654002550789154425225798931686538567450649323517088505213350273472730872482
613 1113 5.78318598807352796954156999760672768728819335834517965206946768218305496874036887181665360750290058997827415831598497104709877748278250346569131005783394259888832836151022258798187759892128280457343561840835473939730762601356445602456285579014943433049848485233003879007774766933647188057438499117727004194079390988742605249917310869206784149032807594256158273515868110694911614641657822911117370468030224968667148956063992550208875069652047645918442734450475141872668367082348332017173769995626768545138483400474480464212827450794824360455914706295073339666102105025598724154832822755434539974696746805236895036197711864298462787117842132354535436149573346362102034836498937034875545869119912431612976544802491014383391020031240987526950334813729096056815748144099661086186633471480705228934177131884741567151307644236403373158237679357124914320862384067073667939610735620549984182952332915822050901887946290498818533755712125955960171385295464982940127431821568160772671665742809144364043120711728848259414327815658879430348727836510785938234957549049482805773727705983031817210886771295852010327129872961444467
614 1113 5.78318598795092619409178521810314941998540509337128761737819209458421305988623764190715457016301361416235393331975419949520558709298904218188225989768158173499128344705488207872977354455391596635523102246335841998533807788172567167669754050073817180595220174089676341084874881710111336603194202595814420191546291356534521890668105568516458251328609713472794441490511440168831132006308091175846364367579784857499888865029823357665300462656452926961874805555344224330638267179837967749917891186562528149986729966615377282914402312347266234836349084388239358648367498507904855958473384828723417071103190007291073424420466811735034331343233742700443145670719867243608115341157226858040513925146864529878687306130380222291145530257411298200029258553897397443058073339619891276105709227759285876266123273966341559053187252439512094580060624442081086277904128921130324500654385191869144206584247193393688969032623527422594431933212153170323792060368755950229756345355520338361845430492383344760665033158374186251183987790259493028038064387919505464335481040667485215901414142818710829188813472407213215335173461806425464
615 1114 5.783185987829120741993903486912552231065783950328625235113980083442825994349062011740311190851316222682946645182294456422852627828311935711023844299685888451333372742223824476950565537807467627555593264427024463798219368690102258873857481035069234116505187428581522359915089630028863533402223338477952230294472724067896601553232522952254710817687550631137680584519306681399423786922339814051129159995038931894349845292288844457054620785710942243836639281045798516340513828799360895412550046745768415307078430115276442741996179337191182721138677035696297537555634810888330479259065907857140349852150683734980750865839497162057274565780020228075378249255089808598880045922109611832710389355646133224052224354640442016861861192190531285120618242410826807782156522720924793517845251446149823233951142307883960862812704918743361345807892508583773986158601183189460419365873324293592033552056754682112056853475588698105988183131810697760600678351753673337858411361513861931974744112044943524255290252610975967559532927178810188031181932257545668869768525134560318727049663448973548728630446925801780353127025321184781466
616 1114 5.783185987708105158389694626355381244452502786631348076926949926444455105825624837355137631098934049615821865550339755090967790936794028470017521061355042758526738424625597469676486994093429207892413960500117385971627785550490846395694965611592175089030974928081775593518835287745973027847038397410089236442314913443162949852665772678615021889947286550084869356640478827655364303061533425581640218035485367976519013032926009963192222179050231169357678397825698028888852085428520664928061954582542868756201984243077168120724382428321753119411237132164393532150077945361905529504467917397850500752664463073468994619832278429988993120896801686653662933699606143281459116547883813235403165910680471659858022398179926591218942322490452426019962391005565446967941028432854771509385419658810875511644537251879961197719496747823941060269514188733889598340172001113776364225145409594073436067726086403197734418697195164601202299342394550656184832258756463248706353908799746871812165528932319992059413899840834524870415425633125987344477966975498738322795906195373868637915032402160621733774743563437452133887778292568925698
617 1114 5.783185987587873051105535712752263776258386363873725973488058044517260758751098232497839215607752199465339056711028529678941240488157043382478082723821335772858785612715659270942606214731494206217710311141832471395959747172712853711803134051891609951688214497879202378297585305534373192693338769655882111354058410777551436766219768348774747380266804774931803733946777196959868558387411390292399289694257146177339728862556843330838023499145742991383932171118756440025266584669096477315983149150378479764488454041055626528998437991409753079136966688630446732156232079791169485224585890415045053568692841548800924860124152911439771035753263761700398855831183012097635271183989020387607695581253215117198116637388432366100833413051193371804005858201575002683146869460897093882254878374373994093873548203123967430286828447849873512747667279308075257418060024213616713454939522566118517570989216807280936360302074727335475966929707004014974791868705509097030977146044035289001056011249691623490306449154880932142899974785946506895475393292713261213336612803137162085772589840958773144873960912603060143515875316899693439
618 1114 5.783185987468418089943358008020078823057547983256491814271648068065090255267623010432276645898745693933595479043283738180220103344000242651492596670825594643076174297776493734962986050818525880625308680501605141217264892256696360039820660590840689137173576816278886698957754604943995991576225498951454732474545178971065361920191907294017629301007120418742540484683674876246489819670213318547770178734677061611429455254767238769753132029113463618249829305388178733036171742069091031368524669272380649580747807520972802742174904452326328517507734926433412417962708715713766655839623749619028736429225305528107605780647882514917115676446592048313359139386318026201836702928020576134258512817570255990346022955561165141204231747384796421553893386188182279202721657922080322245395357175556532448408131342991616491189740353790452201015922106329362805331528782329206147054373519242098079527711353257416092232065451422700172856657095294864864176504521432053051415966552451865517636046525698079596810243941538131837407746378676154916482995881002353317776051974796932755659411499419467672783535888231996319484593740133668862
619 1115 5.7831859873497340059807452693731046401971887126812645152018042695117899289640008184319744013282164046999599519360437981913724674896834069399262733384845580049612129245420354300814329342951744861037282673358562583434988800939677058934011313565719349333498341570721152560966269761164803870285680357327920945514046263077171798302194689621165959752429267264201564784267952217972622766994351253427421028333215643620180171847204723200831529149979770215422695659262008938065962992189256665126451240835229555652977736822208661623623811703983955297316220730733449223722279152038957601985698422898872996834457248329970793218112818305260676415242128939041061241849096477897034747271996438428663170091617148240924374300267030754312674552352855950139279030534220855394124406075946810871996325404205216474407451041507671312786322281318815366603823512647738659025855455626733974919135984533275513185689513025634240127230219921382958435589015591221104856378183622154676290950106017616005755173942106855481676485980692793094192188953878302382909982224656635558954972194067456313725820744104195590086976873675580519681983520880134237
620 1115 5.7831859872318145908800507753261528359386658908288708155705488071523029345779113533770863204321274936963105556375120473167848838495248831185739767756546185405406164154562791358170777802211207923251418014864535069740990125942414131497295921761840044946147684362382232410572187999165202162812071167290283114105985548859307395828971486330031014161900731494328709932544637088040044089311309515240406391596575816403294955485200144559756755295416492719610808719952797176855437432009005532392895316927027789096711478318134281163784903699943359729970579793185861484686818814044770411965930090012821426309943785776975479680881288579073251784009659980354828904407459366498122707840697509224256667329272983115916574803409877448245113861479773251051183966547579871931952991038865051902855496341071550488575613649640419993219157128287522743221914632932746806647183896786208042208817855315008796692137115875184579111060890390559427720830100059937677790202870953779214611998464583485785548416203884323279101039624899094302495432487622547383029644181108756107423014016405751637081100518007474907326600969464361930204770847801534783
621 1115 5.7831859871146536962064025395511051154137268243724793109241531976038134539987835753152545947505494199964433446512602158259930725404437777306894985746587037551556627844566767768734488338939827721512109171192692883747002638147756524282488915785624259708285074030017887221946062742040148715067739437301345459422228947208022903708891410605393465340863633401507086078665258674959480762419643848567722535461659471813906095868369295652256294960564378882218797648959644327687241735704634816522008904112100498649591522553448671872732168024603205050979925620872422745332205990636980717094214008598844267785018007125241052491657103671215786669511728903560306515413549385507412032728365650740066348240920335645209715124866089497990681367095763049371204667994613194852466162037306516637741970884875252710396351027649372305648971322030081935140110848307685533182679564196738896213568500620309449040084684379783161335909246863796410226110128112215835825998398785469448017089722552331586183367764737310983213197451223650262869136369386388973631660284774259639961694738161239799699356964911450727366417734508976826901804792353583949
622 1116 5.78318598699824523275446827981595792269029679401715528426770064736309915328040718829623254921264837901907621682801212542742029705537200230402231917310144382362462950799900777779135762710894403663150737195795906295499242903388854843260287546096999951071404237360412056177767181171599480391141861325067101841164504686604401056869449309207296835180555298534315643349891511151639150864958941711026770026294452322371838318017370681708009531098487178482410990529004446534517357279002419155250264964280171226564940313089881672819953838728840159768300825263737643102451304440747507962401262288122319888311030587250372400914816284254980202445732661488702753796592423243447859074938845519815132216178292980591051674588115389082978154968721573953113834683820262213883223215942989828981490905352120449155494286862567413353377758842659425201779193715507185054537142404367891200199684598816316931189004104039032809784738234564479657446878028073944363622494654347189329743390228386218501182400384510654690311366889799730375358425273811106085512060811138089944149780206152546102460857812949219130229472809282281670080038599958004221
623 1116 5.78318598688258316988385376796108114948095369687073254753737533768340565937155101435203891237029388093664690019887865788857234326401981751971584080592055695006359634122860107662587846841455766562359522106960189709800657015827487791342740639363513476377125571333272340546489651532753581878309974109199926237620332400672150317873207875652514244399735432094251808617596131613761918308521220432273530969200594737578332237598235669075626265158447190647434462954054222205355482779154650101414510396028615282975085603119821404424300144123999388661746115076558604458271013434575953523064368111120208869278462792957386244020866959771101684908297487556951375063526185921003285208927990959678005853782854953856943997968663255787841248783811316476560858749691422311833048291387238495885167957787849472172920828006262726622627479079722481500489919463848873665304172724707363804767082237037283720776089299286588340443036060791234768570318900663266261540992561593051733311481276780107255410885725960139919985321407781350646097220991144432688596990445555854091938810173530311122653387837151002265753347089738304352770631952879409275
624 1116 5.78318598676766153486301020935056217998434129426097981724540229193743984210310240485489392933403838036427929577317328248492005315346221063729741542305597152567238901294936738932485781566035362882403268137889761865555880787599653751702611202048412422366520271930470903417908071825172016702356609651790907485450475557464425690988750027853128536007154577887845055872588592126446329179887682768068995388415956928455070099626492630220437813235094439287358283259341855511748838332801277985327169269950576084200654917276227823119500787756592021751583475882783073245053818281957808917457801678753176276105177939260308556450550031509235411178876003441196365406295342186027016303275101875112659143879759248077956834896473910812584090290630133385366816799248761181171225042003652223677579859582896186555004479583388910228688101331273331707111588432505631199424314575810322366896347415084736929507177458221779262858349008651636245182068032503982322721723716697052702422554865615460985886106697067188789756192498549328172443467787713226036977044700241379918647063640143359598888899087094002555588006458727748464992807921974536507
625 1116 5.78318598665347441222152828717214746153760211877390676108376438555015349128582427976999813286329577840505399086060268050818740661184660152471382140654414088883603719345306453088804522943896055036033323929938032220070287094415341575715199549342023452404518111400398874867972157954363853435035891800781308394828768065758475770739517558429142796088622667759536432886898789638953659142083678065929784474616685221403594400583950187756300206597442705544756470445385342364892048077991638583572306264418173305260710543770527644484626528176688356150309953898974047990948452526881037486174187029501123717882682948867568902540978421667269270035911261972967420021797014647814528610270948488385723943283287351474467445900026905407936037533120042846395171941641168697825714985600991145691501541350828077973761016935850958230191367765036142409514697473159896636798513841787064880596945583980701893102195182348193279021849564871434336893679230555192018507910322741156039034386103217201252120203009200202359789257889209354581937877734818486912322607484999528141023710534864419560486874924017234219637755066042389513249395904671166122
626 1117 5.783185986540015943110698459027910650149202875481319847664400303447297998629325199180562498218481436046386669437398262123834414235966730709169204458054638646337662026864589479135809346275221294510312923939012322533972279319103067935268666943161442808135898252502875050916845683157057959842111430941593694310688966632315621485015803262245977253934818257294348269046428197550550367968401458595895691551311417654626253177574375816968322309332853476207941274228858971099941320372704848470944464406367808833598534919372481661394954438450046477775797706616671612123026287139095405874584057748374302127466316563799869318341216393836791739046163535385953569301978882777016414926015904583002057800518860547367485457175348770934076270738486706690467338756275738509371736412660923230415896915651001245094464440341666161098293445025150522430161910313082545900648152275160614789442059097951053150096802488965191754205093412158257884150709833079787045715171831681038676592428767204845305539196429322490690791123703776414041068409864007093528214289128375044788764974349814134209919967008054556423231953920634373906399288802557062171
627 1117 5.783185986427280324672219011125779132406513142408901035949368809236147841966681824933906142545725469269110590628332467866320549175263489495782257050484554211032678161747393128141271943342491718701927499907794078357835298383406785083451121713063187589891873649272148006097948007854432272864253066368929300648236216091118140961203209535222045743848598583950835004302342445011787060732620226807131938844074853417067271293490119058280424779723738269528280090199171913367964347144291147781371988068133133207895820558494380716071033007169149645317844976792348371774438600585417644163769137356383914380709222629788333572584099047712611814814695924160972266962831482517938400012472694963495139421638470766036684123667580806145034001086743815871691353371831107973772377609829067813544247466211016164935426175352539863529333657245874132802921781825204795665734297871009177309118638478975950724761345267303886766009913579068567262045352708327568663449890739928951333186401073433716768373257671759340293136026602724457323102619903717836065341021785273500985979614287564490286589278596277581249610299190653630406264272574900229417
628 1117 5.783185986315261809414935259702072845575870921619044819728129804700826402513881066297952761605413053001042072095813988694909275143075222647548292893268098810244289185895006009882492575774432530001664717646552345826941649400949698312092950468514798215938299130346216003828694300109451896471832545664963914761127034893318159773448063838528465514949682429477287122119114620088540575172527836866339309714357553621114282040162959909049409515720645288187310918234997993727418266656606130919148538128274453435211762053146932263536456294470851567460385543075913531840954929893473244193843618502767841643202992194851210449041807224135491756518471791955651271680333775596565074374444701079909887523263246088605084258242442391103176253841916132758278887001342418740786531877436333282690714627690532211220218709382223748468661049092678669479630342960335911011915027876375371494600246009402757932258709450710817757336587354780393553900852324293923789555045457654944238184095030244111909823885627550581200787902555316821863623288445050248716885717494052940062941456820524558606667146923970059589359749406471266061071377086913904544
629 1118 5.7831859862039547045994951407164140185084367406805856632711745284261461320495617612749696727368687718513266310846287218531744778964532019069805779962523333574651518533053509855459294466894944950292987373735606551785111770440285620783686914035068842477793670842292752850045712901274691046324856192914388758769214482829063093051863562874502422424929646306294868186507025000118286398221228567288895796994685729689932240021764560685942571601238570527292996901620238394870170085151825751163110516595344001792486843214660502144505926219747189053370600367330973252412462692191995937167908771842270844854899834975933055096208447336450668479798400631334204834168411338158963471287896249637678765831629476658320992829454639198671521297478604741288398901430224400402321771618192126798751698835018643996204958658993575419348803269180729588709710544176416916104002232893582988497368411243981456304618592508962080899350032538574649241045724619047802312415042172551936256909647854730871890547011114919875514491387173094524990469934429977747291140016470414629176762743747843366393779273701338836615755698161120110138275625441565906516
630 1118 5.7831859860933533716308082479887456231587926676137422714227174488703357742249216257849631035742098729856891202451288148885583825639946340793677788759824657545404862504555608104948100094482913013609014196322154062539971849508596294677755591966989502772973024004161559811029863093662970077424394065677888964545930975749068852623712277741624688409928319136437849177622739853790252083630849448702696775608941484974533730668891609180168966528849662772358145841921119164750618253974289675982876512472778042811985496093674069698122414057717091121973630465767834205075087429503811715120060762960745759106937006901319549631024678888199695352840632647489178769249831426565336493696056870896970443238765840849555583365572339372742768710861787404307715426857827538033980998401268425035617213928938168945155231616509178589325901389276208777610176356674308235631040101903352927882170211180449550328448366171617978713380288746844915150422902096014308810276085974932634780852130063006041226246597808948724073523622865910765122759970534747346205096019060700800807122724381830674938107127861469214073876492101445247594770698657814966557
631 1000 5.78318598598345222545819716740686235837710618747820422119834417123181576183182940067947892439099282910652441405267001920458311031488707060403578029312860920808190127504325406190545683148048612779191660610304501533777523124583263143593600115164231899073010817681983956019145300917040362904952310375993098876981896464959064366043270213538993344756792233958191600488906535324665579540066997176459969049342912582993657491047859866746629604821900919934591387189221915315373153454532642374625310323673415703294469444734893618093569461219725414972918816618232778104285934946587549697370639253666302912954949314721106105378195497459502712471891786544319836226259091637614664290127393705227037408248189259152964049000457226874069201230435151502182009854862372995254063363187499896256491274792506383204504613548853794252394045767772813941424677804335517167387116235060432287186594802585808399164435305881315538445716324937607074464649394310305845300595602344218019577841608667005306924719509930651436128553849
632 1000 5.783185985874245733983131711222328716493642039641336705406611283177075853154058488134831796333877011628280783413633725527620943421063455365715275974948550024263964636586726853236150591695448118842431685207389844785533779194303627736439279415389942040106562369292557819025770135122646862534103427471035082330218121821747860656715173353768296164907271573460031786869260732072118967738263678623939718985277814525739688661364928306414598418098285295874571245696392850251541947828631411547949384745064362499708034617199387775973204401628843415650169658994658734521705078408959939591976589109866558252586089499189471781152546458103589683887489278171426072071596532874567133839735634187592621818605280153023986792159504013119640083425102345992934244468911039086651534648161987820507365748042884520916766468381710110832736285723054124327055001129220981983904873084878110884626435973029156254599588741241858564024949842283751739182526452239520447628617954668897661418788986542007484359974863481627937192389931
633 1000 5.783185985765728417474438382361135554617181824572899856616933064303025425602275556964804181519710468532669288952748162672418822428071764423759398984690027917274795456282533001894993754882272492280828889268916991293355270293384673559325357578063995652341904691300047262213360714193291368952157423620206709029481019169923549987319640309157780930644779093547944735710482111842861411888374485462859254756991628300760069320189757377379758546405696705313970529115043029133428663855153512870949987984914077758796159400554324015042246178118099725907821632718809175895626316301281314867909671374427245397650814035425591851588677629042262933947930940511569214751765652978197677976632708328944069961137442173379697295645560811430537013117885059723364478126728271963765966058528944360915503419059309633615560300749363602403418547691206249389541459347721196006193325572186239306170593829739581992899956306313319646464258767899830573681341387906931387334220730151461320499318951184615225122121756760816175887963384
634 1000 5.783185985657894847990879094679086271671118458544397938899921984532081342066185061789524106073223261052686394026417128946319783132021509762413816503364417102564310063788257075027519550686352811970173730736511859311684188569947000237801744420675067484434846817694012792722693325753745196909744409986862613106716647196929792102857852083246786048474892116069250773503070803992398703090987037361890124544251830874564182033764564752091321683343526415336832703023184515762465281111076577756694255463638338173920861549290050750487528412380337403028967868933932231253617068914267318934397530785506257141435084359018168938730789534072234130911500404586938441872499707286563837877396241753525166809083879176232370609593266735725021057330278262138961807374518811075069696183365817937283106601374467308016239021797146547294242624360420107197377092495896075113763430830535941127458701511260617398782178982805185740207160280803927332983469448628670422072693815713748256449849224571048976984840367068393667426666107
635 1001 5.783185985550739648810994841755083262869494566283191512822354873051830057311183102673385736907410539001128864168822524487423218830417852314942176666130217398211045749236563603235388446714275379927684233050684379205110399473142590475263352702598661327457080365371981615205338699366130147755150247681351000996123656515588435219680862810047497369780737687748364245784998202111498103999437610700125685980700998865409592458124310753053267561583859981506895308139067233491487454793960147484644634262326818286440026159587239566921038305349090949631016250298012561331414547547575647830417853288540988291965159679135784905020936228023448547583753679449346211758286747874281048237183180372459284375196340356446239536196646217470507582088659120977435797935333329481573546854048772301348747739002421880061583469823335095650796416654705064850123693432517523775012865531142682940787296249460492723055845415119431885963055874964521972287207053913314684480448529225120512413074933083432059651387321076624288204247389
636 1001 5.783185985444257493870111644691061240963154700696119422659186537342288021239207435207741983871348256605883007213519540799814286239420366626914361863711030945650928792390262152009528317700791603224963928173416509918145508636096685235975926052880226165566336858595069910140811341299450511784160527555226740376928871625178282552929587628604050786637028840790749830511894002505843627951765863656889509939790154954049049593890485060069930179546959542051814715946806827566142262658507124888338893224408587442996914559016138605315619107477066777659755480554159603593083987012236646432163989681787146175123996600650201224194927613249533353616581755599490062484807909496456862426165228344454978038317037696560521237298768365680107035697156940830012930504434378296436040911053153339261671166999719379730341142630145863995029959370496858005012054009634522447653138168454984728606242371002333131906975411590636473344116550004592493542619391321056216519387762950700836315092207052925062344104378450368941188104518
637 1001 5.7831859853384431072044077190168749681565794085156955973794514237377036797278052789906916745095304969220479423648029019332050713650294711510679742303365199504305041850950036910247772320339890900729295758695145741239511266665942653509140589269947620784169548208158584208462421472436819074139629936569709860537910596379843225023735624179395796948131132634058114379232203114465170022054806910617974018856965847605643408483691186348189860011620882254119851692005067686178305951211178543285288240775214529599722046791492480530663403868302147862447671726494019618629492759456830528945648875891789394793860919827021572851660265700928152658789310497969710546904673886704208834311273909763608903006023816528307013066433258815571572871365180944599092341955900758411706334815995299878816690502318759482474760999575765994204142001807671877228732230079773661057706488175203072708604146694515787800689290091093416576483214421238397218623343633532144709992197078395299846186569328242923026256688985438383247948440456
638 1001 5.7831859852332912624019423827125627847101973317244395869296196066467514554275383239853443750104800009053496494614748390552762984837855575642511099916797337570256780594360928205969384110896071670326251715163428073894535367683550833642095407633901426322099301111755222875457589177548565210236464361748620247537843848041733818573147454464505885185101272282210126249467584297792287715993429302954415357527685886553309990327595070702628755629252309525134550386972413066675208641003590960573316018290315932088581644115018747127307858776002473190287908142713559739440151646571197173159896559465477501496483256867151483983278657276143041367812321083628418114360257708113312586229885427290584510186346250647053607843692362383007539655493287624265283514818518969366956799556930288599502718170308425591072469510146020055853980561203481528367972618425682129803618382865551479015351819610651995619046978170640056579070053829107755545867029679520583288379994118885283212218899002487695349326091677642033295045678083
639 1002 5.78318598512879678206054878207886219842594478061188252741376835938573726409489162889304756219572932213588511356386842640452040064212543665596989990958675960672741251593389608220652580408141392704018294843172252798843217736713576306029770705086346565815232483364323892602064348721970068401721076407269005400859173151417097430247493606025374321970433101550508555271474004341311388276085373577231806037183587462991763174662673218799632694611550701229543676412690668581616806088093277763692891044799450378984537613247844695066785076814537448350642851841166949868664229134363697282056974497395485664582529213429491586272698490388197844089657687664264423209523121277414980365521611106993968048584511939162512856142242689561375511064198934501512207933041125956778581334790284232027119514719233754267823052319846484277498191053497347830657318371784511447105238059909203701955838168774145207024959812092917972280351891946279709788063957620767101475085283669059289831189719127762188508339883187736068377073421003
640 1002 5.78318598502495453725249404021889365308085167940711201149025860097737466062682148627911652589764395487511790809664687140803373484400725668600070125802067995741794909339391859018738255940723353424479074171187745974878477752263431315673491594247864505408013049719051814070006161745610435709130458107674884603658083579489340045128946017850099551173336242592543647761667108786001457653678688633893032903473019920556883216994512035182847746778474787793251865194149928421116332108511896473756214171285556278919946947396690978428749594683792535628243032714145541837140243403157188630314040346845921738312251184607476180418004852356398652949887842701641330669362178397593209165293625484346245483023771175376918658747793127490744868851831133702366702727051013089149728300628494441232088968522026505840426284283009010024951412209635717570589753022765479838929368826753573606902108231352480915505744055834031871281576706836226690432084994904528431564169562011529677031749206790010073718592333231553046395522123843
641 1002 5.78318598492175944699581193473848314384488023573804239541107079849188285868001658724046699543534702669851812539702171863085312798770827901154138758249187304996741710995430175861615181781596109499216603836538355665777700178050264613165749852009731970948893825878348002757640049343532510842815717519729969142246020874161395599422233527540117373749960417337385930492238332779122483774749344415631152487495732073511487140096470011625656103660280318588046910485710123128372866870270956030836667807753661049328012091359461759381340194874395639927952774628683742212037034003725001699753214618315501562242762620568596823336268128533799352993936647503457797721757717466264550580366007605828161885787987599369750856812454953787596753459168725170004879046398948580728708185320863560892475309291712713942824383569267312771846735633174261625279220612464962357015311115862622489220867138623989972651626679417035672510295555720090937992010090663526459785453694338021499134843636570234078138578672886650425493139016922
642 1002 5.7831859848192064777322146874185037182591487934419803861157154674625959900236996109310390153658637311415302857500776654223427377609753202370006652325147384241554136965020606572906130006007186837411974823210257064283737536124472589705676464649119511782337205352041200753679337758672489120268427721975540830081223760055110371340188752307543331877847121678139275521302788188822679491953863397394791636064639738992445414743406902837585784291443465393494069294563155961808726258471098646245008385717033530684728108063050090370709807917879361374310387718876375204616095623754443906165799540848486178056945355153071264869647929109986705527127210655460635457664481514125990752853844322233962984219941393018986067997203338897049014025635279543237988468811147067029080675864476402276481517202906835020718368080588903938707063491529031412022832269738513422780318854949326114307663886723464978000683825854012613860377836027417905411427125056056943659781362912166633828739880491328699901798166934921000284678104537
643 1003 5.783185984717290642811491899538850011088147890261725558443289505046422103456405079924380718819040215056862769188145255270216216016511866626404629886706480399922604938616830519985598899199244121949994516645796933920301200152297409006447210202739490240277431908034337436583634119172664382598619965921798014169958371540914893786618299491106478995146921430421244863996943490480970801516130103700471474836757175625529624273317258800450291805847388930624543012682971700843557940535858542235948710265024904820240336820226314797810622719402901686216239739571367324579014658454891288854152361039727507006059569106253797701154307575240428300648296186284372259651648722297195573495595084562570052998961312179022646504576292973692495656772361654547937098241622177983850269331638684568700417371995877236899480393580113891051425718600623963308161165736811838194063853044420575576602169841089485345290269758544354945768679879887307310410926162823492336963158109314130299334281595305883921811017740431329354800797548566
644 1003 5.783185984616007001982306092709532809936725292025107501871210321904564424765622149827467270433987246193246288434720180632813181875431013667906330952183493330217403861435235100465962360347288316482495585724897178905482188976740451555558863566966021611357602482075126841200540918613476271512686296713503065819032609386640891558113543356723438276857312119157231977852139574237520639612404268973673082358812825246662521785837094590033019927052828866928510214003389682657996813345245918723736415103587001149643587989632020764226706138818278127800799717690948033018311869214523291460811978110363902449577601363000150421307662799935584190578152461720527149413754866362605155597447129849601435838278659253220235580130734903752394868026316809274201138235529541168627160083841872475071906849295458822743629859298692878177002014305528847081402292108109419518605647237469517483067117935364776583239466769441641941993299648208910662400526881399805616629494825979056268751116733276957974116878751738867038308524425515
645 1003 5.783185984515350660889295716949759626594796521864697143345444485677881962378524286474839107712252476269897397816392032694794894903893277302883526379348252417060378391982766111885596465058902142608457080954360256681129578760967099446167847151532256146657013414031023632773683365113565854477119917013532675093660894687300324357553855184320099055509273614833227991889760650232399733389290120653574141960997139835888542176346404759554037064992253633117065594738234486866546534933541997570723876210015693096273310293343768865350436599120805572858316959067635479760464692907070471521458540424474013938459854623092026444982668949661914534240178743058321322343639723904721245991969199710150990771649214358218218983772313382258442302355205302920031019501853762011633655036083332293143661213086708608931818510444613246684471218324594526023968445969739800035663156567308380199957035218956051696372159283549119941131945629348123890332911116401154424430079060525564950157972438595040585995777372623417320007241801439
646 1003 5.783185984415316770576397865801377594564024779859621404757440262354020534645503667476466587046721309264263115738219386539232370582396091391195758859216826690016644072954804390448740836871541908871403864347673597001389965882251217240043637467562301400543127729474313227146241498653012083907907879264536243049136599310845263003617114385588374543780577399724869991234244333318320657211633908093665954490998654940175112296629412508144904665318546520372187853834006866093886246760242689986360273553258253696226835418898511229132455456560833653975255172284627138906019169649686498917284950297224646360733433739639727307566717135033201499151528759497686727189488878682951111356452314446272547050232487309622204300972262126776865959943869353556569174238787272578757733247636948669940905330906604024175393374743906137427164254946589894406154266861614471912666921603595313880431503278332150697112811751894982454777078155877602465800135031594755783151803790922944563093834736855820169512962752317870901818762667134
647 1003 5.783185984315900526996304292910279533707898177952854437317040287883756764724329333329656201084885665963572481481197794551537589318422803090969151014798895859502031310586824979219890072238036814107622850264003264116061002673174898233928595923895604290127932726227741298934430677624640162916694356733245053796694736974002667993972839403162120821994056508916707639427968519944412087826798460113807432868009055889509649066619025004995242036015622634706399785113164152353611951234904020522753046535177704667188887228284664189582445899520775440156691015362570779445614888657518993976110650345754373389091323100104076909628040143574429974929469896753785548637936701127626984452488540078226446162752618228878812819871112075858023430818827116756776229623594484910024850334832627266249488694660931707023332637439366483153178074328660626995788909225252679565118715139245874836603734829572389084910683035656559374518452392913892434366904311182780368024956661791416099920102615623541259055553966466588912431524467976
648 1004 5.7831859842170971705259656561910482009236279324729695025517682070652596460380158516786309548860420141004032885549841128921880497763516289380679295058117633810875070097117121579574371836128235185440192662820555966647689810166336615535592169090624393676513306079138276626481352719358654374686788452628980004088456305241682477525421684391913514176470756647631764717873563334056915635462882491919480662385834482842091546291936032705391566590117701122643058247429481419506944460206211401771215834173695470314422445488930678845770245914322885515406353324207768652804275889730487290944592528217037794949578371714046844642147847719639254551389641493475334040025606600718099364347133732098002227994678301406864910894445017806524630747542836339757356080408539824185731492896098753545466041998703971466313731596340168816868403715480604225090048484211549628534762456971691449014202941875221378753048925830550870559605258583110132788238287152049538714882366287248407127924952060040694773585906356292385897985052922176
649 1004 5.7831859841189019854880602248303163403156266846207584817920380943035896690850882822721207900185379601202779701775637972456259756440106801661367273896907993515249752499117818343223224535648070623512845589435511008169008238756001820297004554278035447077066106707960762710299833914726143066907254143298849401127139656965116987907619448128496090014406368624915009570965424524766418840790646348726127141591941767474620823471836855591941504124752560454106998672028047567113642410271492189016669433999572217057620658608542568815998621452830105657961774770957399542019132490400882509561605409718316532554281396562462140148166878096289297319118654225978043680215827186218459630017898812698351818012021054612134561782182458171579254174779571570747879823693126723692446107670610349538057663419637159141342143559498361942776473869281051831125687280501126573685572450433362222690602945267056248121562317017259682407576425803730751802491092905581795378899678747985860102127407385238601112042245112202587001855585984342
650 1004 5.7831859840213102996783445713986594024229753533172044892094877806198712516490727873811028848856101779611015904643229883452212961198728235325552530834087295809113920526323662030342703961644963199374883254288738425670326742952220239429936731645294425000579646027501971602246451916692043862004913774044205391801403576086131846239969683136703584830731005296733567988274411947002631561639567684108480672728112982510381446268144166268217774861818628189096048764231410475187913820923369111199992033393729754441995699246900976355282095162013948597586483969059591513929047245123791279105582247438385765585116225282787652933109636512858974713931531181977306115613542550850414800531897722546512780465477800137141765121051722105701180096501975523381832389094301785997222052131576546828101916196341370744932003391320681815438295993909048071511423128364068058655925855333183656303141591877536927218872848308513391223812113900849367968062098957585476354042662283011891133399627027825382084901730424079517118038008207861


==> anc/smooth_star_shape/sin_m=2/lowest_eigenvalues.txt <==
20 1016 5.7839215675110494364475378621357635524911328949871315632801238078670967045936605870202785525785989239099529881008147148192555062631107400003679840138739413675592146770472650617147317237003228661527804484489480864850400942207194367147668025203299789298712972220340056713359411883517679083881945086488060010533236457747640007497895420506781994897275007621473595613283410332684642199532344467148622989251449248499588134535775843770938706693447211754651583821113661871144336498024842531646109160379513589211344765495400675873730701213339450139417935113495495245412803482232375104072962051316351295555892593154478207283208162817004130313673140567370662925354630386987876912117362405921950249377860129918651422707411403302764550357820729071083897492347057691834292689593713822715904158178183788605316765494639133187708214880076849130246637654083557317452887170255614593471592747186713035612861904334450936281488725625382080961117457797919582300971587412994947113253518109765922997293739921606805623382022612776990857747065
21 1035 5.78382108232282985582860491277092657307853525743940836859668454828081183762419120141734246391351850162068141685636614905461141470723276825572394343814396443634583530140256382200902206059261084926476917334302162130394029577592560382903445315029117573445188630288268198282621025121843479402562136347090539225246755159946478024884548893059972552374231097230729533424064520930026997967571283797324059671803016578636831037277352128539613726780103071652476832258782822724878890225863136860344862124152090824223162168166057293023003239876454129187445809335891280059076160019494879456489996434496362103075485935568500957512069997700078510760994935116686600354282332895957460438283021962759489216239293987169437852793044969689490375882457804058854412327993195810672134357313612801676952986977240407494966515711765071094119903556823675760050805929782574961429402459304629879706324640100821849580654566947240672475941855505374381421063615528154096105432269235074901943477746393236971374206934830863531003950147651088706850760550315176961687970296
22 1052 5.7837380821204129711040468641932510198353454242902356166988100701636141435951478694307962764636990822980318814483766875819410581673159313492959911579836536953759476186918500519551294657691086445745325150126831830249477800509963696370655820870484645409843039866064831055420908818809511883591275998408901459594468756837332847734325206719340453913752632703184728296526618617398573634320749623324807699061470828595183616122644031015580258490809042485097274738449252898333166194746901490774010954865547919486514479485733982394240632892238338896853228916672519304404232414065972478710003849342884906458560973789204972267160721412244202177043077139981077356224751710306926892966813875528727533090226607912171946723319299300845832580047732848893197784204126704559104012141845849191715467238269014167165150128080752833016082929599281974092897137388750641034619341211788839858440945280112208884295252244146486019201111985483079509893641804623778097011551053117299114168559537973845458766813351922965511070340219866667961129815210228483708934280587194553817466723
23 1068 5.783668926052285160578915862298748997209545145587952260398985004913504332447370211696030426625920135238723776419943480194832983846507405771916711318776684439189573643516559979447969189954198773949683405766477229310678789234190641073581925083231045431998715743061343547188725073890845540047722869877020219594230768233413382934506511688980355116255912511927082261264240151812308259368881533270960311977021205607368039910225825291711870579801459629857727254556717705119273091648445151469541985046759920774240199209808867650181498198569594471532131744893844877709575545751343809338019166584638951814972441176445822318849369889661155709308735907664485441551693525154913600194924613033589742331177424719109233882245423545822339902181022249425140021689718425340179353415265951169914817312154081476784075996447181559696864273089536033520094619546119841002235194349234657508138428503915426946500038983966405962654750156397970899771778269124806856394046186095167320424799014318602398164894078595228274506734778908514965735678445175998899238556327900401450255082266939370761742
24 1084 5.783610845844055852238870243883385126625638301212036502592884527901701889155674205519082805480916288309656922073772042328689966484259097503841786737385412563438903899240671225164103870356101208046584213067978616449798308865437621036215714137631233761325768609308312366253087444774895081327903120088842622651444211863875557844668734465812286578024799608486925773732756673472049307247234048705732143244158017907773000578598213368848299928160317223086234080970258892584558951298337425032012716707663347825510526976854077245597074295611560955245036315661232300575179410656301706244091817813506171851285860248710678141967850073944873915762104361542044755823270606608595333853486678401508191176535203937680515211581262292421124442016012770602651820416398267282657636030539647928555070048251184746251197016630695135718030262577583678337947982800789410971051807959171334710216969514625997805392008811251665669658884792176040180916434114530487908745551121235226173896014544402573571824863643466935055997519812527055054700404622348586926329633209557725842959375163874464994303840497358601161618
25 1100 5.7835617113856520447693550061592996292455469300922571620603367637778842470686273499554556946653937930658773747640182176869565897448863670785723565782259380298158560231823274574610544168006995116146866208142354720689033630281508677863415375326052945139698522465652531913686306108811915231075355376211774180199485328390883022862773615527540617439534229056998320428297452299544254731240826603474825648681141667010844156057531648634202159177033657784187084468038351025065422276805524945238825390439273943277532492307776080103691259395665235869070516184750828359922094360696520384963330952218942561055032306506978840574536864828274500203118211718433842451288790746863889685302016568769557775996765412574697985591701773436829909378400383432698657522012884453962241077180186947101791594489490462876563527499125547358677464652890222504185359398325115733426083644703245778760958687687834677442887671445640081817245225865633647976442818890836937125916101717459625453904765512189837367193792654454791483523659267393837191797767008085723181561229900094412216228573893498637859671067545367955867276941010672329486
26 1115 5.7835198655761651807264746367191115089974322403053618103860048088004333952426530766959402614336638916034498808715533587973762913814757795353709707191697459565805532414377455321375980375102852553538604705573813061876879282338522728447870694057452983425197816889039360132916454882882278209792771929932227088252747535081401723328290109931458091228407743434769016560494592897103143828115441951436785489600455547278804773382826900089455449839270951992407390671275424874604693806274762701568749206276595599760032066484676991727636660221189517612210799502242284476522031673009983422894174870555662029927984022522508892730874590601987525051864033497128214543257902632377311365469812825599046728326346795294292724789382286423290405411646837892765709857351847383973748021984267721075603494166491312029870738303165006199582285871123969446329549070186656716093255487303922792795875938507155354294975549163213379321442028111232922233622934165554967030876262335328362255258408445525881765587404912165454797997347371612425086393443457073924507621764663815036869504240615240614230434364528125811726732586977562489135124183397900421
27 1130 5.7834840062414606430128347017507385364617941713030929853943751084993461370381190898343190299123627300234255251996115533208183810437459509821499921040295500957280160102654719888196497277284623210761992973303242717029747413448547725378004548950458501005544494838400220235932442784866713731753203264611256878466134825530377367146362189623041152179615002308598130880412703299611748105867393290155214366156717302616939969683130714067537098174932739697817157200802406344258501727529858235906026189940796890755322155274054544592307752420553050133377007421719041825518706836462264891261216044444055262593067443229002885884576283847310184856932407302960303199664590001446005518270905350922476005942219314445521685463608669296798760992540018889352012266935476354083045639869685083869192787529688379437517644462377745039592975417967199366921689909561201097039243740901970236927676241198998205258167949226718192579511757572048144896495263334987268929719148032444836355986155686992481310735452894783972128617525546245430026534775325220797665562392228086297546998792016244709141849695793514470868669243377277730518222675127514572532870267768599
28 1143 5.78345310055941526530420319116333160407257630224211439583245571065175949261965331999160880206653926076569266304355201403155945820731843608659739921799928749949148037102569060883596581493092946850637144878522685793997033032349577898332125837732840109578571862684219832302457500839430600941325878518729065665354727198559030650415059212150757085952830009360323469776406977405047963270477963577910487912956183507738349308136992696187314475059838869237098775666881751667116499428424046161224864432101955130226540159161818482731893660094538258531658202687317167924341859064074084784007640009594716475520238980004164106211990355682692207363980961015016092171746175627919194095456102028162314652945702703767793624448050804773543013912107954833674964853177531610620215560375922735811850373794314348004111942759404765362242104048967131269265992956567026817891396371245029457649542407909571492969063896312860331939246518794827694635397308999245494511190674054999540268708569523182528433523786251696042589388090054431312323664741088813690875476024071479781361790878682537976571200919886741968064460434381031256572138943544094887456638758546418932190113846
29 1008 5.78342632226578076462433645778793157921248088097513209642057038039635077000534248177229549151178186288397889582697694797672729037404694446262709594008667449036733235826897920733751291211406413806404328746507187858849251868685698741071038778376463932427876733966680766122096044825960813965359858798808790160702388244945639225717152205983932609548503407205574721243733229513995328531742700449452101418252497231579327845209926184552576612672684272030407223738398385073363268891808708316037044315972051902517632539222049099123756397778419351143571062895480493558279289802935029066574119396027701392640310065918798355096144953259682854947485301362487117845797658099247682775462754927859049363527442598706115273865940201134002921976252250774026050009061788681789407781036095861131076543225231131771532935019772706065809138063857222958020631196279606504341902787821289649294220854671472517635880383606611527680781653490070001625934613480975721388772375960205426240004848167035251193659072465353299689435025752828954
30 1017 5.7834030050417768609088032553566592235578846896347536818993526506973541803249923179617423613065127345845350968628875838046813362126274475559213766930675210226415234677824575117250434768896513820695018654692441405281582229784465250527096520555485525424998220436042422867129556007490541598556485637733765854535295043972314145864997596536529831574867907298647524815674224750088508718543245092036678207169123439547795602445054585471183907926182251090913676875800441536296207622131356051828944232108282562788814065734298740909408213858824213200447545285009252116784725775371536572841358214252670687387749840707895621692713290802860801779174652635537988967351384087155443241789558327500091654838484229648422066652816706253222881683411921041411767440408819422436774374365968229460699009312125739534090672354763235268708322194609689901792969572844159019327783327490018392487866521865759232237441405067293401125716765136436703191322630848108905786359155017010586677664413925311487213040785050660918489678729812713651656938204
31 1029 5.78338260754109555097673235686789358691275398443492802798043366029111261550629650389319152593285187185368544484497825640913943922101813976287394754727505239898886181561138920457342691331249392475634235714407940143462024719654391191574412172249937435289089640633343692287557742187716952791843780360232738058543590105363259432591078479964428364265205576624201389466460797840600936180808108364062458373398511846379610286616132518834322336745644897624903869973906591997469729195369714473208181405385698850227517546599806253637371948811996221707790989480151243344927810324072835890401918675583746250649715364691292982482626080715916526583566180819553770079778459891072634938494609211381077095305584946976538257642813258795303438840879545773122195913986486528447739900597399045559947862770972548361210620722564005737667292444875918723129181375153114651486818964918874886107809028107969095250220251337908809633092667256855717789736453886769718388920591239804825484749291375474754924945468501042867281547689703565361379020620830470896256
32 1038 5.78336468688718559557758209297592227277498261144365332621512898014248333477683491876583358719957120764306767980161050200885090876598068312656883662751855606814788175182107322498442459916404188752212156104437330353263120274199466273506476573765979903499137291224086574085452615382532165911963069914738713899106022388479360565604041469007924349897111158525546637877130032842745670614142647094498238440197022876458763502026085977416739289284975404358243968517967027112921075033760531271555301577829006304970471576272245670933953049814952931957124231911603831634796437651166205745185371107085641827438581752372589339738053448317270099275516741302030599939685939703289951183259497455655593124289453870691809495667732920433922483529137285061725965114273878523867494633188506870294252352248512356292347012558805607206823971537862205412182771110996619837464941447062322860185295747737977787772121195743100875450088288379433395845921182504445722017908816906284998176031859475537442735371225917620996463978528644096658711982248966650351554057963563
33 1047 5.78334887840184039278094358143675289573364261178082853916917226081374399688120032283170353313719464550452085575322294007767961949885966950817049038389808799759110398738720671898918384838669994731792138870807381430895767052673550851086671441146856922172600041899103477438806810557397340172822160977680447438047549441321163244578966787600201076876534011258879589327480006576806439884171171768299197389490061577750543304983351382323455141727761066799539157819480466380878380391784014916502677812249399830985839838038292453721547091045192308949086662382184764842007277081515746067633667731409492943351483726229527334982612577182049795812542314237939415145507114403118551288201523075483405182224215482530872253678191595290731348738101302738787171376618647452656635391614843578406696788157186477923611615741495267506961044484472117115952491304168659999939300698404428567178617625808530117276296722060299805361379932116821427748490181946501856654502354112515388118666844811157404187286271366652071045910541371235017489606651545188820113077898926746441405
34 1059 5.78333487996465448736005449424212996574952949505973418879354437779910806649671389317717568894629982292182637752250875142703922715298054546385881430579886638094992436531693935636799361819710697299959904446818012901479948868541347346147440120542380462287384406134952402717725446435751062373849176463302481230560638544246987493665312921390416806555137226341452888612575637330554158612282449197518105894924102468736553858840104459627997433446525779010306884057109736171384852141454259343068502208548996112217403890982723141922560087205728573721260589988461920661310659303908775880723219344489976363496534652452142871559966446040863234335632955923448655553381687350582356343781094237036637502281026973142286055690210667693400057164010398636265499546076576981950070455680715522825674231744503750953454394366298386236286673388791205579987980105421613926812668147393254164569117074473523263320507606094356297894840934826735757255697187965555342632006867570886346778747681936736788654048368373797942357106028724037189886355052060232204350645847833183036609380095300422
35 1067 5.7833224398467742353120965904449951041213179354191429095701821566227933998762377213050112836689599681705162705029232596252721072890097563860298673839419786062179575367018778577743690996857212559785476901171732497476565892522136487694487536531665051475837166665974673790086891792659543857880742161887848722228953025650420159502547912359280587326966644847988240864683148606879943278025491602103171353304053164179386685781296675586658595302604159849459704209967037847123405901042056505482477295564559971777837673255072384602019698223095921468355352089542027120469466528605832113645165812888763322728697127250862172888786009914812316075893991875419217171417059972603869921547336009780970549129701465999146115202211234374057859144283910407411377851812799789957159157401972833745221703390003387737083000043878439249372991769380607677057109815526106440499054984235728004634884557291653411271718314503282572507130785901360946739054820384121025059804388959594009944704258196167709765217885900850918038122420105674500190394847153758690179022255984153864230733690491799263322214
36 1074 5.78331134717452681721204397292499076802863150181318306233848024778114011521880930234796382557636473909132058947221193225335525845720412996609509981757199399069640677092757416644768412495449863004671889865016927103745079310163628300590109840106687955723750189074530186825197206605915612987633769404329473885678612620589660255130375230277824992814940035076937009650819823583258261999749010917827491182002237932607678205715189606758348205211982427190834992039686106045128192100688596160797794018766248255291949911371381936227698975604843151981927979896231208224450216138690962750637612895623134563085521708165872545676350831976367967212407360979329006250855033482904861124098620463496262384007221827787318903391645877983966647818057772226807419145021834672708381053187619005819109418559266189443488719510227680347516207907436488737184765486823619169795828740530595646774840144001980589812616618492463390049698272853492979946255988700181531252340412101954595678568891683320353712516434150683313600316196637672516715001544140166360943329156761661318115461105227728541012663200789
37 1086 5.78330142440046431480251200246826948679103881639489738780218757940991931480888799365364726772793642730141633492511547883845296864171918539823690448450959709004964606826432433493205074763541606676044859583088132100821722183186641411473232726002103723278152814181094293979056769119375285788719935184417097235650315230489826101902624547456403759254219629335934762867295009894491670763167563758745965194080231085404130924348348491927840117985134643352119013226877322674156201165925628246800599706555579471493278137898637667042541037330555927214831610957078764259213511204565635412923476737413953759340273489069426396963808676570126247839778017285924097521876395473425435833580864476421341245255197251191813013433960734998596439343757503036721095466950922271623291028029006869649155025590754515607210495905938436874233660402933855241588013755879775098987939812779975478658542057053169119174888154261394021151799149115392114817126442262138252895234498548618493159052699480318540986363650644908995791522150949809699107285231034737630540084897919492651970286909728383411463927143922591776719169
38 1092 5.78329252131880509372782163855350463914385526878053764441431912267060622253340733777352936057952994903923151267360974975002693757896707496849674733123298129681558103726969472764391375585723343047801636088192488896509682821171372740838033075658620979045000753634849103354573158335230039677600009485582758626244193085596406889249302113461569189598362158490211858143435424437578206202388718859794345547554137771033655079927830563910293000098620510874742685886466610167383541027604398796908622490618070216667817295351840405637647473628116222041969020492436586950647782096035337911860519097479470974991424858034412589346453425507244730635930741778363287033829789275721623592299456309031976835125414065414342038932376546330602182465792957786201267752013278705777517415536413497959452742227954144054566497485924632278974261664968273432319372889237405832234271542983056913096428081705538785116498740201112660273134618703686197146999542498232035900934942387266928814462779340141601402164568812063225213328767850623321653219414384211437409012824282120322224084393392011091312484469534716517326742665611
39 1100 5.7832845102779111488749900927193774814056662512005240851398900334601876852546648639799407205788815229556244362276646310163276352896713443527235978161138865249184870127213561024055903217322603045046264974567829467100625694371190680303417735067833327294361858507480765043552821250273350052743411562759970385008386989082935910585623772758059364591967993565628774928527290416510286151744004346283615929315645303289254528313093000246885338195326880908175316278177474298962154219492513840509526860450361964873930650231700836290588596004514220624560247076891941020847790503479036136918953695223537639708326345176015940044068452666477670116658502296971508952422227120360347139397682343784340822446793954224363126228505811678093471399519873227520320711450691833716148670404147110120737077277047247094125342121553321021098935406068883653721048385409823647788046774383936972191891863465444549814666773926006383692584417314149031310630027161321440467623527136543665816336214347216336542623473528952876657248784744841816419996582541714321739884936185982592902955059467637005921673424957011819058596880333684329875
40 1110 5.78327728232710280128024834421348544600359818487750302603043954853670930130035210452167304599991951422640624154313459591546291472924819868546780921469546144237591160273815236642056859598998127496338752528799931245001653330362835914990923746606298678721717888736809484831251078311976476942859880203275928717036426557072431666551034635673325076394433194962264873969707877253389017612888462196871862839506293317624111256650108730374808091775504832007190156766748492962066837330956154302801573158073988726450212148005960838195272649913287259997300407477471966891207497359037516462346235735302017760848488065637765040211004442732391659238593770303203457866099279914615545074165084832641250380588187795512005943478746605873345409163378993834843394471771155669736281002416935059330880362246415251160836665946773570698823065481564535919283576074005864992457315379277428055125195390462850824119843704668005246893729012727444182470440984847720513150520007328583172940156322986212949327470947561692844574763316080654278221724279781729661309633289028193236215079055669813330167866747422210608976670307964574773589943806864
41 1115 5.7832707440976236646633420879850508457492928744456126982252689140173498535079760352831333933923394864358902697895480453700213457870150252671552678648769979590683259794704689787549364052602670124385820595900678046353708352821857423053953804141819885476985860950242310664924640448515364134883011132144331955819415031680035759405242880016158629783737422326020576483143233143929937629397214856402260064156580407082437448371777085501417796062851740124226229139187219441433710840396847401568348527275016524919791038930796255177335260149775893426485183128984865884927075506693253348661563787498894655620859634972268132489015871401448298419478539306237847607181526066754623261679763266183670884919312749743502531009000426428991368812715015033595254389244337381076533712774514158932099943601185431725987019026650765637062362277660891927036875517240800321988038840942387333841113462163858104037231936239126073545711116924417919895841315630691507305076621828529458174890429580007697762234152688336399834200142216087035979393075052196212372854710668647113297244850336051713221693290406317366343814835432808046868738613049409009
42 1123 5.783264815264102886201901353475499296677584918077821636840921638801308804734896644335993843957586891174208824610590876418751997004781874836104183957969638141157263639890577499894553470890202615929364130199722506687555999467818539045252112758733574557206585141997075689503253815931187779655176309300051463177005795095582108589045773290079634876744940659665493375106481973616934335047789526467283327287058237911350339203452983378287021455059195313655515390060223865865507279609916636085347120764353609658973745527211343015026532846960644775991627228902778738655464569072614316381620797275418378520245402835188991491474985576561480313293498740644473135357454158599632108770119945735905508797512745953303810302965579636042722966716118168579208816693890212755320667914364172906524623517478972138432217179487858456591754684210932360199158237024422609881216682615412757399466627824796329342450288651603952071272953234444079747844096451613369949838229250625984269614104509555961809434237828043880378808650576471811026037910189553158027421153414379201291722549008268930577387680568375198545848415551725960883283170435240913367198725
43 1132 5.783259426467770826902804607743668392403214899884732230126590672631942448698690560563020686494706975089510767916751440438628826049180696257138126950267240973984309102237819814742502277658051000942129911731430734619024265986160071678792440734408733550321847057838122013955358660536820256464144373868514865477275482297532866589243432479804772070093900651746741617741901475541034039728849580569677041886990298316185503959990772725761699113952387551516941216673545219822715490405349132149468862798447185736899817870214424954720058712454680840525263113344223855365461530736095776570878717478062431966775088194290392032220516142010098422266371284025956908067872255841004886489129066165396799761718485160581765305760612446574849717154208296530067749075670609223639279319301495023237635680805581544084790383307813754784450369230038607611840150418451632951430015868940866507985489008104855497083641766654847179442305258721670838068937799037466874368096245268046380543271409747319683224240544086683121037383373918593772243583707426901568989631276676425606981058586032070431203524931179895083886540644646268546052168888588745623339018327258862
44 1140 5.78325451760906545314736751748256057421146491082738694662835563175154654075415993635894987470730839735828009171979706632368582997632637831178953479476902898165824608662421877426675441980001158661931922104109578941994157701756531017723099342065855804327445140886115434683181452460292858261084922980896073935612845427576718339148419623969209590031339771220163435032790983689916797265717308032671125784823300163786972408230053662284896480028121188946240504034607329777818239089370833387284459657603484205371741011366326625335270724580607196221187130049955479976115943280287981216724555897329531899259432710685543457687343606382424027180470749760912097315377135364905875654892601904889109248406779713404625208502315729143019232114774360821230495658818270093013245560026837507515122824514137247962687162476431412988026770705526911966277825109315278710282469184888425482926082419286472421372545478944676014965730895273471502636608977320293359865622673904486864476556042404100620448142630689543598532595238014735807469667638844133275325376002542550609959962308520204848486844594346987881368946322612169223324263775875382218246330666854847244754326
45 1145 5.783250036437342521966839229748978167813415640928645280960713801347036717533993052042832373530797648911667181431933262459698661795212379977764976219520302549475186993283760953190404313259006271258433180235142169480574718955766685779739909931019586885270081169246127715238277396800517995712402869871585645469604750843809648550973789008484615631487221712890704889453762129902535927323147092264615626773852323551911257471339126642394406513692531549878426177762499814092717529853413120072999112182291977071676611207496917042447199550473433017443573006390358073357360181313378056963749541654661691306764044427395959375279257981601847059700780192506724737633136950276075542153753580015087058404297755400698939229650182435701360656798796979991173982570388552404458184912650792356423052869667585011923170375683337514827448901683038134075195093122620270277201899141889918743749723149154740642346684288848435751632296766377260432291351082205725707477981579483250463339385138671721561281957157167462224815089992897161122373746995666725276672565775138972110205982337392593420287248549409538687530765715107896125512604866762484992086234909307575831891078557
46 1152 5.78324593738078179640857460022867436899506758501840890254417249303082829628336402630770768147257259042498978030591846982668016095535238328626390818777124107830640528577390144467855729883294992989256345379079016595613723893313672696159386197936834885744277952857041398020121486725737556850021136823499470046684466041239556877060820551392659224492749955075847931946818606728608853655474459203871706735183335247787263010671160384420987033664349253618160953143540977912446335871360305585384209837460559414063720638310809853329746853644110575985299716212814717747380918588665544222506546602011143073248052536486064680512611212747919752168067534858281014257940805377794745069762489612825528438110480416608947846421290347802133886344216504917296108435236356023940301184924469056277168605605740938786363007517654257904742239106501352772749466732170096187246031853190439724811101621073457710492460094195512818805737834025710320988790500245883039973158188228132435816477447338227990684396885554551938521511950449720188642137319844219999679892952154713767746244550497368553085595332356711471672896651316655037316539907817288291596043670679177778696758364852577281
47 1161 5.78324218057143742087507839389277626507821728057616000777338851442822531236034043058748090633646163301778484048595533406502071999956552918619179734884207775500887705990886188153719030875443260065672895693849063497810276934440104296181468840381901427976627151102578085525555444440311039990067136198733976345829917131519735641871292406796966342971969424891646302907814281620522188484052858969705212313860583512930307247936095809131909286231067553140795929273921055943482141727907386026001540538257331052839603605274777819587092286035486302773007911866178606291088032606168120412626690627963426571945657536491733089912213800515756968305588661070705014945239536896201936008502445353759144987074438884168439735738768020392921926274310621293917953391103343264880492231826308105436220587278393292692504306132366619047212934727418125013684452598119764060444017263773183907606475035154044531538860322352994839712966082823724410764144552301288516263658551619509767785543045185618208628284225640474295092435847383752176758539615432417569141884793948756850368756307311748828067388136873335103364420688688792907042641082905546747966248447647848377422139079570780055059196573
48 1002 5.78323873102957558018631588551353804470379855063020268130876180672162402634123899152498198488989953497184760782993870850277747071508172326000524545178318413403192580121128759862640030473058584355113348590340203422904024889180727130553597316201093968303005162745399327784734015286080386662371371850202698035543428145345503648621839193416071234188633817121149376031129293350541122330197058047538548990037401159599256367785680870484936543979382974684851825285466836978158208888551362924536014222549217886693159701480038434642287534114672797303505765631957967870273691047587687977416014594587472736827440877948086867174026046424682246461080490277199729801467984208030858017913713381024436089693834987721061266233559453313496565796773382877358817524291338850094153315108868425125388322992953597067755396189633455275574625342884238153234086950937980742423024825255955189436730844418266462868445100908390716652673418312345843939458193151197393498250710393445064206417010468376242222950215191543370432081629139
49 1005 5.78323555797861498035699522975563644058759150389235944166154612369773547230536854427611159227541757241862734510802201348416645290609851266852253237146475675602694226092706200743581890123732301952782190904391073360942877482292836578162557702250151850887210058698535366414240211351834088774495317717508518997562533908036771138040514836308746448743741585912267257112702412896267041890477166876936564412438046907767246117275158936842904961149084231892242980019665729324389527411689965726268594758351292154211297625986008060571704751279645209761426730866065520096230932932979280497419434343891613545978518133546235770275599350095635821755293256174811270547187522017223121718619721448474701655603698641956655612768902243113937668733782826959468176101853762748749906628086933945778789057891149129657443570622718910889919645691123691471300803604833863669109568855980464018428838950066207610896256540205843415887896992014496804171963089645551505802030425035173416943584667069035518549070936058260994620523630243961
50 1014 5.78323263426761124452239625369447841800861392585633971119586265696592411636474893125524574509834314672228616520879396299242337293716756035299157538521731823987398636563817513050801324310444927021992196744276249401438358888551601568528731018391090325355438621931382598860534659475306786659822296659199382973262846871104880352578031633557497316282575836372784313954886786867412756594301401728990081195290717293812347115639678251421037470759642065006343467676984712552252826711622629508934974013208203541216066089705417850189593610874652475115031419094537844812706722045053054845809857338796682002728621241698756459300882877442697786370067136064371170545734764370332023393905636085261144625706077710871579941816927635794745306348315231038557648426244816337506219616113265063685757202763861533837872813431407798298012713181898793508764354687407709042248104572146163254709128813891143034448869617157655238700286377977186533597415050120497362052081194076307321136686955348804950832766839675471789192700909687714223898888
51 1018 5.783229935882661874248021049152533229124837772724474105137599391544177424457227447602033729176742906497756819532497666744673559224907906581141508527637945542038252151510033675114156087562664181894023688932692498755434489084233770866695278007023758809013716499738997507091391522287593943850518241063048852463297303382223627907686581637928503461195163575637558849041790972879036964775201929999641297311494418499136576886282801908579633641463222560193040382220301383929212002508508756273234761414564906781493380651510584874651457032913417098034102696120266185394215333303335748802149689925203620884996728125021708708900501832604996817660549307985908090754277875557178482679746053630522813481677124061314241985401313525485993418799204178238903684513487641841635360021506064586321571059425663273887914577560420410587384508709300813341318350931940600294174425178154011388912185548513075952258493705481534782972037690977084234622989934851709371265515556899288339691878226372599167823543391730321894163114253395562629906754667
52 1023 5.78322744153212335688172079844223526647431938268027061595260373678532952288106841175413159300764161327597351493071063240776804158645495276035471748837392269013036282491092677767863076889990169800978429262676813366429310002647121979769890294415429168834519485391069396252361942991696490228840228059043725846497436952604306461545091958315286502316206141976943712094767711593021208395561058500808990523941937867530007111951598034371808627656261122947365390466620049439546568905584176754191794310100046910238741258147350322327273096240683316002169448268454269718338250827418384024229289989477391903811773029057787459199632335712766545721331687873001683584782715656794077974986196605785793076995250569761473217472814408413629694693276096609922445091969760976464419422394527389046975523590984281795585224691780259150095793428498210513257875518975509953325125498803359663611687189931557846785814102943726588865263723994865662394380758793029516983412616318956822946580623407982738143380850205080275577446652135064991424887161805588
53 1028 5.7832251322933308544595470605498597986039315723679153369667226802225128342506958921719737776566061341901890005305261701299982418824423546422462880910127682750590655288497557603498555155170527228808476703280434360232776132579230328867135117601569747595923768976729551667880200307138695977948255741627286738389066858156191916626429164628584611764791172150018201959572520898370562317866987680937458741060067889357614306227982737561410185191875060011978076901928805559670066884797149808350402865500018784943162388235528508774895283475588938020094350596334142390400293683611001576591620795227181469523649458190967361485737025204373798821664897838748768241648490112293965612187012084516505955704845275675121947307744108286076753771414547687507540811630852763312107025871881571935619508754080336949744154711342106850869021842374164205674256789744118050532717686853766679402357636515284603425425082184896882682304516254500588509320175062677970900424581122511174212528300818351524009294957571707379817923450248923540981537142925509678006
54 1032 5.78322299131074990833155178792910770439795275739956326206973243545986525850051047505257974289376981821655453559057628757227972041155889605093237918310194466282288739376915849290065772468708094162131140206521307998456842305858411879342589857614596138578232092394516198881193696333184239823474478666728992567467813830078752851493256273317413669332079745654390380213769669722609461549531395816106497726837663424976774225584328642162364608539025064286498244761525107765332626044183258492133218893871742689623332553578279770414617336158316315218939016306475072420725767523785899070120857908074735691373071683414830007870577202437355486806340854879997533859492381158002969553307861172718016104978778807700053103949919732734291423494298303284746865131823640733620148636433805253394609617567131460104808655695790004516299291244113265688310188282932818972192650763904106814988410303423234890870610025798402898610110775425896202640458367500827197329951285612772572920397003801214860015307081082779914693498957456322520693097906817400626712557
55 1037 5.7832210035372887005475353677423831888308906855531880827939530176805019155427652678901134832485276770326971219471675240748126409768688059602547814530988835061949379610869988127023757653869923107388302162095737810160985983392245869527493626856394722271061972080396759849891077944080516824159855152193308837561524516045858169875501262120711279743587098447756604856638968507270243754985908017459412937402918926722348937527571460045148886751289262970094070528401613881337304709193750821164392098875526055464428222388559958342557727223994638708654127479823367047533859590979593141208685989123604663882013101451891080168033791495692438014717079899102207925519631068129488372840959165223459910213760007356907145248716878539440169796280362108625149411972356796113177722622980575832679785999770168948969362126922384725785811737134911224835342374783764163993136983650113105760662328028227582034739807851911463940660786509876650425567522083879674662160420551773139007343205774325811762403611478482416174125787758056233464629241698532257278860245454
56 1041 5.78321915551195123825993354625113274442071701423038247633169954551333795157233480815862452900525926821227561518544177734404951700122180774157087423967997310046819135353378473605326700187205363627330252082571645221526141780723863609432635271654443624730915693123829252461295342020817632375177611715790431408587981109752891732012258716754211786034366339239667293064557218214707817848744594563869562510924170895358059967574244479652299135515226197277970748078408782840802536961920108872884395291817728150463689259292163662868745755738877386421107799651373046636096074418937610332777006111983049133309514558339811377552762463111256378386843477879227455933402158401964569285576451317075433085648131348165297944535609113952195828884001125909724745528116733916256487409801922481930810614407232406066754309235271686553671823432982516796691324600299660451149438572726036254002217404019810958434077396208111826392048007291262305857640615350098995079122985353513871485028209517035216405632502803362993893368109351906364753433559066684662519289610375962
57 1048 5.783217435168188226987479849378815711149241665632990960171620019427334079828558259252313043748685356870629819575061635863700288359483951737288349524065248943755671119569119755849864088092500233061483341173140997158713529332394834754411683610130164503202060746570898886084878484943277890616248821423351418271576238443164459294952319638784484316557947403323475333109608657989489062826550585039555973378974092346235870071108211313284701764238091269584212398905799360064821238693387885764346822381576108069259870116996688168819136874802632987868183255193746045651854163846235484930936443374097744189008625495681229682607034269233438285927519426544872217395374002574306994273646900182805181706977286731771694449118145667590532548383320916412390081102801565647746122266921239698686616826116991448764992032777007993983582559170907834856517975193013492021653054607420517393711395206235335572751904931353513003175827194955377294370908580069366710521026348152187583752145488837437314238011674425266756651324028324326290174417485299989755470139489860190613045
58 1051 5.783215831668259397562666608646877079068689330313416877077075223775531453572347211034599019186481472965248025894472919743535789325695178185089140728210176324046326718683959957800593451705466443443819123314778247315882437899087902922630344266497854780207496481352915450616969949117850340046125331507376871131292288601493606871163825076987194783557640082699879372408392016093043246093586380942938516583850855146221993785318358368169249847993504315625660160621498203052175678204377664064930485665103258936585781442978527803337211440366631560275170156118862099072483598466420482951031361620016853188781807573510493982073017466199366710930337192121021823761339757911215781337145665705769402489093151276862800721449830527632329200046672652679610201902969631891938166171080713644784679282682850819845945988073133147114911693226847489009483565270871906248415477098903947512361241740766950940278267825477644469832678885351392357189184444737358411078115910814232031743531491506187009890199265745475064130357908905614611123174421344398385342634077481879202427956
59 1058 5.7832143352597025368942033309480104521572171104205796460739314063106359921027104115341848387763599842991577316175118558798251352644275860120230835686454579026753780123838551110714133713098290057774256457534963073216045161829407245364260271042573340036593486161881397641742315619411212152705156093114657608430488800448087783158160587349293895239577359407552592222549444219997202192336294667855111862665588115309452331608491391748682777378821342545727351445301609287319573011848059691585869140076107867822511867339166982023660370474142614449958829366761385702191676386953032401692104706553123436143064163637164760988263116317501780594763392491106718572235966432832675404976511027153673481468347477379664927982493042124579395334353345374915472197420588311447906972500106696477127804467155277748459586139635132199982491587845952337082992652926221236015383008487530429214522383020428798114709052297770177133257987476418131304739684068308810957843823279863939519773067787760373325076189388404062149699692149706675586293292446653754532036317846668836861645989608272
60 1060 5.783212937150644978361174149505869476983713242091733819064550400373335342178407614284944135127276775714712496146277124975463870960972537260345896190178896676544539785238279283480107419459903109395779878620525477069124492089650016173175557753110294651619874467636168422909337087690043160928492880234686422458557179589566602180691651966635876139551895271956527095716186190005649325508175832965358613097972406035046511509258714467090574763724883895972786287626438876956493794661731211331865356631046098495241855745000950792875147690805930816203996799623000629784975959419439037941295458700281107612732950288473631056734959701717849917526586274888693145774493522246947101292820632486297352843516355859528223937356452221627192913262503643546303168887766233156804685690014329208554929216227379982790583373452877338635811819380084452689694648357609470580632146207997059840330896759276915961598975108481974171311425337209773815204905783387326719937741106009746044424808389974080336015931880872480034078253077578415290059911556746991944589386106816989484351213534887616
61 1064 5.7832116294012201264837081505429563160485836671636403662099832732507164346717566663628910227308407522683481762374854075321347642754668100391060591366016992140152561562609930833419908456835109453368365448530548435414223936969055602329446535134964832010286132416836908537153221351265201283565908463516223932697985794898960187609038285030987848527292825719354717362230640779092968301354702564248652114941734441297083388791856483544019400416561212847828400568726165524696479258085197073550744011805501066195393783874838933475726278260172394659727364525065790435796797891336353337794978049689726576419134179012397541122129590356110243378413657385425214392519945297619897739815045513921337497307566947320733724343219483917534621775942851970156619023625711497597763534352536118561016082504535571637779706349201252497358511387225101220932356092733585529664739672416144053282001236836543467719444322794339646601533026211933466773818096164662150216105317734913658457305664947585262020834419779069171191811970092786290791705254309949343352504339498942092476880094459351647888
62 1069 5.783210404828786382962036187275997461914676355467764913070071489054107332858668613882276506377630651175145791179558736960056410942683882324898577984270851494810694365515792501639046667242032854369902752034287689901919813439538688436807354575488768984283555312987769221357655019182534698395713270136967574029744034298770410866900035962960747186962230681929996245880671064257085107671803388625556065635992832051262509393977186530603976299796636986509439032442598877819471073042891403593468945240448171661554786946271319479717012630894955760612764240138218137471172863504369203269290978243514594894619354080773034413774468431241058519293850326053367787005898101113148724298153022966126192678051351534476706749334126635647937814645706144566953137683985913488171811827701120863113510570865356332945427621719068461415002906599808221960877718778469054921416102594118858805955501717274248415961450194155675101410075743784719168108861773579977962367631469131739765474306610357425831386998146486911167297930169900228640395670064220799218160979164098978381430637008225254935636072
63 1075 5.783209256925005867410815374067571350298113110002093832864994938973021812409577340525639304463816261893358280031082887188845039899300382063117587044039361765283420757909596841446995697651949427717376513154868457762251639397594699387118856203898964648942744353079465314570758471679880472007614645360125362278224679089350064457075925949054754490708578874683264169181605482346095672931882754074155221976766068338322121172945131838049579267217507827715974180672533716092754518127725122338909198534915960560755881914676400879319006382800599775793585266788793669972098705703050407264396693811352768237328050319854167874964488439474835465198149141513171302767714450134375592206604689191414218259380873724474819437977726576760863025524618043803910676499869604690117878837655335478198291191700576481347297048062610922811929752361392406690049307742836545745349024269054085842879343615056318107353065408118194372491137814993603874819227654684411324328918713682748421592402163895370457465595923847301971851954077669759340641959179196727256290583815093746423023991242602914326773378320356
64 1078 5.783208179783139393736406656800272914419335468339479203413690678360930451163514932378559714906864498748704737020033256974436455666840609433274982236779795233787642502215752129283221861376483640218896017578965691101710976827434436683378138225179029901268568159166930929567356270729632447545820022026715232257639084135372539473413769321225041408718031905673470369677462211404211607193083720144345630700406460142149433558497896321373722192202125742779460274578468646312444143146238410916136820852160574230952438439320574909303722644321025748435984897390846604964672723908991722958056822822181480084809165009035399285518357557635749170760231608478588875792746135891767977922994626203939327824298379344490558661865715852125030815067598400455654623829137516736458808056899361645279236778632866516782155765549219529637662797747668416831887319216161989501777185634226306316528623243996616935308913058651142022477159070523607478143660281592924280165385835501105048451626577344091133113112867587449870037745471851533945559107377016334619216957407078158337504147780752696851156249076214448
65 1082 5.783207168034163359513787380236955675567428836272287799652884004903801347798276682713544693587254706263478089321481489340294588067964127670706253203623243334756962754940663865969006301117635396576203197266437267314937062683002631820366515704666882046507472308339081731712138590252028120206600454816757575024217754496731979028685544927319137742287705157731837347571003644296324767303976713399685145851309857850512717978762290840936084827475019649554568909999794218080771465880598311574505115471657229758015054193247833400200633096310607729238134342826813070159470980653678284970808074899415985293657828179995669413350875186296938791390451037328026821511452131136132074456405873160131419655831779048422217892304781490402250291458191281008201995287517241594843835097219283619115177514323545284346521771738950428141486475828212968909202142986973959695225355095254976451081783956270312322778329488160528057864989959648692580674305057098095844424748396608618387820185057009249493148480193021477012498714137068492717380409508273777126195495995027909854037969866402179322457457252979800689
66 1087 5.783206216790522466553787756264230951674580350437328623993421360727612395449405491469804591573890843883896640399355001001239849454529126908545455290108400242702889324548807244477419486525772819869411497071212301435880892389436715082809659527441936784624127139977358775975274722713325441951100657394783456479602675341500152782511636708329558117370992241327650605296816264844969965269278477754676955782387773740590487934767186798899308953785166935959352485728686445116100348167189120968307065534201591305972170636806111735358941958669256577087502058239254341081551743453283451838963871299145666366484427298677165892106710254449749991387004581939147627089563899612515228104756472835154071453783774501683985117109332745512153152318228154644113734056989664373803410658270440196690938618808157425626729211695450001428575016945689683136033500965947044884506653368792460522598819242306293839119420196082056000117039810209085422046866173063862599245940717744164094807039609006622069109228642017286119884215930986613891268628923659472457345531381775629361634976899081798108281703966444792537114931
67 1089 5.78320532159650674303188029292686752746692164853016762731879589457291709224602247281838640214170852237663539262748966008834296930165063473889740080649625818173717029511706604333573846086507860630835168504280996694646283252961131781347146741030850879970924673519054326346164013677797629042541391568603319584918956102905764717928937510378357194805703442864425661095802437204872654053833672964925628617603537742013145520439288025782592122523131787219620082764858434035409254007096582709187307485160482910728797294317922966146632030088597029806480367714426620020085695570987214546226847050215095642476355245603856381096753128533835321611221025869338161885764320719895207935010678590205137265037180220640961674871929236938911550314176165631170519027503184874817664299304813247664265862512325258571559744088376989102313916833480318222871999117389449277959398456723901554892779759312364595576519289261666315707056310313770127950136676591472577177741119792519174134875714569023528852158905237028059170198345214487317709634753970260083538717256664116326049145534900713309250585379195236033126566431
68 1096 5.783204478384388046021550233398532002882769009126904510965504192715816425284508885749130032685588366064480288738664375915733037495482920637233022799065994086111780125901693643810443808887844498490896295866750013940149130660181124933362934598734315639437819788928999244280993543620263670681772428061325461375287679189319714774652210842868613252338546839536290070112135225915770838479428137950687957099418518971269513543216467587511122378174504275006280139461508346804325039980151318863324507617043385617008649040772489201054538149188973354203701141059044074522552243281368063365766012807163617659051947281846487407688245296638932946206623486035632283345421851635882553251131403450383297162064437918658464297654057091940257910895192146462757078690545276006765175006366224682839561293740105373775706472807194730143649290646231734610924434227986527275961936084951829912393432741993809243633323995611366229117927453865107785745376198878095263742376461487911518459281902512296665466258892342741741624523830304648087415709871176727609192434580881301257604548657468758734612251680144259703615572855558603
69 1097 5.7832036834355748634436675509945344963278937762372978721418171857096654899584586989932376327066317255682285271796194856952330356801210537870588711554857793350654433494327335064395555757035312360840146886660755714675884203765685438530345731403468542915013976768089445374015772784089982446753207472190250615115887451842869291631595183323635050295008765261016827739668148170195700469255388890878019310686783276106755827410694684037108715038274135176768412753617176083722197421466181921604578383318155676028073398870094781932166045186925298953875164127875742575401030157490113717480419057189969652442013623631469160353114877170617099219227826167870089412782770181690368104149145805932656876173813451928189678454870064892823846751009357563811769988532909969205119492138139199582162480862651139862564759284063100935580521058999047827458268208292520031886980685449279081378408146827122552910203721726967959272183146617368864956038614999133843480994098888851956020406841088809821936732879699705013475701649411468115126866245224434623163587380348481005244265964717029977256892475543784916953227938561122099
70 1102 5.783202933346148707052470047879966638243152229660573781949945880063286643019765487376364476619792371702833797516274197958814994515282225877574270153630602921342843139257162789871829984784610557274354484809397977663962581994816157787331382303657583315012537826743929799290045884151169439932156143768753810395589748842550229334034387259716733015322356637590439552858498028523010790923162776112632422298494513495019416245866924436137426154043984936214312861113543184696406035937407414298897556683338157163761918330377682723923899195856143075524320315744229694461835935325483690414132448953805012531309316316437602572575288069970558326740449814621289229927830083306873084766199965774053138224522557673763261091773431606180897063703142069334011845588272451973315263056231129663776329246059194294937325242847501823310301707439256554357580965019364093725210810755605277063580659301664791865170383091823908986852506160209657077677681541797530214258396941774384633111227392200618852215186862016887103484473249576086618346828132303299787350650502522076891273360791206387481780622899996109075726786890351957937422
71 1103 5.7832022249962338893208256399496602089530006693853159342201910704100830889053861185752106608126880052167334073394679644807579889622495572263117859393155905098688977427409873825331352923965646227526590793559324987674858499775063086736529558543371401676891933176051140038223193860415495794821157924236835511120607745864816108734773740196770458708633486444964085173889370665348533017096886836156728326270479734982250295504515060432620228584317730116394972772440882246644739570645697944370694756387147235755243563170769831324961466753788635769463800153764672670139678432180809003655404026909486533576204679577874914410212759394707522300646912237722022431632527952485341622401188115242571460490973594454833039934065760629168197256494418073838393712903405496403484594650029056339511009545312462768855790949843483565172701505309185715590032211838034049838489677928867747055287175232498775888113728096936513210829722119265819241033095980442316022774108977197568905079224565292398872539446714168095789470827771123885019669668369439383197861830986841446373495934469368990904047074618792773960779782741807852988913
72 1101 5.78320155552272763375404391078436522004007685012066279053885069123735558882560835985079652682435391490109444020724438959134758230409953425589043142439993970629890142647346284031406549043006683011403177279913571610805486155524290417776155626546629632140774285043605459190000577010099075315704469621730292242413833100324717986081703203485668813015400048322338000932551663961350449953988041127688461345909626261926760018909913028088828533791635023577420419139010546058817052518764562966821997762633831800712082706278471156106115002366271025566183976583725828957613307779361869149822849685086044474868945046194459220248811196554935706960075950572625477869008221724963868481299463193205948561305083190132786923676687056599628454215555742142531725608423817027620719211511145483621479837807933700520041580736867528302547302246810665703681666112353617561758972546277922565325861802096794532942748625617501569690673964243642570058519363842066692290559497303074626575659756435861455896709185443549339068367101627395026235273109361510218811530274011741430897368363039929682062939779689614852302397458496528242912
73 1104 5.78320092229498144539661384301675637973393957783959597123609705551522955753345774586539318374076525377496230373746925573041094886461612319523585472975532136964124066345054193298693531050933280053697873906589011722049486648423689206138473991276183354577074611620350783362384246086463317568609936386604029812423828384657716623772532308344068932021878038544733252570068858494683680837587319038380312565259046688115669622682881690559150129177677158728496912623974163381059329434171755800930365958160066822520153643898782156394847991715595721844315652035169346220573734071427962722377342120820497122381923962274534700634193668880934378435887876304655837409729062531252760172701138321770509070902713243513753738504582954478933299191080346839530459357332336288917143031602564414776663902888701683836639044793830337014041004229268293006536196043986074905343217022766571788558346319172746924306968349491646184152371172536956708179705929428537617424987552657042748136558078112156671127405751678719592967959542205096830471082495178024792322476799864886363031223247090348837680419883976139849241303011894305231990762
74 1104 5.78320032289307925579497818920418912729005853711067590005655127941776789181532485389422411912968135334130805060289504342289628268943180280379060766047732092240841999453763905929717669051336138504128693104166006533884966495486058283330218386801119911914798215584138517985078361077323478628383746227581758904203499512030770800010809173212626568699469182779043510442874901929778538729268249092481932129754599434889034602399314632333266699391330226497227241994943722066173811405479951989804559786458327239224565529750599579972028790641751148770789701278939690327888192858639762185857278466268152465744723868149974684967305874848504767943904606176250225364015907974661447558937425033684393828552198309638758928819439444964490222819967847386946216732387090755592420542506598231715525401663961231905547775300891138098312352996975164486113384656213854302997148529202331793403068554236140810323876385934143412674571450105242800976377851016611142635005318620492486570834145036953647507298934508717419719246969238577452385856674870404570168550869253560761277140896628294784035697121029734702927019783746963065774217
75 1105 5.783199755088404537871013847723178570836728496420627419029981960465536193521407356592753807801108039182765792013133425980867899299455855756422842527425016305669812179222554838320972340013686012935070714353477672432110834029522905206170498355165290763122906564145557122071530326849573452469671418738100201795229352226211691795252831108524444377121035037164879991750356019673530953290573453277579888460374868004190886426777893801515042818873300810342116818150334300860880484137779892316995274396840288745186039177218440696179040570790424314367914214848639805875377411273072228818867842424006230650690908502489154585061907782849814175653663037437802813522453330326640644256316743242967752696795327179713472646255099536069576282478683686753374478082490697747339561227811642929112914185884296312496033622917076968507582780899318509960348289076788652089133634584094741915337237174826248374680685438770934368387216692460831570568783951528514002437982289970091803079057628919736045715554431797642635914069674055970457868284564273590690650799791417683785978241465480882374892953316169888527642377033722253104444137
76 1105 5.783199216826228593911552497917291150616644020220369060941852861535603842878556456121584022390667021413453372973217904572527346731203922692645109918846960660358456518508797804237997860382354266731287395654086473177100505699667839796331194309998080401039068822472600944932357013911451084979551915503417512295930196178101621375614909616291378152957777834953754126588601729551905650795199255165933139328984026424702443898015119868360455155375801610408740243655102364450373186552679790644568194200851006529678613966102470432915797517253168896228477590072717330842032227471286821072076551358415803515992728446638597532526477139175845145537843898492280347861632303226747719698926673526190099136085869838978250313940954129897776900221722785092398607842008239284239264115603824126607533019779192461409542185436795004646042256437198296828575142586819727602225084789538721678591343723391581880128551001226098830772185400734396144169060222132942090285899690842779698273930786609554141737373256246069618993121777928581924628271436863135538011076862094827155206253622543434041749306719797818403907615193104914143489398
77 1106 5.783198706210086581480891728751799009775049251777962642596718952705805767713179208876690288560326967776615860208684811139297424514612818699953809121028238430916113700760490880716740905576721075887711098860873542511519504503329816469195296714813975662028374824470341341716961595959562856421443501675065362455558312996114941238403458971161376307503615806565619871656467372382849863902455611245784580549468585603675654410570394381967858651561446741787402518462112599486202193038254113659306506854440227753328678509916826832291706114823590873757799843743865520597088051167551860761243327440615403070563116031460262159053975492746263815925099417068793713799760668279621265342445792273593499578773522219933017308149583551098781031941766217578043770779800608096502343246576182428582843199359959727353686937462905600959355431321987592843299992419914236113415138371423354082392697879195620581373188011962379940393205863158484923083942560399317470321308137811317353977592231693729779823806347609644088057127417122979504607827377507002050749035848268086078317323758900165062037419982647361646262879012623780624168242
78 1000 5.783198221487737415677485354334990506754771007528292142116437311397023118056621773601125437342279253692402927498487895148505507155973553067377392253596972695330511131066358460410392316969852019118865521510763596195656940787558754609175433617179021584154937449236559252379888885713815137452157004235920359558334953329108931057403291209704124495028622239993678780917252877326686717329040088317513213165528146831268722190769127997607095247724042749569558138628470583808095637611691791769239348642085483768163857972862464467380158124501960683519385978829499566618657501587100110821694550478688865640045287708213381857496063137694983172313227964478882326508282183593721095424516037232387561379751308186170270466924463217101467408305433090527668385440189189820596928899004438005438473731672358289408371598742809430169484576843756937223951765594956381704296662968654010293882780313824485308338735216152108040989601828276990593981648622322638288872907765391421742531634991692180277722207149022959907841173277
79 1105 5.783197761038529190423500214521987357439192926363765739737424130673914668837548797053087056685626706752862447533045672856284761387881363499813772038500766879353517254301037573870232425165970170470346157381829794709064544795346694732007014679656461794434095062285961137091067390993599991916264530935518443065452706933715299827089560842133791802985950457790180181004940557080600062010792434195721025608291118419959822838707014398558306733814401890016718485942198148687394594157924728776962796976710156507715246738278878728029567968822856358123134368851272770984304911878547546696274861735928630587822759417722498767054754829393317085151520713968195189470999878319075127454086640840811943575604517135792449268980428570345455274788462342071032492532687324148279140967359731496853495387412024281547993701443670857295093949804072153156427546495910170403686157747596989186667396915343967852834240245465212518017244011614392780812689906640658471790391289124349383108627790499545643853171846804750225835510196883333983571983452181581360340208727192995600861090655435517703641820426832905303543917136006078019758361
80 1001 5.7831973233620137996406865965069350054165659534343880528283494225076442409603998037621194768040467440052114575806630014261883633277617979181960495379231493293260011923086801175626248968608999083456335972244373293036748191844187524987757724040934102462211127035763997203761694005491762252574956543979380270035381673184458232301615231731496276716823226126914250023373764103167856833359414028655905840792028019805357202518727058675907464530832626673329871566844015587633681908164945343984768735220073135162593543800277904866272762753208397225772987213339015036303095865568749188049820049454038921766234007286472754859990994896812141134504353875320759190599747736562373729637332101963461172162564068745614863276373653196424441613528871939583248058122235450260624689840945143639010354260442479164326373564719663191246698094292665762934768288563246601699479136530221220319515936811881429761359099266799966111767764526089396004943655959204964784909107965369514987969087746581506620850526786799674159246637417
81 1106 5.7831969070676735187854491642632868533680771694538689030263328681775011068004235795330431723310678809937299642954555029337558350097404711656631092341509971449193978456693853191695659451729541192566945488137816470645594878031442380464137320440703297382137821182132114697225312251191431046313862781690778799203386700905919482040939201393503375162312581195021670557548552929463932869710449390347595267630557706327526191199435846722528093415682870835641641953344657895065075863741789825736703725940068470741338594004147928736951356341933943150655267326222071312523454156730915000815129670580025276845400644928686917830851851849011200021189456620561002750221534344855814667347034601207084592438908395890281211092577820559048182247822281706363652057551523363762341406004986948991630629839731311837765512829104894492352900322330617246988060144855138053584294971898731515080194545717078299746327621701786569976412144844584108386520587977954754900662371375479641578650126601128617591335405475608762048934437046321079593231865083860804966686015467201817094003418030135162851851704079409735958401267294666599225836098
82 1002 5.78319651086563885630781116390582498511679527060698469355274565438101505973017926553736454051674436843021536204791839279709525679554274844498290846177236784404059021880188882688427267166573094956445893526725015028908374932734535823525687358100643837984572673786868837094719517200399939197922046099999364080862347079980959309854267610304636063973584518119998866306631963097638332392721527631748122782595324673814151388663149329134342797970694387642574865479546928184502244840920638806931478084688915232162723720717155536433670333586562965829999454569521521869232472874122615944202090136189091655890680480032850206656598932832854849071368770591789996026114158055150831203091781561250338578815301397928276435901072784849465077158210081079337591651582129223719271143912632679881646833556721571484900160574744547076327426509624535712834266500487828960852250351644380278806473013331306363231136209406762249294374680527386595178866245284097940385573100737311320692835851062603037212558448059613800821707927952
83 1003 5.783196133558291364903599095121342859876987397201364518081762579672647874601687961277333408666639621375107369543841097204834882217711537451639495095261898599084324052094699029395887755342538159477226913487841502749222336141395171122376551740971870608044876172556547263457311415633263048186312502847663350348893055089074158769198310269899982831236344504601227898800937419425164787032336908127269811776234857848261442854164874715642748543548849492476246451205854133519030520667064754592964017633457961182817875052743534978415809206264660413192927478853402826660095884507141970455020580511717309878637847636051836530837120501057272591144268130179839521690573370971501111555365111940532027396777526155076675717515484330426725062507547698545471886651417480560496114010366415899016923716245978206117433106277538981951751005519904814763688536881349680253341135393126248921166482368848396835335017064906080374324679982181820272499633426575607241303164491022949956111011422115967748227701095001216607201689187018
84 1002 5.78319577403265762033111454809461288650461594706308143148129211470243005142786882065658911681190132455065128985792482159045613572302843972529784380222516723001410774244328871639903409525239292717824820731525070052522418705201614825278907088996845594567816020003194789949449721714107736439581437234048710148157326855293711226731208293071163252656976544192055177591112979430944239810463337928173026458541249839102882395743517894507762528672104906312246603148848550119545753278321325035845795536349240204003126199331659274331333843147188779681190732936286685207069368198439995117928751561373622277087578055666645961883933789485109422669768033627896141889274991689156910195389295127473328193474405465324043400710972468396339109961189828166799499329625223805395733373299849073174052129592912610833627206212340964667695594442026299259775123892731972670632324748104019458230441399621489135320354272031236705648044127446389349963975134567202237266485910207573152996494945553242840832740437330100146583770327928
85 1002 5.78319543125351149110696406307593049526323375212811055017957797197404744068565159006866748975563015431575582610235313481082949289689267533568485341396203816100808373249254768150347119885534987279132527368414768113029675249528170195982642103968807124467851385490373102920309567688827901334046825025522733773345686950619189883912145428598770727680598988452226331027643797493825075811307441048802244327216170333625567049701031257451810301564681199281506331860457969625134884103497611376562172555726458970399765476230847266168416070836915166274721095609040660320904302410918382330799386548374759141113020445891082768263865691022060228680772632519419511583348583435727884220224842642572600067954553549371983313331409766765275005683994516629044987188771510813854926841510881030955769021996807991061639800513163938084057312300680482069683408068257289196546464365189861283595242411694763139304031960401185104287987481392912993565353768301840607629894238557304267774228397199307146045603601535290630650943780031
86 1002 5.78319510425711135674507793280401802776161170735385525461494960380379537294980103031736083149979520590040140833850495190275167479245224995854767084858858652897585398911562189579076053275528325502608162454195295860525128137216975766992418148770909975929281364244618378739534174480616740086884715709208949278311441400385978990339440534952112070525981094411108817702477855686016005928874689948693372358080216361613179950021936702655687558490379490648202741481231499937924511649105205150067365905140842695631965686983074829238742571021979556661333031872954284696770234920904017180680174800116775314508786040015837218281053473075410059975088772456241191550025761418074306378092399694405945676337993928577217618930794523255382620938199772443548688168709142080139842764610909675779305551686459487237272524885274738177063712456797418516183249664064516929309155591980892290557954243525381175846515636784175587494865451470047417098437419381135755314099399419798443595522309380092943568531764309680661697813609293
87 1004 5.7831947921455072738315317850923152932910681616155972252015438413357380862590375831290693323120399352723885990755783391368323128083929440364803717267981232019423750556688725532009700499905184701478327143514012195387370710113998192772818600800326439018330633761933730583252845061504959634906038139342483741533234959405919204710398848296464484812667235544223803705481259590193236720791569814668723822201474901280447370266104151020149236783221749786377145172610442242200661933620421112103752008215604182677734830045132285656265715051709502988643343399609857438272265883415292801675294978893299660334743800642076598834174356346573579127601374315377425227294443593819704788361971431501508757582390915149513487778523825486247377177447258573513959450566532959408326523974674362969136586536994111913810108411804526658145885406448124766955236169929190599680124122675430152311300271040351726369339224844939884796466314857049799081051077588211923004691673150370895325443794005027174993676538277281711988081786931276
88 1003 5.783194494081360399062655244451051439757102805062538540458554196411292585812956572499938917220387188498204029047891667610960508672963404702863719080371941525117587311002964929231378004422003725900894470332071806999456631281657106631552889285085047852259529920895261847137654273183745776889643458680317181017451736059934656103636779578145387339441863143299823688239418627460783289980291618235077511630435345989175874660729800765185759287799785379183635574283134711720695752155302157442790495637487490034016357530088502281506772138953246681761981378348819863151993923741569688538311053750439649887220489187657833496561713915622773068616022032303602366037292302246158209968403884890382143481277825670592137536793222862238542752203150325314583056445612069607998059951914075557882974515855496901951530819295359991610672066500329246000699166032099145323667516484548797799805397016764528287025482541963940422953507371507107739930380899655909954066078697913930124171490990011428910200585015315734238929641445985
89 1003 5.783194209283223394083090568735170967186054045363903115677809708355452799346203236757563586037603499693775450283184697775251896739349519354790741113388457670131741990072198814269169675358614491284654707691576296088196712313018152954799313158917441556876651472201174417323597463958101724746010842393896758288212577435961378825469917308699931380916339356700523201317000429151965720027278929298859171421100266509854446810037842400877849494732493789756516567266399934257321744349760240582739040393777702783631743165315783001087332825927428006121512770122545221157379190165721608902766873630076454902845796347160813673595776194891822198781281868065789849424595181889816464490733583237538302994916692668877689302743844323040608394693431227810842329951669899244524894517128100703027585202245528974210500825977300010210974940740801985332836103545694268013992964461500616902224571578404410904715544280486779846470180913341596041379433111986911707742458194254532990110271102808999197972372284949791003129265299627
90 1007 5.7831939370212361765331063232229076366681889945395921114062231141493431437676364666298003329398502282280106145701862053040645536633434636345836735220787149491597418432815398565442118551549343305600828395600882458168554555744637796660707854398341989609819944004930806389236413775397961321758385086954587458867531066002388282628908529335517230426166022154863683234094358254984600570297190445406736048533241921066945237224833407369486555657168063035629405480821895195227602057210912400848575044450403076571271824730602913825056060545186693888303215349624151648797644451958395996552596615143024419589634264430172489052342260293402429910817643466502155586514324755998356513924628447248792520498854077075348006350405479175230119953369602938748597383696975933048060458056396984214251468476185220333935731278022693841651686897570085646171348126509910889063370163433085170773279233408314487935075974709943297350415701668303735725152306852266256384600758530297882976310201678503323217484520259549836822115655257435796
91 1007 5.7831936766131963464570633045154508041947092559391297372065546253104113983629094230678230670870813382785668856024286803195745028113937731054185440164372815278227390481774278118726283067241708110922599409544580222645062443625439539981579579586742519731081114015329763083523943474829308460670609764650423678177036970935916355767819960889601693590254364254486918491521925387449162789037310266061346820927123981471261763695059845385950454002936027181697327636712729904957134732899123503810101963529446296969803788476057604384787855351929306159804579192202470955950262769344531054816696189746918864424687210772062985252837483528042210317526638961673284720131631614262435346152189633939540267236570264168507378366844487779741216806363604308225970078927530608749946741431695564111609351513340938738823796653796622981306468266987831885243451911036844279596542640168856128574940468064751920013604201922324536623849947380832915165450464295511675731876250173758020343013966565335045469956741649819991942713833067715075
92 1005 5.78319342742096799427400970631222281743469392554828433284328428107348952095212138105148815413243256087185618320027636107661460617670229254581677867476934656401342020820191880893040551347017149529287191019731480268836719442707785211169051797087357322092582465192163312409989587209113985797810254213936686327579437774992449292991072982789733138373795039754606774668944821905139674765016834356046068235582734125464728744093374052749013070263925287407458121957762326179260641000606494055349110531573124259769195855266750011983983355135666660780836527134495180270535463099339000549112063290404380797315729339982836952441877983311103347433811275667109972938228080088079645029733989496821484412034741035574360463587278655789540079786788546248204405968658270448719813105974917754745608251903835661055709434130314285322975081345151832138614573664312474997917886699913948897747173760565449082002510359609499202085291643519130999585271849727326976159587265233391061363909643255638857332003274368069410042435938678832
93 1005 5.7831931888471964609451079867010245057345901041230740529059294612680149058962631357731264601200396270990683531648040904155253060913252259292982289851921826391064707867284556236677404834729378004023305164432083446356286401961525769600413159719304035135503674436411842204807374200817416085742594624039124042890163343700280789685462769765425328717242461867968192361579108908932941418533823838883540094764883285035600221993141528207152669428192896666871270591451110464033232062467623235698952519719438922211288279068469873437471247416432958200860094150986431213742089753210054359660748716435787260446921540829010746229288204616139659552400312717561107832601769014030529916280842132983353267824619908621850072135321183274890076599869280455577731883611476568040172818488354622836823783227492926066057168119781846201387340418089310882222392778258561032993336183093571750117536436081371129493333636938536155156673183646800011383545214060476331391954302576309562700089544920749007523382070119592060636748148035284
94 1010 5.7831929603323000375887521404327635311658306713452479470369384907758505805860762891766793350414275213361904404672305812511735726295272148779035761956244587483838758954974245374305176452678196472066102175761408681871034143922703801369308147567095894993636094858903896653143807274516562327393872233356371305903781709015363346414153695431653606974629535258467856157634165954332154084027917120816108770113189817956873856614793463496090986105020265360857236037638112430134959435928193697079086616434800192190385014308002906129797125558367007574817537752774636983955209265567142799245026762541805935025993984964310563629267834907257575901763523371181082995511897200439867188433194665556613020451342327103415386698774806822402271951718332582014482195050973083996689611447736652666944902804150161038096548942461555639964535335081613358331615705855004319097095413893840092179941127654629617100832050905368212318064000171989068512904828601824375905287742432107261944252425186169899168712740340330679793714038314664353907
95 1007 5.7831927413517126166102931851007816960344405554868469752625599618860191376958488374483234748408445894709762893737652092120122249100085281311443843485242563927193119298337157433832245126921940406671382027989066454697202535573419547613009132930837155693140629565515606368584117790034394910625143516918226924268838959357262234156802349632477337789092476907157654309080116656995329181954806566927671696761333688593562090989159837918913001625310370432256713768295799558516693773769764674026425584281655864441240768015024435860332930066960689586283777794206797809046037865399480535810192352627247983170842399115982093436154711742081797583553077689649803733719111790139574516046035884536483916673423029851014461160945711974441608555391736719997008563523664072701711998606600277287018253881755347261703328494377583088557205521902802090304757168589180276215038801782853981943751087174046932662071421424427507266122003606092155660873895955280325716278275528037029032233218759892223104615104734661347793494080277572439
96 1012 5.783192531413353987934390622555386928798892266522892917757522914091574926017194421027529857336612089274682885575883839878949996257894407408342378263237063705808544764074015707750617384060200312974411294743194704247410717864892485709020636808511090079995667437561062222011416679007284950661790112971814261618128427717578036774983718059652191047398493169006866066525762796996123098839747755627933133039639595731661856076829963429753056034025031780518466721768311388531506387943417100958654095168061991196768311729688959948371043898961087561428433190817821533431642146653983411502197931271086512642129943275051623544767494060588430827847574320153295936373451440194371214109541622733267189425037737884963219068408278371236197494097358417902700520898986647536779542873366895122302127249092827117471581520329575183643208199966514055321982401989137416506870863198092484752322148180551846481162175640121206051585367217749226238641571698513393163380397208900946643189769666111223634502520186710783920081797465259487987818
97 1006 5.783192330055306854220756767860529531505381478212893734194618973776074552345151486676098045812620292480828888439094556440565178606803035744126220605808073084190418983821180394694617403863480309157798162228251367533399674963439079274959024413733203091878306499623375236285567196279238782258868848515181636559657649799509857851336849730898010301052270595424031030733184683213793863896437881434823233551692229457174363695054583596038481211338894721663509601094426229775521015986760298506605448990469156880067310533938717685714587046496144663013526415410821968146329183401365639411062969722066475142941673861808022183955208673358118813624756135432528026950247066094166407376211205634915573185057754574585989855352915572027503503567741253077283270666550777871345293247631584950940669333282216068090651269513010883638675344806751200318713717672295307121862783365363469250300636987210149906232085585925786782738686970496486233984512214242157766759046477283737183356871872439673489583212964328374865218831696814606
98 1010 5.7831921368436817545475629267621803684368441705288841150799216157448722522518005460885514780979667795339196368831197485450242625917144547868974232200887333790083541072434735829841675931709625661918267231664161871824222424484430335987326612446326102869972795456538005647003012670491019508718934529140547217792020444279870674578461345938999895095274950563141694746102105672843156310343996671939024696113803495100128580188760507106288705850864029823113546609415490423011055745504437204068571565826515044797505989980506565084703159222271659417455159683219141583215154933345007230932738672452146271278237715249934066763776053583623897126365241076995946398492861056612420906385997434767444868730565813405799896284236858968572018899451175951427625406139961588902215681165343101607757197188240429071773399142482027612880792637564915798676593818596426131010002011827970896670289025815374458682423258998584552785338401123093141629829378195120764835302609517699336896770990382218533819056628611786624575059618495250685442
99 1009 5.783191951370652968746932451420653998044735912002121451305942029342863770411854171463772122944800373659729346668501318617371829303172182949312907588285607174009532764141332928325292839878109753596386580880641684872710423380941874940013784333910708857380239576314997559518147366137570530664823252598963130566093857834581243011430487944230104505211689818118596369466096484476023573353102731576204445919490600816560870218559001938627325498630786437318444322056891294304955722046772827165237040344634899866014080511001818734694606338801960849097510375438491981592092759792568028621801097642970130098852884960837604858511641287164964969953845866308179366216081565469846311487645675099246407217442328432132116979620809697340559102859799231573589978100793728865357327366229599422310324741017247297501927706104050457958967935138471941751065560157875183290663024232520029486027802580672863717485903890613998737563797972142404564356600381143649724142267914843738931955609159719988185376271297041817573155904375589629253
100 1013 5.783191773252650152065701120268702970362814198715449707658507241278447946904768779396305314478647546761152062407839198761134437983026656635454491736498142110634060275867945031215720792930159227221208186565186999388148330541672347181358826554973644604980404631336649338060125107034094406186151039187917060084426206129134959436737931449789550635713443755657186618005640450485393579415174000771248244501681025974608370088762155268002983190315151189202719231227014492436385227377938492150215955457828304022669966632889503129529524149246106147333829888842058643128275748464288939914105737690782165634733556112789534367988684000105771698165657127210405624911920281054170421751648160045213331337905941092496761024773575034704767622261360726376464819058495547588623178312040953603889524373000337145190212528611247384631901706305683078253633071028705910700397661182187774060000122311708539461721573580032986961952621313008550108601458965862660941293632416019612594358332639667414000265060258854853513354485366509214380884
101 1013 5.783191602128691946262218378129784479283869407124141568508098956247148974550092999460961878532385901088603825091857177517176503666680523850988839176643091368073929285438936657095682269693827902489602328825365943633416735955701092392955982376409134416555401205791274755424576658749425089167460682726637593785891097554632906628869997326202155364687842498409542138645533268614657631130608816594466213680200295478447135065926048752038354200419473102034868921859810036028559590928135844773952610617200689620769383399367581942420112800684175809669258202043864007386408081766463385711528799039129788393819527593187231224892888128517651782785574465145168459774454781538824136894810821610254208850618289836282898914219761883484385372207236978019668545718279614069167362250245084594159910595327323049985101610725031528842349825595973815192198909542307025947306198819717617527893258707490265202807808517094291625615000660082392435110703720844493499928533867801949911181589901426997512883978636844050992151315155572875263318
102 1011 5.78319143765884914974524940364073109512768791875525428296389073766242668816566403452510766255585464227648146537098583317938876866537481009639977547122406847964029690284578959691965275236814524385831936894925435184561071058065506333376202975590191413959059729946052540283437841975773161912469035339662948047463310927064956783595129261967552347020906199895281403527012257688717597891384546186359324137760599614176775556467730964272029500727268073791532734085400815865388608708612694611759444637993210486520399384295118666297881117647668144658317511380087547332850098090986331333182561939486029679107524452692662822184130621792054035691215116673724770481894783625498127138776438051046763942037525108202178498153152237387880137916107780079122589703875464706993091711747467483094896686496975615714610513342440699727948036559104431278896607945926331171290792348179423000226766526053280903056386954577425146418318986232961587577230525034472748615127613099591760831230436010467153976261418159572562453753617443442970449
103 1014 5.78319127952282622438250074481023279375258946027603433612797477723722991710436089024150178517384987756583144970912444540994007688425766454275505273777172171897136665264199355970169110445935524452529677544662152714795632438043614617926162242504539984576283997056260616218657373785463556416293654702943212857617818021961547745887631005425744990393670961531504871193962715306750854019397576483468141505124162881991641681528687573073589629728747621346354483133037645134295953500190817884309696169778134784195009157231842728180291476557888815329810681702190052039989492614914142277353980201358950115838209435072860033275119645882517345638215136743633430459430833573950509930878144237294149485250476010572923926322551345124897350530435761085378875440724210227476025914331532290009354768754535877368941291622948752732715196686668867753754654395530669401576246854122819556530587595841782998040882179815154005214914898880755285488431458497281096431221183797509197499345523788592489369065762290959164112979611878129156155104
104 1018 5.783191127418650986334304391284813272866829936442876551788076118971673729711399136218557323880070994804826923613040323519658764664475449184819201189411889351126249362390334469607011036725475107080234735046698978159994064640384432378968216918869887790598046107783066165781858208590168762904213935764813053291231377276948517614325744376814730678765551234646566489804595093642941386065942748702727460035064836957090908563666916246445197150128142158046077620686677172578157060275916977412191439114078036025479250962577104998740857103079764189933200345816835263522685973765090015462411378243020911846230200944394650977498874867581101397680990764193868898717632542821309537918320998552833324301866376274774805175222977731457506345164668001582653257679263197618284595372601694756907258566469572797205712145320481187572223314105421329335777115963070876307103768230199342643860324981326033380216615995116751973931243147700146993000818803911359544928627474794770571548251600937217738377346387350293950975980930715503540475174981
105 1013 5.78319098106146328689720677129400632137784245126574183262334562261121398807784327463029097337908017654095702774069983461505623465305134742409251397705784164217234153827095205457702652142567788323989007744081807260292881072153607453995562507197779957161301395297582999386887085743536239518659778291364511956952176265489116974491760580607800025030539206565601528622382242262583385001393703689509261080499155811041037326846041275993594364598673745214449970453180944607817657497707224363030089242597093716942590502585885518777779574804520234165029883350673498134223661462650925632414210872792337497368213469490803460531749596502611451253233844175527494212953231104251406356581739178711547204619744733796707858182688943538253292882752452406497145696779120102522909218535152182057098145382587069579293685344701238069808209264995281619957835459361107441434372080754251633296698505191711329159415399845262835826752623812601471708794061594477132070087186474968289593402115486897306723600494808521453065098073367505935977
106 1014 5.78319084018239434934152072763001050654365805951836111202640434779928216647837681587606600323283888650916726823041836691840625865204020703987172289600655272825502082646013399041432744934807832320952771186213789552447197945521842857677214106283349864577908980871278101333613901239046528286730824002316916109261705955277966302989374232496821767252311871122113445070805234722658041508472506874504032874297687956303763527310604336662488558251333409947750740602002906528340176961884869891785441355778298915469002231379563410268166851302638971794637764531488299063220206122018169546626232798777169081134506968027167402202677603874185743594708371749272606834116247732146103604522065935646519791262952429183880681911258671460836517230486857466572599387463936699808210961387935916001525151258659538805705751511438159090295138116858634507103043223325052954980638976055354397339794472003635504195515878452290277636106948536751017032463901087034005639550466316388054368793958562282585157237242899341403092963275046717448554063
107 1014 5.78319070452752920006330669138588778299952313952492505985017522305239011245045366252783559275684994518187897483963906492224952181493499553455550899832738518823821916625565421664304596131991069166739048668959228988591334146651181566806595389752428852096690941660210217606002714737827661361594267352484672641071053149104181320022522548699780992741891402484273086253113719918912702677823034855931717856256834223468854240933035259410675825055704275607001268422957882328535543310021512230192976408830329435080309227425260836985019686210089363139119424957205154749998978053645141612887651869179675825225839187711698154601145474394301487231960499708782636239547464440949233537003417195984313222806699788699919167337295818467042409404852581139807225108657556675220465596677594492069299142428484044772262387851162673584682923410140913392593837263310346699368845057916783265320172261372046119148200661742767855541666369502064702083160607937398493272973322747438883147228937893781455638892053543466957644978119589317690263712
108 1016 5.7831905738569453267028711562887233364709846354868937611371957724185281203670066551085230290291399443377881036066915254328196437215279117049585339735017496912150339531039970296511523938174243561326550518238852941688183417869699288119278082508702367277528810578684170638022403753007706416439358918172576649907904697047185239340752640988967480587725630549231478999163956221964130716735230029608843379060753993092519767130657868942915073281560974796751261674870013815931300876192190849944417377853757672063442468065365829205944808390998943617741076999220964167052248592511467885352403793806573140754601166750956187217132763536669248578829850957021300588822238735603705412718981040316470867374620767683230092855348547182577464142171535255029624274555084080998455767337542024132157519294060252387024102475410065893329062459034688306668678948371031155897839107340070578950957761809490848613838897863962379021738706520181756119185166157086166137523854207869941818562089543158613333412736701495392846495479724100894158900013
109 1018 5.783190447943821320724631802838485395841002333601044685327766782879790418995330820299939860999453043037766993451706470849932014688825466278820240218397096898279194902818819297845858104869168340475273195897298926263596786913163156818075574829598648624021414892906292660521602413170169902350557379159116187255033649801105331050345143204106619543196776110059019976053269989195665166159105577882020931400835871288249722275683595829618158181963937324306821797655967976978422242490460743079011862609825914595043439308770658840483950798635832980552822855751999350545735436891022287121543788313269977573530896254981505519574697605785900701129228090238807763407694491271476134231310554435708867932335852951738828696942423154219605112186283866235875261214709382367780340250754585884748770352197721438657243338202325297583985005783350174697835326114877339102538982047443271954665510095406308259788137471852108562680672889799113919709373310721938809378769752305904035225110505436466482433411928763287289040145363230270421641550233
110 1016 5.7831903265736098248249833419351687727417613953731818198380006236698770466291791945214929930358691100513080778737452715401438073561982234693713782818444851029879459508141495804984202020701871360515191419128269440622915742648624232672272980768307824391538353655397634293928554528384271797549405829089914789924893986356291797380292126600162389431019727157942461558944579878312413087580500225357253015746670209979036700772105978426678703799516006821378363272224603915027948887649376979254275768155232624639602491039248732028314481619535077977750571252197788446937472490114420458063088865464570794131577392109070547291199383513639099206041729856279785645933472927227968182252480378980843328952774463243223242644090467071628128563496068931603171226489756096370343907173383116552657843519071765904593493523503241098641926982124646974965009145281331532864591946646344384008796268065908651318885244235205193909456045535486656001340439047518655349833885539979748935838928651378584290491013049302243209876014925390760057105716
111 1018 5.783190209543269613080282134475749051468502206475106234914025886940523881658392906015152044432395537945527170211906454027498569031217159907520479930558216226280022946085750218558967971828153238917439268178665241370513048927128929172179358427690088260973753010342287108521512798185710361698963705510189050439841421827828592858475303222681339829260940739704633269359442114428786747105096389796145940406433607949088279262228093102500762153413943393224754046997652793292181709804849602291946572295640948581459993392741339509916366963324558435683409290643226227788619576780297335547549034716351081796791586078735697426956559881907454245207870733993233028584164495027934115019276944264855762359494937340833625175337117515861508013662286929183985026483864340932921759571341911904354385880208369003844186406460379355074539561137252723220941687749115267454191177286742247060515575249582366142965515342525293626008047635365336083257424259550725012529306211114103988939424836636286188185506830786000018253139311803120402597436589
112 1020 5.78319009666055208984597135665251747224822024730782247930377487211425787948382261066240806582651378020358407652955391676794922801969689515264846752732711664609999123767358586364154366358119621048633767764395690158255327356068375826364700746025530097527230041157993888558406263962104661524084626885071943054660860550874764855156368832416304546566262715359979308055908961354577961802907636040928449952719417318027507066950739692196402011714371334841059065466009210110839810539735448886832784068494162156931961239737225385382496073663408997352299539134185082409934005550264909181478396533131215593617242166571849234758322947943385771348977055005181924909468611551772403160371430771697062509074231739787751891328866035582648769481574452348897841777999497505769266502326122951035577050241811551984581459030537834093929128139511496596600051170431037253603594474549877066756492326269524441755009726523246222250613717045240244554117058627825618431124276594639953873488950338429089371734291465484477813836135491412910598759732415
113 1018 5.783189987743337907278958062222127638629833787964109036724078065721877550828028219673414703969759718773700408717227777509254809901880273655471376603815566451407296691582425848764329913730030414596470273890845887610902065951257907480917801327156029216528210830464966229654618245387708375945142411225703218470292919113373580065298826906200326307164039492020222940315642252875574399632725841724503243832093802865314996506789649736122559939261303319106801121405305868347854663984337518515953624209238673376519754842556554062144915080300023127950987772896294848221047412767094627956013809487879273133249506794731770782822320179192761316874229354521278042426579692470561609069916512505869985007876780945600711765902456257228723891899879917146710593267706254508344651958626362650089380955906857907739449537969275512401613757727463169377586374015283433289913173692738060434066807787239664553319357827199022423184182519081926283935744179577832963925984849293700950369519184738739449210196374487699364088710694327475397719252873
114 1018 5.783189882619019775598173720666261358469857548168651760913817425338000714788493266196212673415094559757504713134022794517163266827650824695578619344229005250483698303482663119660227231366000610265986876279834406079901645252210059778893842867981904198785785944197107299268842418328782950060437840622794162229670495300982645623422584209735673005678481334625805344627229779012244266529537647871251261986707741739728572285622045767024644818693662709590844868711575463661409286947667719235643107246357035662971133967152520281093821294855268263582963770165385302752722391670330832537349297129170178854407689082297402560136491054805665538958415044243066818056831770262034316860180324393738557808590200367994402104629770361511335981643907493619700462317325950518712063840657916118436627246090944086819361847855799925487657876088754861768508041948044716219539097301305006067266610094451512658436858408598952826786928518072640099858582644947629978311162644806801072477671542506255909936836639899827594981603089497114080757406905
115 1019 5.7831897811239278789242820243676187328942634845339433865148620902988176685065500471883450765503078835836719242293830020933854274403870275775733167497275343597349878133656195042218318110643130456714012461067578322599950004157920188802476787079993237950121188412391721193235488744039969015371490180762918322669881576186550083220131903785785121685099405329821931282060168344782645207608102973324072012904600243994432152769303153343527741151582459367283728071710684410484904155580089837633938128109303828073596634020312830178889343801555808402996879258472256376868492602688232574952318072327547691992865951773350248339012402050858020510185788190302740056963361238640202970113384236981681943343573902576552558484611112452011963540432499952805973507271607070340222088063645105220543400810562372700614048676367199652944452169852962885981201469739767368208557562755378690374651970415582114847132197877279895568191717118718018137658573474591490441266669651763439497339920215710058532524007228172981327225549696615877883778535057
116 1019 5.7831896831027946163941896801792228090649778892457005245465629249749957138652285529142900521514076421496752818749744602386169947777299634338036570329239608612971580860601319974468200813710792795028484575220972969750232467910285140118870384009569005506017534949661419718857266282763392738880012682715397658674214413993869158655605702266288530654127617571709359804249858108025417105504983354795290715033013793829392102657554936326434943996295726348283243572795778085488372398104753242308567467492390362682662081908690838517916076369826249908468159368665177985529258743261138632252161050058264642962408275840898618460103340483353831061454126642948568412662429475104555902782127552720383497565430097535212621855092688402890590294187804406886295342556467206831304054002094588807824255311561464690121196215828404922653241846620616315562360968559985851651927031165854768135953707033182196297127423824731208740104502656746439452987785723639180859653834539652593832056561859311949237079508034477471625833492063458443733074110235
117 1021 5.783189588408255666472921709476425887531270187268507467507705052870140859157756877389350080814780497002153672646254251521177864716126922007773629275694025467176466531128007729090824950139046599299339008707954424856697444736376705764748898206151433658056277696791684619153740977167896803080486414119480008384394865987627385944797629335993249581783543623901906170209758213870765336631628470979030734626677533570722533877291191164344761991260675208825394181270008873090957413790493200849901495204061231564905201179999628975609393678034777962794651489216031177761157417210357420324864875575705491868065218773477860185162969810854411380570190078763259115107911559822203963602942037424437902864719751172349617102915092120773011688396054302601168825705222713523678756222065259426564661937946442854349528326158422127773939774071051486027571571749900550410827865397134603552056318369800563801469066463849531425271611053293437408518465504681385277642709121957718397604065211026703644846145609622666619337580836352429941928628721749
118 1022 5.7831894969003846248735148156224966133281967488300522273835932929417383640896940980243969667911183361064856962817238537007208130370152903211304333981402021505053496154552393096587654762833747323365989854475166760107906361702241838262522068119566992628429651522774905135929265891821343606391694108143395066970276892239898739587443681836690709585035010447796050948524046860366006715241417860598170711641121393244844266311641541800685928096527109692476604842277976890581196826753294758527656246699000765284002621302832796577775301765992362717575311728227850548369295962541356315680641639304209220067872649113030007867115202304099848773744280253704570436198359149263660280792530625177392165253798569454327656748136946958829925008283868696263692848338292645627596281868589083725500652331863461098898078811860291666987409728111551286242014620097105539610741348574893014657735817778225551104368872200195113379273211035657004576736085563334277501101184168618373432421466437190060052640319000668381375891646643855762337486276456211
119 1021 5.783189408446258695820645409932657046483410032268511361718432978683377314975696398270361880709819438661089421321057122853525730457681957336185527425088503100605685019811509051107282004095582210954487362709684818054166130354675177454621984121508482748636396372168372343322100216095023672503853478300115287240699824676119372686120960097044123143404952071603615698144777281462474920305223448082147967495990824199602606378664428774736639224106617823907419877257013796294944853418158189659138704321087351014420231054655197991515796212126894814571661926142970139091501182918258650208849607652284955565335475206300460856045026470306238713716500500783120464017327835189770438661463561794962297321661674465568018285949117573038681295942907245414695070479263442275394303651668500551545493388509285070284160318968086699193256151466462417008650188786039683109693317104972066035672224376878403232398238657124574941985949513163271126123508705467972651235831886792516368601746590734452620380638633753227556456533728002622557613654187997
120 1022 5.7831893229195531248545998474628226607117302840151913959080215216889782649237033692862962267449651545177952122822367411681301739919411535769157257206277981819789648545322085478205732277886212634278222680085443545109704203767795472206587999027739075169207265561401367412588504343562140676187358041793157080420801771575661876808459584538883851105338944197623316985504816510204388109891032632277274581360629570269317493253929847274256154167383485124909868620836527064647278810357992984590401994118933945477835288552182123221426803017197008649329293345946635774505600453063935915239426041677438691881899764764529410362074459870804627695918277966813985292827476288209624152872614646518892627341401485094744156949989935677181394420989847905176770522589159313375817001796484505095958463619146933435554304029221501752580511055117730747294929325542144123986663618624254253289719760042610579225483452597145846728549182741253779734580119854156884229537998644893723296893081191367882279635159390008348064443677152102796798174999774616
121 1024 5.783189240200162251022641335419853889812710845940829726941900756453122106801674953556676513376378104409165335231682514927425912975095078959704270607471687260792785845630276583328314082850446291434670704361031947220034194585920782801369274999021830461558248864581329223846586132454725816722043623569596855427851266038645834256916246373491014198243293638993528774226746983014214014420697375292906160904379328471847070609097442119797712961229470733769316269437133005166774465977172199325233786257736291692921654343333324745188883070349640288935653637036631389699340701819511217804457575250970462329099162672026852537028863848480238338696341901045640649228192699537214123915532078194814787167114020392572014011086429638310959452993010797729734445914360408249218615698886393000964188064801926308866646368219624553783893078538962573089744177687017326582205126037359571326515308106906147229748225301228448992311754218858050192212815641637616782947185163741600779341878688821911919896207002991009018102241699809932298421602859301392
122 1025 5.7831891601738452289813486739778592127853136302067370720913058280651267540044737705141043448046441722991878413635212700970858397860501136284557620819527901959634108924829023128255567408170482359915999684014400120115334187423996328863602984117280136858816138269909076397631475529870288402395483233005419044972414779695628400329615065185950113698499808547424820787741303603442923999451863296448104609264036885356104698190665951148288378560310843777902418201323178079667704620842739322457468043272172757184659191629881508771408899658890928396329048717620335312417969095441821666169788020155581931612197306453352367575649380199435496362141020617974496572737190648616253594064208557504810009895137378942186094482929332387508000765110659319960621912923520809665482587525794198192986162451465895708875953060605316027923778455353648237459784595779522466787447418315374760175369798653715632882144473055286468974281717809395484139381015307779709511458336950929596584397599010278563269933325788785160734854195330815959586132962614290755
123 1024 5.78318908273189462887994356789384747931235992217146868904562569638068664635557188387395402576042656826852199798887251057510673791091055965914628045332856070920005565791839470988370131334578351104919283070960621004421928542338947992349683902202528122700742698249875573001143252279615993961138679231726195110129709503657522733967613726873736355718527312696178622097200426458803388528031895925653981725766395613779264319448169298145369370593079521116516012659447145786751894603056988353122643716798972990722192298947082899614016653156240428160251739214986012548421610939063195335546464761352109992707035114716516431325049631975514702681312176783737558832155392758235325201036134073656888898977524749377771281926822461158048871415556181111870457625129613856823885549327898585986589920028840807752490128041460131358128785097325154338586533775990578637129386438997091959252402972847891869460815667738213086451123885632083146188352631044887873614972513160692288557428467214181795900743771013683543695299402989781067174323905241188
124 1026 5.78318900777082626538375503117999083614402787053579817452872942221622126704994679161448924721492355229185721006526970301756552305721464156742205555494812012068470491085893097258391889334143254544330545390344334248839089405308696461413405039883296272326084123743592563610875711675591203173359375033647822049691635451491061446320807303038018570200413276504767234127691482526732879447880627548637438372768253354074506231799550331453106117090800190529288304948054053324887688493809113075974573453030784841189417765246667484512510106102926848662431831657233613929366153174744630709780963514305163173567022720687983141435204853151905821589661648212750607902241648047124150433038372350641514970891152114129792594291184230849270156525805596898035237106470791664220420647418409872284542440781303474447176577700090718421076253735467846765179222898958661417551627108069385581026339511792261234607146416556236074766206307058597638783524446946934510254674413493914718538006825848296671104335161040914939701005260545396655814888085279262808
125 1024 5.783188935192088738149503790535129004761221285531189479647663608365609185801936811756569562289532652340183378203132292476708539269343314266761592932817859823506145695504987830296453265741589875428797998552784770123534591798014627153931811214382225791556002679860640509345382862723978047893515052935144055595046642606829562244456358501744467781972231511518472235502446198511793129369049408377042776356335908331674152099051280110954795213758542603790779646856746816743030890981126871205635595316578492171286316870571017925972991485952214310798680826763762488093245355748073193784901192225205547028329376517247440647444711751220362850517294296048310543910559431577193535629028278617637392727803673133399677296039895506042633666315052999120947529854636689960539644021504467580830392250238775131678618995375634467787614176460928312891259904834950914331016146503534139524901561156992415148998769584092739887001425058419561710508641542350035209351898989970063421762920717234680532935754880006674056001619975981580010432877594936141
126 1023 5.78318886490179128566545498745605234803529412424482580157229790938546830137799804776943424359708349660389792836012154883187885453277453751281301094908558015469340226910449373111548846994392146318456998903632271523904740136476995839242359220718782376629448371442013554185908534449659196338681222181725121371938339265446006091393732212464614420072206614458346787650886862352820608369136255639668045860878113718593741529389154925863163511685967186347247201298498376782152143622230163330616877667250544673596093817306722779569360467421066401786736845321363200001733239404372944281897538990173878483152568730426493004237149039982827723773190256284852368711710797017148446627537344096773964365125156862743613774398757122124611078288740648463177378682661604633323348382244259613796947325203220636148317184669087352706544939941745866965567212385090992803528789122070400883210345577546379829273853948851739516198614570567438243821166032187804859430568211774731483024802450926287028649226079908690411843591401177656885402942768297215
127 1026 5.78318879681044866368463450366215174405282817213587220455007202837695593134661131613924096326081464434832324696077831563523281742490132792550384687939303473705311884810284320574478647039943596404149767674688520289121566073688373861552029846292043473605685226125462604438945844170174431840151273324100288359308056668975490180915757003810990657375796121446561385808799052780606812856485024944649095536139364785554021270839412618074801043118140810921189384296148957744523157527201306753114757741000418157476217040211438473321101926211774929363994338962771459578229595948583555762100439867650739331914576289394245154566081062055980564121784905029313067409855301155575093670639341244513510388844007326342499418398790521527823149953949532149295022816868019089447160971748040050382846449568272190004313463405162526257033081661616181830301489209605299111127510028947475770931721467244939029049427653950029272477393928272937024859652392045564751454107115685244721212585803904555834842568186000874764348347092834677630074134621678112261
128 1028 5.7831887308327418594657892288837765231570592616665670289568760833166655046986879924831496368524162160468785111363709048567730847494163261834628495507154266416298461962774044258359877867303972118295404600335847676340522588136440823186938042743743749057334661530288972770392428549097259101014871404100204718385376316618460795702039546029868807939772066705431450645871240182607107741788501903015393193275673929249141547579074570345591689116461625915056826360517996392954893040999953598461528912158540717496345710359569466745638251018637807069632610243127410449939307717649088720364675554821251785444291947672516311586938132993175227374945140467129033005714801713358464771667369744082391612586501532169542633986602291300143567819855581708404559265082519866761240341895303989108396880544107406862595078108974218911613356066072487636532950712885006198113147454500248667990537723217385933638791630801492689967184038863339720358707083551363776866251856096851626730751265396217975118871742148402166109410284050509571949493527551337569202
129 1029 5.78318866688729354455632958322142898879646688063665820473505321065761342106702143130124059476102231270725779339185486492257546717133637852036702258074267084981400004319330487535747920717595915592249251619174231399600941513619680501012200619456137186692465282756515588712070457801897484561060708893545220143932122017972809674542854082970327227930720421681510782984918387565099408061249829288632864480981486180335056147442199635085380124101647709869558030052233833014247000393555302400635678639590441300240602630283279092815855926041536267830096725558706943102170268877958080555495884243288319301875587779042271444028086720639359157590423907759207944505410346431590844466953454011378344593244085260252057004097117923576417285080147249126991745723664869823725689551988431233065497812100106502022648281010059803457890899523399721109935617589715101144188807683230308796485596349240306468479521726568011641127385095390524193883319952354004115000491575776983745131590233209850148122476263479770981081320717143604700118956855156315085018
130 1026 5.78318860489645725268028434308175803016491687482530546966438488924242933968134972642748921491007039184389790864899361352864521435488927991652924073339302193215585795097044777294775497125047611947855233207360964956196962149307108680437650400731440539168786341222134186666335925262288394504978159390723977900622836596663925574569914873088554093102330270615257062383605078028257648850182879731821779312085866744841150249440642194874066111729737854376574084998196530334596575966921864699252321291627103171874205735425964670189285965108869233506411948447016371397695586570068966697015030387653193965709129551742723804640811083561706064549243734275210882067917393527681258464938639872575903968451103317187575268600382006230970661512707414253492496610107093600810931717183275897321267140239258835759165619288400032304925438281279699941423352529489826929263624340140830055844977257193519139065339590272540754692734725322222046648621566040977156083734544481543998514899618519764033562564000556207118987793494507814676222073868865949406
131 1030 5.783188544786119346131991652908389758716146265670964190068513021512582590526117389736482293169742924976902603957141879015720161822943101976201470475551044524856356275314482377723712515436425582693593916205415689641488120889446463758456868529635492569195467792008063560556099940084551319221331075627157466192928555967661956850614510899557451924107287811592376904993391947124323445822169920195495549927123046076032628086542511133563331813745669018749515411655612002802074527214195002349456672553309720612237551305577491220613997200192575059291507902146730489119501359523319520955343114870820483441288303167245137072790273542606241637004253257612820418401191944691795299891897115554058720869725342358467809932844164532135844520199878001962387525102390104419622116643788492998890181331198399078232896720548816351715486503905087751331034395984828301881412319346075702544540549098149170851294242135006019634647927380825848210879670632443661402376681246264906280232637250812919595041934273380286947608685210745092690549436820761115892631
132 1027 5.783188486485512904554078998087199551666637760650935747147480408530998182253884347433168369573246460532591363075986945354044847443212706440638864389341960350274772730035864991530962966347910258586788679697689086138753865566970815262407115624264163317047460196546228153423445306110821498488238064005749264313055825610989891128102768659117413945764627122682866599465110421215706007475150521617381578249341606802093161665550632928215935341718703037535131865495051288276183199505074942424110262000387779102957446540773640100032000144203421035565102603216005964937544556197488581528111905436760775454129573068524684874661649720372999233643893488733317323359307734892422576276872057416639734410460521902645696281251165721342890429797354068378967816568481390874358756813853589129600840461081871474665430083834301043594266924399636409518398360084366600245541572478254731587949289827669353302993481688896879378496877414180750699180333790585235517553635826215683743371919570776452342417534278356424128813077851417714974332203900472347014
133 1031 5.7831884299270427346662009990211149991463971477064101606944291243008252424123398796516274763498473160024001615968345685702111902729140368043365220278749062577654724121438889085844893895724331836566628447928331115143020459587922870423961380660466376938425923476221432791954621254359991697758331973707394572479401798800463666817430931583031787102830123037656265917159542928220268755143363761966845988073189146267108405535908526904227455072985895343511595359636013376908872600061054340300102118211505516704725440113408449471342342451454707797580404258031439561696212080731071663101313900685681453547274901102734150225584898676464637473841086785752066160429055474984738033941866130093405636756459812572860895436260881475334081626884445341391688458494018420159300444548830659776834643296004686806934463062051681038362889917978634099723398582592553591191747114352530719860586112349738038493759160284695919840185282800702197290039412223133663549498087480013328191371722913664814171500602239755100029323898842631642790260714570696378781451
134 1033 5.783188375046120758924037590000878295989554632196066179255913727000999810199151291693975438861728069610174170741288456095840935800724339209561499944555457008905224745963757540985538206756494658503099334816231616472724495426014492198601900983097075723621440145522776837588078272528643336348669128187248516182019861474317325362442137237957979797570593268365821950200790626989099874315159660028549251644736439054653098424257285481452371046441093214515688170042643324327575874491301701598731407360125665052699433700343549629179086575855854568175244881821501573505259611331027569354307980941061021836541936889399536670474200712043266228327452733662347942344435861178460635088134583153638807393222555204682268211872714291607495432280804202131049679487669188045038753677969886222921689622120201147608168597776755572773287063257351906648336823254791167976149047652375895616164910480101703528652112623307358331484345977157695973697948367668264291899578352237124310362844961844905358956337548307918615732886540460388303679768352217967184259303
135 1033 5.783188321781011095691972524256250647392391920293894167275612795826609203641283409754917873709700912929875448470619382545853094263503493126445435704682099391436702003140960358918683156564603592596236494119967701663342239206911688108926739135427775859012765650357636134409247159316646414233504713975762455554241469466945282705646196935246778263144092405770330702362838097560007102564556732644683738516115144871043065690314007490117171733061253424010649547305265782874543187253675605546955272345610336357562208522986398071031351245296711736321288544137555234804174039990660415790207146179673370690054058647329212294378105600192430604193518869471875319623526397086678103264779443217200738357601693434363490470878069052471856763330151083389946157592227343399126553289449895060334440150645774777103550726123708482672011711564184587943476253295258510709147977718193889650990667008292240094122260743608854021292478371176595805746135980073421423218428031402163370769966924158044736787411672242886055949549624601368621949842489396643118018242
136 1031 5.7831882700726841937292124238054118681321129775799537776687154398243983745278058225195699575124361615848069434944427563078753283501265613903042385294655689248190937906719339032404904142477280660680932378323026042035519896151127478267621644309601898876773046682285556857984845198149172824709719448158032633122803051488077838456471514604671660187994846041026914949065384242575508734742021940307243175924506860861367407101501889165858374474401532954449278334377007405267949571042646070700964231443638004982409837729193861705919886479774214488340782203325057235533080905455675086417379891801666282805745294142073201055911399880521326059835038737951353203080354444372688341804438354179363230378820225348830111051816649290805219064867212726026056477668550254602888403985399878011891183451393090760411046096854400565406388031328001296994905629454036294771168755841707164598028418429237723935100515041240839461363630203338519157491113954906200424844315547557735160603896037214858477543357599232245309438137605754180472697569239877545291434
137 1030 5.783188219864679429999671818981110785452521504695051504649597469119729396339773436034175123282320710971902904467910519492470860211415145332160562522981338904101814501954276753913984010668682909217057093888667899221267581703338165840190640750360044684885890210056236209365933131863962851169069953927363193744056154899402005255280549399828048077340301287261712094589292150972120640583576565009965538953779445241722916440183263664374321413092074253887432087770888567737453504970571779721545760220200836507708191107349587951393345882886767188447745375865996991161348244668754377393671751315016267637868147808472628632197816088878567059829571176083118523509387085745363353657653473438249354835819312331126222849835575296074717088480206521905136714298066398575448892705497300093708873594943399742523210760902652360580290143420729511370503587854580581823067767304316753844577171863703964083486359469038635013736422895308028063900104198047760084987114047064405166599354249265587310266327785385889819543857537284750020550642523240882255438
138 1035 5.78318817110297562236680953871714803868473979373283026122300955019880201216994828229361191069015146736589940371225857031728550255719683955855896175852813366872883121821329696845689510561240911713236502408165937455051813061428654903754248240124193316734966365644804210540493444895131516502526643857649467259527824106124076690486666835267070550395628877044882320523738374956904347881759452413836004747823316303411649206048593165451369043974034901601987059935470056151855225484556508604751761711743440439592138028401325049433068026381026996840004815833287649675949903719993194283411917503003120572899088002033313646768604135112702790346986091366776644140710283109069406572454426664949843938330572932965997180562485616844919346258089427084018539239146871071145719828211245111210652103161787095548839670859119924732520641501783021781217797433287566979314101306826797197940689378529240646188819261019461214009272718984954886462945826651777518691205751568766387797034135565910796082228334863774912176147674445221168168596523463220989860632069
139 1032 5.78318812373586894793966936696429347377508546436043167474085341251381184839080757092755786965707116583099293925695212163549762903725839455355859119794363362636706772452031361719915871457298474521888585738638485608819768770958559292688753005869548929953387838952795095838838214209897008999231045161051416866644704918194849979845532843775565693861935118648800555259127181227217106399981549529143749938342513642164765922834546210083755530894323361596628804196019155835504306657170925622803846683937455444247067041018979555407263261246910977561627455064653425421227181245463613687852577279720901503394918155981903485128848031045670911589281954877107343384129542802575185183470680988509771558530345615165755270497205583498868743762352323220579583171659271650592351656434033012651458712984174726883793213271120916814285180660952899089747081204787592935005813767028947971725825633360798660131586006130924170797192818403510393111603898024636246645545207313452493785995141927021389644219011080622831846649108495201131301521868376956153251862
140 1032 5.78318807771385779398060414113242646517544559188709948907208540243561335220654908935334710151642589921535811894199123959420612104823240779554766981389775400780180291713301784709664368666131173996615000208096694789935413663316004323465750864950646139170837882231998902423939580449149202431283050554082753664432441375247882686618161851554223648835567299650285076561193312247523447114067210233546699595571362320577697936928238692475745279795084944195578365610789537500897019666642801821911581717377032764932731031939075010625473139145092036537455297069569579094748150601274802932043182751800798887750389334984381431799420606719865751031159227167358822564235909681846668885681218822353538837105626691895737589963172262307265723224026860461593372195023515494841992687951774297854262467959884970762650072930848518594702307217951080111193407721918301507596284341684438189850254462114012883917248579344517307886833037400837283217857618452495819604139755706764387919860847927580968753983126707831400512335754777624823410744471943971102820672
141 1035 5.7831880329895341016273938422773551565342319405766825870544141988615846712348402088077947778617047377140389697077441266569578272750483011165023310571092058449512207588770714283067978662957250290524304550886933961835318606652348687095445527465352186531639836364714241213389283444099599395460943329633120444562586171435085920488712064805430809779209020853875105112785599397008136330294971182440210034697661176991048795393990618378024096553368702128033757858707904349538394495357272846677007696056882184779489127979523936409617871845035900139986832263406265254422479057613687508259395818278760681343441989496975286904258767759499044695190649892496472153980303580656145459411889180590774974065228281076534461982435438211145253624630205118776012026744246578307345207398090674709852729805975557195951691489585368566037012303675915742796215264338717525226148574619060185009746863892681384384792534994960168610230097110741286558251954046889085738799273464538189261152405557283990009835599035525767077715052784494381067770722553602226289208323
142 1037 5.7831879895174807934580037900535003173609538549077940288158971699333725021806005215054562504979069104727798927250391863469380321209604285448213141682924969183539056553803149737236616855765061727984181184039319444181072387274109342889326725129070129404066134821450441012168372028953761709568697889629829902208766972667586439480390989671218390940053876385524596292609617661260980648813364988521490475206718550379775300277341763467513494604606453855852209005631178045501166671621679204125153446379293925446930769485899111914173547481005901172859943327578452015087164035932707487677054404463984795877265500002825988148918256422752033188249315553465181750382298128647802472409185568609490479300803784066904312545631041889073490384368532710160783751416431436394663508690157828710323327163747797612708283057621478898040725368571160733797090866535708421119763320999215588611606669876826590252270657636393279808503389999959152424945291191986574980452651829013819116780287419452071314867059197368469746361738730046114696944064270762661870247998339
143 1039 5.783187947254174904349111335009267862683666935253178758088724191036662368123291034536922835003566015038440510840910470521876625402342474315939394254715287512627576681466145024776370920614569315698862805038216714303315377107110995978765526661933203644357728684799472084495538026538824448179812484536092110956097193082860972162616122767668366221614628825013400823620280128612454914248340186386378363932688110886481125954187129067029967477684561727693837169397214371286359838531979413120794697500494372371567539283351556569642101362125574613746610351996501163687487145164533426223692508020286288088653701850572664389593477489276884001500926487413255426030515027730494944147059232962049360563106306754163873590103632528218420637133195431772624714758878115926820797521413586063728215892325195668640609627591565547272260742398610515395343594710509925481802035812334570463936260081437196718768370456916823567920014680529988617129165513141207506242049232879306513199969639053498534597841839787888125238008466365166214013897904133940152966641778301
144 1035 5.78318790615789606134459807556043159026284224897132272485895303532514917938660040860677409576050364863282046209117921084047324143332713476622805096796507725821384306679207458633761156454261710052253758653019771922907548575583694262230686648424702622190415006773640739156525445529749355103604185466208477502518450323697490733994698903705862750624871984290945499418146983049683845437049573637375931664628419630896435541097883706630571104275416475617864737416870389300424739610904141378787566986094442668757290606002141100310818128074145976234549151447298225432085948720620662429559350819867824123113205482882572662785627808078675975138353091634302890818743837788563274036288289402550661051679127365595958400543098159629629125728967646191762896725143159438296776991716242497087039261553291028930735846808385942770641040808842741371596574283452405837537619829445980500688767995640957424781537051788095905111845380860172595985952630863501495228430333138122823893292649901046657524656884982322668451134243799910573303406012873939077962750377
145 1036 5.783187866188639982534938910262143156605169311548407250744464144435315701701685521930360947834557215768072203211192230343081837143579001663380258197027367378019859373818813976219412165730184091680547393126070948974829681749151330825806365113621520278160123245122961577162036434179226935377206756812979500391685842023926904398341165493360022972005471814343979318075659938031086081488375289214695820630264030555493948095722538777595477382293128833800880797508760199425363213791601843497435063388113900708500094550287087066181427613134042264809195318749601780909996125638873373006756011174489687410502758918592062412073105928371839263134821772888596832804187145470531851873885864624972842310697295225061444642608196280312350277253424807065521415476476916060326162887590566539654023122212616142983911319663700070854774804608030903242568919606038420416238489951201973429342553849615255524538529203575190066333437888113061682791202261752649518422167645857097425979545647148405493871758876567066968411738653962167101386449738240821684955863419
146 1039 5.783187827308036687414592530309929799742615399616237898583508402485117388542088588129434196429118991480159839653731913666572839864611774769526814484071021898156427038491078231926269902611909216396554395219256623759600313737111707102408825257267745412547446964401958634002552595772048851258085442872655435033727182585834458126429050447245229870503022077764314024400147570327576920106521831674681945546675381439073949740842769689436041667374612193121617254840406748432485862249163622384570138764637834939933098730733238172195233111236356054890004559310828206826474471209399806786975149300102637264808780179394849757841900173408961939113401729315135250724349960345006507870726235232790539782164216637401946422296038843516428330509031842796415682741789730836030307246597242006973733869769838410597687223845555807808067186385530933426830548637560598564482792293542272915886911391985066942989975160423573587490061369444229241180771739299363747472111821975303592371054399251236072997517156222894073128042648152992202942946544043727131679156625795
147 1039 5.783187789479273131979664331229310534979947913984041752615296233066691005472647503255090314013338190584164998429604732144104105033438602878929969640848505907452192317688022795466316619911041521174856346530176368191814972148265167884054460894841661148403873540096581412745596387585902637910267525366302307524668270549688934148580795985594903941464586525458066787063523272457638643379779164682641635283115609855580425606095569570024913986959127119326068426022631566974618639369242283625774140606539813520642073388937443105041526031583697944344501979387683815161293272823237963553240731229855562812353219324335219946924048660612672855469203142360019711359481789881230955913254196526157584664882156428170371662612685860067057664987186519788858534155866901207503830936572006118655132919706789202261071754966813075796055510283718167639215661549031581683437962493438547720368642846191038576870213205452171566431448023939560327532972768905587346689618689654265992251858563032835480643127805371658356089446779216291446053478002467385885924527647571
148 1036 5.783187752667020001086943837215293283153726893572002380505736365706154418582565113517175714384842149315740174332336892859558658033807785898632408202245430256375497833806438452920391789062567127745556025811916437629447557116581696395076415481782192008532194546944597343691926206794705236683797223381846359743592638704273821484659075505800925692869919645587720639536602169651354478293497061019282160925879247343695667241028031751037761205835348780677811659647812572067718924386057722434869664161036248922756607119333090029758610926547048950832613150863152780079747924162149225091037843521095309857188293641908927405996360101323427821994897089199012861775956254030739452704812032473773585812011371938022789365996491053534477138280588957326655820289935505505263137733861027894257289055332007632124182551100945452779695714708111495919833921914824292465925140158691437006348245209929795329682857495261083106980098955560702247940054620648985567677682890227863377875000645235693033804462096765122302175858895614730155958447022072321188446702673
149 1039 5.783187716837362408440906956570261573748698759196295646786180592262716908880275126019549691113525785257811071338533154707482191742837002834381234257884061516645127321586482987229097771064568338958869453360414863676005999056867553660923489640540865897953523194213890763071999406370633615320467401106182411453327529869755618595288985632301932707031670889720314519913374710570035888356304666741265534764271856107694516994874337683586126901510417715478355951290306657033024922632663522526470883611334958597853573275604265835421351531293743150726649590293778945680950193784077979557527835668924041745494221668953425813291734227319888573371094844068724136177343428011259606847279459189101667587067571490503930906619988146972399326638456080530901424825916451869432940557038902628174284962073521676482856375336669517554398117029621481824626371395571199438191721275743271849867514027417587583483346444171059370141322131670520992772792140046332681922946842275625796087597491528941965168930923064249076156718168527975124477247718221937541635302342381
150 1039 5.78318768195773427111981533216982447854508375730632835513721146959828171831167301597463638136222558235688225741169760904251869143650832564384744836523768614085872461645829823376179392503496935042811436074888749629887630826859776283986028744891057664255872453693285924061673759735838653366621733268875089449423217490800171327147688133517136410727175609712471483859289632459452353484656574205480006851888646692968880584650496182125964094690728465440127442076540908083917487218386703460710732877019696103585150404232399831033801103607720150202788514581741850924875851244497424134756559516397582164703397914834730201528492126708230057009461084233220344437119251635615198962316067425273916387982700658046782209399258758437367485817547433532597640735707195603263084458370772772259511673309346115144238866971077192618515940452288608140179563713781587203462767141063644567982714530755560282756762224985240467297252292317747119954020078453171498199308504559056813031472707711902512904297117075601775630459132419836279304296428126055758299516022347
151 1041 5.78318764799685614089841810630651073609760629459146264377646710096663035766888338231775576560593847687660371065864000305703151036966168229222347784831136282222897156310293796989025353027375655970935553843881775971986097427725236871186946212361774708503706079306198012060601657870717416517320970023390978175298858009337005195174433713507204138235797406392174715116830744474791854999723459311720685204988737325172038124178912444804262160709308111166616777939066618914722430061163169163136673986976894592887394169046214466843032060154820667102249448873169088088306261439863706192602381346652579018478918247254551960326307216477973615005731046517218455937519174421964807066592602416577022043579601520407025228918750334866277707361743628800556636530767293857922753190684813310592348081875696571930958270048447296509480557592784869047520291811176411485704169953639597265537132003642255001713049001589095697220750684533077379837585596787723271173267037715941260052636415035757479830085549816775790468814765863573669827421708039936084279291462172984
152 1042 5.78318761492467628886700449661703777990118851693037744884275998760230498456418026247371262892614022336879385228558835364490770731098049966860714077259605603945362284198720097981604277502691986920035224150793154771566292650440701860137002898398461675684912470580488379504502774094569133332968627851609062642722709351508431877827296096606480902820935363368418975739211622996178690246926639439037373343817174074717913155828916147410813967122301939259473863763134391228753550661929367960677745388397934642494332995097603341765283761090297629313782277959603426129040355721979224131494306476460331599543966963087685806367212525021062886402747901648266513400743365371435512331950318420687283779282408088190620643659114682579698115534088004928396282216104522345830006895754326236065315979796696328623263191174119805765541657928563628721354806209300293140091288783486884996619172629564137167620102086559804399504282558822423967947994066652112884295593296050574154238060575043922812157465344353133540312270312060649708998688798061995271075508978368085
153 1042 5.783187582712314853070764018917583947497318005422171142060566381699719455802597621118705956039890787863807596773169467493307294267724969779565675397576737558167059405759954127807036098596670223708820460474250762923222861383677851548351496408626858861858514565938743462390232107399847226758518555259563424771740245715252197756519777857807398709419702750824655285589804720999642089120432403767382075199484134276403212828887269134391298240967072659003691285621281456461210361182613716556702740253684313036331999035049840664763046767711911800594438618229202198055731991844915390656501077957402091224260375852043354998144373210199248870040609760346627496094357127370722865075279814100666843482155334100756492300997191294100336571769555075824173078840606009838194633327555718049954165576288818229355281595775338208817500517810986449988038587544785517251671900125977889791243959911175507537269694064098590684037513682096326957463210831581597546943181618958924614186281078577498825422830814033290289186631851967109066556629551704183845717036182750293
154 1043 5.7831875513320108711784546944467760431962053079433692728268108207666309532999256751196153967377275276876473271630365398001065893378657313777838875901132084753317526024664193159487335599996150298118417197825915539485898467433318566858190676534379358274547025962209861159156934855321516245513882726697630594771757639497772724371672683610938196492866221871421938334349183976504752915745389492760262126087582923149925510778074117564034854944992943808803300670791265997460284659231824936299711294580445951214357169078367522985113936739584309748593835491076793077071429982047054137960360820236069385598227590938053132372316083519725683658164512527596575165922198370394636252476758095971575561676761325301112429660312965946265859116300561242010906974039660493087070827646867349256532779393740656089219334952200989313026802075882417463195748925836288928564644839526740898768809806494675960008295449929500633941427705172051685002702432045338844788371914848907652857912120023517999484250352495930230932666042095545018362106622750662508185464173471914123
155 1044 5.78318752075707203160755106503813301382035812387886159344705493623328136486670028960214585070730853064654579458504453188002644850933634490560353075744583049366522428114883859600331843167546258250327732945299038180292336749056676510125152464490339280707021724880516552241315879068156832738588973648340630779625283369740529233944385002161296297582846104001435769226388292358363527035199323592786367506688727181177613017691633116666411648351840352458349477023979789216952382726190564558937018401699450646510101472648496484209554966244184365255036705079159019676102728620805663489761494380453934970077019006885665106607457409161562630113027073272501210671639653919162655840582921920880314131469209433751395292087805177735141467447828751351888936656849317639231124157676037863316643661431031973006743148480487860167930318537537839831652210864753789532251679406653505922367881546149080367990592661165879486515663523910628409501473961150088510188715966577652267765357477136071385180862975222565835857597557218927763824911503025778787299710860804421713
156 1042 5.783187490961826987150646283095348770724681081512982099423940582424143538320013252357720024555406390182797045139813699831793037272212234127709949932147307377436885308281444458954286664484827584087728174255801864756506415965404746437213707522699294619486062951037926452422371143062823887532981343131446618880590574997244977970093413547822675994117740275983400221045994288302144451822013802200577845049855673158663337017707486097527193190335168676071136915745297694990276871497714324078097792845219678139197915202396680165435167361562600547800936404723941391300296953149593313371347143549598211057813536272500667374008420799005902054918118616551399794169923060127775135749069298188260340999908719066154354766362159252412259805198234822582630956215365463592204948646683139275961172471475174938298528434336313872053254117163138709886879720197480792804371232697440048124274356856267990338868589098192741886060917773546467625027796238227834736949650689630746971727012826189073144883149990697551918499734470576258099490443369017769977174137283779898
157 1042 5.783187461921580085025760053509247485997628421370055266828241498316759306262517000674288414905188360105820456819877914112266080519845750494050480377712970929089318051284251546416976825262260318511561666404147013916307424107884487555816353829516934770436774965706934671847929961205272079468629818106031790420108985998405033991721366109667345477480084548573174075389929920820855718614098335312329829631167792677510647395565220328892786266668817650010296486068312920653371821939397469518033297354788226454096543187018393203268917661146367871427261145712480411835556086567966752862029647824115123858415004730281154532869352746844778901848182872196854069391825494869170951700051070377381260280718065693855504917471551955361953866656829706433867460314654285100173688746271862717432071327004728398144120130639106891143806081968557527736098240841465740952579665793565450375449732660106645088985197480067663683636233950509209984851965174014092403037695566592785051630647613020729668340322737921089900374656709255809862079245731932716851495233353068212
158 1042 5.78318743361256837646722298134154922959233398747032489908052241728000977664372352899327489250820527706584526270618439222570025697243845543373176030191117345533545332519456687320735765004312012706644220217733314956099761176833671209586174665081438636267337657293103114902092071806734745043188460408265697731231485648584418871889376053234222727851475133557550569487235371189595871397802898082668746013927449271280208151648559339143831873531324427112964016040619771037562313035454246190388986599889073051942264076738604112309894474694016294640099528797153609791055549089708435645968472177503677496900649365301264818807724216897752553305678504917416584409630466090754244671408396306299642521844944484246910434134968017198285706923239123091876676010902043860130015044991031355134358101591983609499424591674710998091715592272572309569541989268250205750436962312658447548539800830756363040444191854117770642067727016753621766647156209053079150339573501321849745283612840489733736888006159623142511882196063621904064339492271449501807701908338912994
159 1046 5.7831874060119207775352920489043751720230262893010961315506632922638302183405639095617640919653562180314647427069392528761621889158031239476606301729234604647172333836436328387004378121117571362727345471390166176167439570454608978080065979864768318574477657062571633045468248902414567321425313450141842405289672661557196400771272598421477757364574911254163384298940814483971142683636697589428345968243654091319015480587964274980635062224787506711009297443716246478361107201224395273047962500071311594863378142071195021913974350492693864944530916973552655760405637988290076503605319467516712443822564533470022724732138796673365355435535378263850233397337034272334984675708305336779019804807767518837521866761661485757766757544052062742004802449709161756894452328397951677058921872536589092834377425185646311373537588207553853346904703975012899133101701651860786827147428355336393167129512517003858283047913128511495092281482683728974364577887827014499762782514529300604473618855598385070353553308948062160388978924192719520803606055030603419610664
160 1044 5.78318737909761926079877876998989387616175630294569179266061793387835896153912353769036761537723326015052049755534945127710363681934948322965030186597664804003603723102291600851180625161296210766683380743376822204124338364171671250252077699617591091882004532161892737950911348912503754343994100447812610143096096464811208764176418008369069449158295134028637225798212196646442318034935846033078605085398855252382847228459521020332380340443904168070038620078582560306560566483090749553694157310017253877365640318774096520606463032016860718987619327377069481129291521405458082603409238113836574578833253023927788295021628879801285266560618629566341356583490996775179814920251980425106534384226570090283319395510676031120750564941347405768036194411877299315807752563357948099690001480223923076841853378784988975111479089170603420239238627142157359860678990689834681664401823781418156834099357242245274726971429035237680862349471554986316619417482216941287905530649265736813189064294069782962040089685117810804569983333984461948213761999635756314481
161 1047 5.783187352848461964979130035622919039289689413806286728553381524475517030430995079934190864589241132289332156463504001708479077455083883573414182492023180342459805689510695246688889091810344964800150786652259967296120630934524461991911027891275082735849505461823057387398321055329760439824047512922071680562198723542655147538505723303443623775615058243464001021215900367358434809216882516499329028074217240725684328337064138192094629461768514814418601905561638024605979525819734951801406371843970712911770898501484117088436850698325308732831999375190036250416483158952926625439919239517214983133814752801190313624620492549788915733967455819587994955028191465555524732182507079474662025305903586084072514667766775350290216943582565200898609195417440883184317712694906774340602129864250108582420272914783072561663258108711840885019375727571433846237162339268481034440990013169588152021763763979796703922053146356862461786383708743902766833285766482355235432880244883588297685074755610892050801673851497496225707634917293784897618965840142747174194
162 1045 5.783187327244028116576518063674847159435720632953343508482552500949393753509605595859577518543969564040434644957928623052173095462478014907913883167083300713496781007676924746997520606697135437566041035812792060380233443324131044779459564138951250404014675400696956634287314414509217361483570117707827720610118021520995102541267922319737861664978959428941849521790579728298766965181965268984498310392251611977456335038107629879036338929557537394051515113783966417349072083258769722443639487032913798057274467611628332218946876526618545355199171412720182712439785807372587615111205580560696468957355624006540105623430454591510554884697380725392210335043858603475388691389527537618196154532922422577907414196852782632746074180093263111634424136693857862535354263566184958864302222968587219843186163092317331299163553666782774251674874093195649054731934110555036162685883775429874844291904202089291498846724385327073804906293346975979400051322490702085184282099835727230619968990721307774135049687923055860049255616630136762247331811025550657097552
163 1046 5.7831873022646446639653295616475104606600328039197568335776586202787710800601178717438650638565724139915694739158903913521430586012571299048789931221270418042053615041424815359063472523611049073010150739028116352783521098290286508212527278383787366023313252758269875044220825869862315253120466648402770427154268114975299645623316259678080392670465186177057375908337242314639002758088137972132267532888388658687147268058114666142620247225953228875454393390425122539216045455904952153381065202390631265856921466870360412705177163582563551539098074504679558465245956725390157227248696593084160554222602474680933481357199965759504742955464696024755149504459688832037542738310873994216184961650821802723370371328587701556955055716225718932284810486237452287882918720465980029130546332658800120535745585049161901308139603277874027755377437177329431711777824146206142275229552160119042635302446067478682194934819855224379794576964420878311585302351447927026766809071778435555833915308254183954716442858352825035181088442856888425434266902621420706100208
164 1048 5.783187277891354530481856527784332879947385087666467883971452613577211571855380342088726453629094313948073552964727683580983515851902495041514707998796948283799597895002219686545941805709819900213702141791447221973874375506643712739187148052829573677984313266747531858629615455220526139907460388415759651107211929282871297162603933176743231765685574570887752901694766234764945851075648966363361873255792710978220237051309132318753352437926603169017352953138853007535587865317700389651821589996150973837265740885738205377099123741036223264119435373213979860300175395154867097336907320313662176674187878967551564321598853888770236479879638570527855397560841760051246266880829294957788449038950140177140941265482762851257527952288820065350870237158768412926649564575875068740852920521434773874320830926267283268880697371192528540249487501060223503281045798893582299662835873675113772752722726554393388671145618055739100134645545219568687874027346422733234836932417445558882873865900152124484107409928930925741337802283635298233495055496706582500361831
165 1049 5.783187254105886398662189885866821642565100095952769633734526735273903286082325113261618157035505562849832746364149781170692044042973564481970785261178405770266813332333781939927577548487831376115413305378231179447750648793564739708244443659473953553756976291858069188426780047374954345899680883914551079219442415022662374023081513569990738238491444908999090787203931045836489453390949216071968921173475629153315222794338651570493823684379069965910069216157245901350617319381479462190969375686956252427400295013025414796099401123071127622621744011213461106235383692090982227771351171262193806709642608010677681321897519777867732306118805247895395143680445050381755592199911052973175302477031801353206945538867001060006368114134973924691019693850661493146837397821795323255894793446182989541582153206294926010742514848304145138526036586211694254291972608363508867234216944911674113365761141249520245778343193178051363678744136936749981158230240129679012851843881417781900062661979901459771932925521216844669652487352399470022621098565406021990825975
166 1050 5.78318723089062594305207930843782254169114275731187455700125990923280033266062859026019293432168607888499237079095610799466456753961233839859340035443358019953575946981480932998117902490384714021159978625488255209678941359195394923941467865630473909446284222821311884370839884031880955062755558487194613612879773701740178918789812849882281225922653569430499839322592923093333921831085746598968717079515469698977864521023904632902673323897450171151385571070808674279239428845365956155623439647395466594324622059252776916116460218544544327050614101231952109456316658670484311458838365984493019037378276462964148158537074718421156096625787470839948646202973870204638906285589390938118534616237868561820237680561963310266611367846734697871011551024269556193888158221200729852375285026757577408518018694669130757574985273182550312139243550733697166404438947699640902072287835557284851174174283141858908059089294922524395959723149912285992438842096432840240990172776022473478080319436848788609710837514041342738996690249504556449391884129372124569229479702
167 1050 5.78318720822858843392939686454833464010537380365964499002195441457734875932292497896031708822476349567453779787804945502171633765554070646622978622200288653358478168527453213954405131100353029770889984780796048647414775638621795414999218016117095576433125463569259828148758075962062091691314115266315161739066446953451300731023713804065711392319969770085989524435157849100326212712050568443049433980560495303892775152838923403794845613678703859501078897753526680197209514608739725444063548372835668331846796134057673935315190288432421301144984645841768232743226686436158175252925420512365006001587389329438348882934718149521742850467163802394082356454424227768746133670931664597486272540860855708878056421323107551198532825198545431954465032543187569758624524641592750599458291244168390750511436893934541664578996205876249679340282102141226937987220944671998270360716173794079574452003697849347457316059835620609931509730151162233147542345594640237993295180413216342850450369892928801391000874765884310529186866415170466824654716618764443254210599774
168 1051 5.783187186103392638878333759310335317506017096751717253099810293887962396893037332996492633062386573437950521799194863516635881906707074181746757096311874354338856047798602938621313023458971387954846290039464347000118270608007549325161294709813674797779415511590167960404718598295569839959502178126377430733977271342408617373930686257464620121794653323521368138336381151320076143108291551533132730942028041892719307847368402409691695900441335908280460503511055966443155953345181801039180013934861275234339990346162895293524142952150879110536711961215922377135247252189250521695259017898149719315424020618693897549320198416645143370150211608278335567403586315053093664979670351506861876471847645221457904880139124657098406538274340308156343090342371880774520173319140040559951095054255443404897786766686849880987997948478297891087453335603829487415416819985336927805602945767699297525685815139679201133293987491442976664851134600717340576681932266477075260812667473927761214154557804892963366119632728304027806998197889508717565821425650771173066690122
169 1051 5.783187164499235953455198527303609855649545296289428458836453179135297284921158300043594785832226154839199139883156481533209089131481841828317293374847125621777493677874915949006843235513931542999477855493269426857652548178717425136543841055436221596723764661785713915242219180082200197094530083897791757782564328022322276169590292138692963891550459090231376509780438844496263189007383016160899281898310001161817826967553748001341595199581191895194879013102543283005656006539397425524128292627094251399213265839481993855147776738379606467174525983022281274097036500813573900438657760602293047670218432071903497888028592771396651206357214711008092786969110272783953593650754188025726232270564274132402020537469588602725654342756997877406098882574676972303407563099460374582131292111870790365683123753086175821186831039813915251675202440681088248372643330723953501779490124856988502617781065105446424620823029247535505207204867251117180823810751483483614607897987562966008702239291692964888817520550787943056942344549395769885529396647662068755546388846
170 1052 5.7831871434008706962095802109874111170022148520016846110134755777102633288813524975592346838048172846912380014328474226559194983544251032535122896505690474786591213478399476341237796950247981864402500125629860635287908193082150492054641647505702695049367363172442733494847899560115917633054064310057305386337136241220089873176006190225188377937728733147088501451718942816365154965418450830302992194623140367174307736776254531086265425066282868324115266945182771117261372505068535443902500074013565091390125486536093450982707654993657680511247284626674421890649291837652102181573805756410961140148500281751485295114754369043027460411392345182074994721398526730901321919146246205458793694051682912445655051631523706952030391242585117869621856919092121672921620647754634298511154713748037368939719701007769711880784832608729138537464344695192086689131240124718562431158850623455447008661705240661817227802890051329692504472703804173521467329093422710756037899140588169076372972539716015065076196992663236964766604953086353117425719330358519613805119348876
171 1050 5.7831871227935815070910186135036116286737770209264977260101789870350686319997898333472464984666239376950878794951966045623395271697009218473143735449436793844680043165020930440269078415091463258226205084723762194631221807095416112561628321344398312084242910834423815459137040527479363925188119952149927417880234854264975992671186678055325348739576215017177310592090187386817282378071012421761474173812663176526877188429943165161877975600683416388451998097877491136239096252645210174101497113900117393786080177237328004516718108717413458117994888443894382073239738435515309378884059814587507936784377233605770467392926699421437013702178849798312110626329570582577350305397846383348969721145548806827299943369490195861456951911911031047183899693054640586865910151253838204190620609822055593728362410805681312939606840345882665227554550214212570597635662393167524530956046654565958618456630551173791024597011059279931291293967970793147957232262902532826308571293201097932325722709113704624151040004715336240715165739042479089673449606804515332496874573
172 1052 5.7831871026631637917980597247769397636668864908116885413071473143736988439341556152992301478368197035325581325705823594378666715805369245003063520080892868047065214244947830500331473248322599290783607415634794124933418607653919302590694531605254444665069702989572163710178431432452691407051026209780973609769490350398135393827365126743761525633683656442426658505807700849104642730592981700525294475695147336751062954432669183422748500574646339778877286884588345529598456146505866085809587582190820118916794164844984011697045129340745634301930006218663684814669308731558336292985049880444060790518700992393480810579564018875672316322769423544418610178938908769416891104747137495018776390523202583953027956751311342619968985966232785331155975461171169118948605274110086190137750661314609891519319622547474915175589350627775067551246765124122817315677528392670015042440991831742845470495815434376363588383468271161576521563421706000357059075117109484482776178429366775391869636473841500612809365213041331854284941399225138188055272106767589214414062697151
173 1053 5.7831870829959031579302056888476017095254537977933905733260117915961537868185973486373065851098822666861603121075962562239696223255262328396581940008380495700352066897611374190909498733127243248600012433227448420933239028691070205034645622212217371659706111234671556903280045301976744924189935579737767781984137853027274660597760813201216352864663836206171184337801875042107242948956277508213820578272536166638075271718473840046023207775542395406310839943218490158385923475625005547930616475167463979570510911916985945092742506677778818214647119172766424528046626806955817586475839840291212173349494545809899187251559140900581543289860841695361316404032309619618622190509615115205907670310636234380588680332390167971390673180113090310891604443036023957921365061157609031251228462206318902720981593062894826747937205903779666244673877707522972794036074018946447951811157926950755405860791230434056405028593413615760423932928635583276338693100628433776572831805299535035781594285013093630062117980354283730817391941131369345003860073503361305418176258831
174 1054 5.783187063778555791899103727697249448176649129347944666508006514704618202161380941558846007033998612783431994298122270871021523193790583799986401146541472102853268683493283533959979229381070399987270684685367867362543656030928265624927430199982985140509201691701070733979463503396904470568117809144882796126642973112206949231882955249438845522747874329751449176984913678110023120679800097255246500311875386223998291576020081647671268760590349200641898064284610277466435947859270790999716018543001707055444518985891554261627807680089934759411030491092567001237902981347788294031904102849454531208966296927272797575885773855741474807011182714017789097906831933699054911553236167161365284239265710531609697804339064873402817024514640192555331494338404823655537937225146776551294601420749261369749998352571304794302040923593222107153648913114563122464481706362670515268360490145699682283932826264724624112099294494181022059152362730641463775547316895742717173562535421750138374493021544417291170545324729790782436433465052302437311657236210324070615650285209
175 1055 5.7831870449983297284575343347373761260637472173898977149348570821567116057855148357766149690177949615368039456517156475255677153912190810537306619541998534320163478349933673046124000477618708210626097123134205577090415227955503585793795268613426950284621564855045126621283460673215556200078598228589179012958872855236988709785433392510460018108703410424025005289129502879595666197817186469174829880027023417999548235423753484308238196859573728239156421338348283105130993700239088905524982388114795315314407067018520153265228871780793058301206761376734550946854581950593925638079104104820596086788144922212519057324886937067751346116526219504373829290734490416291309780872026478122629950444773517815891111083429239183472308362430465785152342234856118408240234829807625711834537723641734171660854312878556284502792224551315200395747849154533675256660356660324607550993419738613545743344153218222781095564284086790447884082242642563654056842518997971019274627693236871251155785203255089120095844108983651578517978991146210100843704144414772543492751491736059
176 1054 5.783187026642866967426490971815441510569225257782229347280073413611978472509851636875005045110078998300474941852798971580488615784124274737216449392220674661237858508499810279895327110133522127027718798813305029249992971727868474687900216528428581360613734595779477788110523733139674171154653169567426069868539572827588690912130245594977001733506274985669959774588056168880451403385898513924633525983763391068362545297885963662711457824571340934388481338669738643226337218785644251008336996676392311507706799746036551184824935110946670280549714076546289507242608505046182553082559587847939484848299858662428350238129409268703724805212681752216455446133925354956345403292102120933520504609537903281406680945909075278319688458939894701269633118481219133526558856045605461329707748871319343214954145147626458804605361172113853172509456052801427486069345752688349097477220954828370029764857835832310631962111911426731714003323169764492783737861489443255689606073010085436676022505450636188511127363268200689321269091920503118235100452268015915304817819675121
177 1056 5.7831870087002263947540667152010695597159091535412269290330815290791671346603863491997220380447425076374228899794067053982625942159792128817765174944452392149893331990167548718740932595591843766834810219512140457926792257353440159994401513418631398984626543416384171549408662140273465168548090467184539617587342647770213405501241400533693620038913763281784527703746830416906904540499400103796645932178454451830917758373401737145365132751342588423124424866437359123069222663753325289764519722482726801871516246923614724756906118868840883160656780706096938735251094041008096852412664865728954400987788042338373532329188818255191213654051066846871385383324147832366180059753407256576099865126764264595089924506596470739174745190433490446331578659090139456743163829726902106108661416295816630223680754563233079958317575155689681718246310784394061043411973524378028607321322419178408916089368245893195411176385217093623395920249183162506426864731856689951015122450537433181266121263879049087507498113186907450632423412055308361356174240003695253082548715800804
178 1058 5.7831869911588674674362682835644642439918425905387189255661685922143178235697298774291494344724986268413388348763177295161914994403538311540584379783585563774413140119992084200223177197870958640473300713056431764326863813261488741532904649373999071524647848165174812743842943462734564859994679852519111682525519545426273739803130659459971995606279826570061705153408213013749890676301086691189207713715144253902241373397152562279161517075073916944482498413368844108090228403310621732590181865532884865258753376520685317685116369800316270857729906205325130080696258650320957848372954568369918139762847306689601691940141280431032892632599302874716028230966815722653703789382077684394077328804378285212117855698205586586078800716442421166449320578987938014646505719268940647999807176375554762403515564701804795194967860659624329041262188320679302199187535722317678396325403142780969540634724651444422914716085807867753001587047613551333279939574009025685677007391275323819373111843832847335897485179684444084295420054099777282692681522662245120546899632350107043
179 1057 5.783186974007634624079739203634823934993385545271895912515426630204960382659783426581675722454363977757643072109047164351729259232134210121978765786166178376469272443619023040366919231899843364350508972130614101351364830404716042123554682940430342928980863429705237638495273175304183338398017286954106377686952389903352410423950585073428238467236995593369892558691076811788544605983071033123424187570954908423342279230065684863957461528963365871462928285179293249836549430552138166285485445541098220519183010283728534558349467300080869715754589894279816592975616004483257969220279087850601340466750751908724842590160687266321989596011621048607946961251884879800455449057847594929107778808927469807904776416536343659136795774152861162418156867759717939128740110077413013988976924714484309493847273241843893003724302780757405923872141151725577084931948955229587124745005560418505120352767459051653438527577388174464826035269734150182175381856825188658625686265121376035972844108637010978958009600145867677879221393188796134613125235220053332258079392528058514
180 1058 5.7831869572357423849994133079996829848543631876948999935218375078975008012349102665465605981466891248406405084098273020796560808162613806298664595641501057899478023937125451485456326790651051155060727352054594712758046697259613178506025623744903734739686157392472966368477289436637791120219386187411919429319377373701948303148554038402116046383932126054012406470948359282981706956158300338406628045640910289085921549807937437334371986734539000265038376528767754835175665226184433549982182448598723477733252727661730093549087270012694335369452751911602666982834184451053027876419028879006691250608135677751673147461930052062394296241798261301678501731992543528511572807164484986324357413785577946865599624632903850318997014001564962199601910102487291864328376148703720410241564689918039896358880829564201109656540546434363685162692452291652064695016412786438817110268806609625563187849218787294112499150379618141212456295918819063623733800647378145279960533884399584631373472836279380773557158090472277020273363003237013947962873453213134045125424501270417301
181 1058 5.7831869408327611077293642573320553925200573833587011397453335659921504831532351538626059299001337641771479434040465583823324280814527097960878779720186736883405287856309514344898640109638190011713849000625769909647253442838552893460608904509215736265493012672921478366594191236988567588537401725183682056350655748768589620228247483770820806880465131146620970086607970409532506483753979826695383711485079099216033320313586564590186168524254279743602979874202749369559351213439275233540286215125643799972232321463259283243063723994123995895639850425125641936076409019422674184500948380889439487831600979132249964299027358713193356244374558614696716575392327015203309428388325026651697222161628393799049033201793119456586168886075020942350142080012275109158815077021444505906261981009541666375622315996254223827315373103809877841473457487082329970699982732825506516922741839404517620313333820559815228047346414212113665282626640762552253287033639463404531808851696229703687344238753110330961502229423371980464675304025925112746085087501564665442809262479760188
182 1057 5.783186924788603365690951629455295463086912342666588123328911015038776512960480640494453918906346348326578863468746951722225728226797162218948615512005872039538259551898550247660615474550292672431249776946997022914568048872757930751296453802367876428182925797546254482374620148052057820057035371056414533752529023576712572113486968281648092660863007493445313871046193703663379926616131601565644401079572291924056586423321766170389652677369769314727145706599703983011746493720386932878301294996641781194963184318260395906503328565659447944275472084397091090368766458842582168735099167753294800531345156094674182061222620162685585896132945428180535372776625250210122367465294185316838502990364923026798223991654393419894247273350814781403723127429720087097801270125580546271628528438528872330732094143113161806151683759823783449981021071597751084223918823457530133162765647773373736660007902751065624568981221550561314058882289569021565566523445603880171611466311198199559852647007784997639668565070497546279731250041208532125352297336628423491428756985263576
183 1059 5.783186909093510919516581813457611513954649644205621672684670639858562056331991863523901551666698837595070610439205845598671481700752693501224797120338119919791751310981636432514741167789521258528989552616138642135534945583470679036911340323501404979490113628036020315127764945395488115408936312702193726637106498376903278632649220524032019807179499727985976898864911093794238330045477882153151654229201537076848978208666383659708270716117599262319847964692373029697697914607474051327778767710377664182621704772667339893952342437896243272287646961244110777913923878328090020198882841940882755192289641733164050645259780123404165938285483820780694020432795290395062307162709854550228098308467562923442179657611914846684403473086364812189586297159981262187296921217737369204206836481153963958868932608057375490479259681829537595541731316231653814671856914915662998688912723680273934888051213225602197747126879783183456787585958602369838094721583723717559713495208003670303400749291034999487513556131321629774306985263948260826071820336296227391798616369340816
184 1060 5.783186893738042252177247068882181156027821938627499563563745539798258414343321719514542640057130774516763011919863993346735539595653061264294163934796841728620024096835256318042085042064616777004797544052610045967387501330043090658200097713268180765276489084850153366671548709892498135797157413308667904191874868250853205431635319954242597880757563518271249178755174822126665619784317403479967237548091985523159699894090576459706250120759779736229561383158873827134583545413862258809289732541274336705682741379505462608979067306584830211056156532652721554242071826442511233545589508500709624181145331073511748908443652350233434730778348477725839955824376079738922603884495329227757486624380441750545727045595639428636154560617353742520925950587364511706466368708081146926522481326051217262502317192503416584951588830632909759278171050590097365797259049891586661186226252679083004401724143840685263789454594689076449407792926597555487413627446773546408574364939785892080930229931001271985966931035919295565534660256825172712301072096117930002289499719068900217
185 1059 5.78318687871306064061421658999858731509266420699059522983132645381333220881903815534404283091583538865244432458915749254753509621447756618331401183042338946121998235605248184573024798360374161830997364527691290116872631655929156842220022274580618603351045027511615252592923316027636217358542739210952178506722167042795449096399084663535934304380948643789880475835787439562243322024201436453710677199689516849468637730472171580807855732564648673087577972871068646829060511411069837701221020391847385845056245644714619480719764506875526508639871797645089363596449740472904300503381749057411109859685178246448529066913440949550700177958963925099175285994750194619756104991759324145672478772132274575628477854186807404152703974981712107710072047531440738243912379179874447403286294738230585078419033399359310474229877236372472339344582493562821648303919613711510257062882705064561370646213933147563650276714480725947339016626524499706648178687525364480207433910673036384910821383574152045084909488721472494169619365064989671649878598021171756316423541680769936624
186 1062 5.7831868640097227380360984902738056224890399961898538245381008315042191766671058843612646081135162042874085530625957771381042626644496217499014674350480219198473523769316221599543681054205783543375813953308034926781707290467866253403019964996132108833304459908074466471757394522633115794429797782012589374001341404751319298431930611130424895163946624669612805206450423484627677315576352379443131506633699780568022253038369112531486476058172456930696883825152348468585633855085705274339414138663949838858405648927329992738252433792625312264938313321974851101427951937713557246807767286812741580993959609510641123687181090697497881829396025295208594705032616470782634270587880681486002351297027791175293570733742195091789723268941018376259549078364006473254170764540300076376452229263742432411387268245131942089899530724518562547028735226816923740134380674506891909500020451685479679602613760983108169253642647620118456804971385869164907322288586521456729580905154435223799099806669809873415077340931262435102665353010674823295470691286171267194885309023882410913
187 1060 5.783186849619467642417806757315909866959834403567630807677335426180900646080815564911585271322951177765884737790651852625865188304659062137650686885644380919324927015008198240676641552706492626116569620676996526693802298753152835111186952391600674022680074695598115270602453176080609366300166872571667946512794439405056590805667139699219738330773306946629813035118133848899017886697609996968947490555020256821919615394876980579613230211120083244268977945087498732564175372295619156321380126064091187420703009758624121044549335676879949454117776907013820235898652565020562319005237989620179037625206995179623128906362162453680362416956672301511134774321808453377256792523749918436696946950981690192423618005778726107966956130094468153069903452342393091315079012885857800279544942594273750620384189207850741499640066874354105691438374955656090433196410668978661088446970649565600372436510172380573607185287301458747596663681350654012890390703104676524247597695421474133319803613036435816231332800471416430670275353766463989707967547872317577530015735931313200123
188 1062 5.78318683553400642803318626651459874469668399686299390853737286769842864198225699842624963046281905503747965658457870959821222764440935432834998355492332588685101816597940118111839054751024634772077002333212934288810791348697405268572964899414332181170752714477052048064274803334667313371517321583540557436066479442986546084640176964597943035716917988963199823582935823118484588317568928107534493804074789771245311746800702704065719654502377072233419490853092858720771652814922799789839005359449340235507865053966930590569517022522223749455300277784938846889280677749542127291792962414303251519802144059055238137599735131532869666530331175243384869900912731970466469735410068633087846062208677048828529411805325610991135598635061591491041827565555036473750565190725729990925748066674677103061451189658260633813535395705561645507828775034849402886667671385959268493368468474720763650483063468004975005980752775065177941789756360656606763473732912099107130645586972495460860067307631012065554689791854437274644767379704761484191638640409174964189839974151440849381
189 1061 5.7831868217453121180732337132806803661360695785977014926018087203402173024673515030482429560490233552242292325421529480974200509462369531655497950052665059559698735608308069793918746791617431661069115058804247711370271673706035780231334201859887759763140868792329645156404973172671047384144071797584443165750815971806616144024704246068798915552268640865551131556723536245630688577522308822421271789262066247968108378843816711745585067826188136944331871287968752374892605878340609328943291988111408620784039596993817607712194095133136204987202209693859569287267664233918497147178188755181926454505897414716675495044226274296191091812012986329179671807007276927533666258368882657685949547461905261277286341343516381962214483022732954870310158595748725527014531232261959539067327394903184409561001850894371755970150783209589712350907674754589960932068038168336206210572600865246785629218617890330263775204586282731444453372133020139688112307621271257027945881034019838354562117049465716302347297087771953219053075379794411406497897391854530095931113645409356234416
190 1062 5.78318680824561007755171993191940697920492815429105083599092680074411416790208767975121532369247722553242384569482049134762409657312171708998243242173530059251660384266622209921950252047530424927055899409565978993364186001869348397456001064621229003281043121827477573845288247072539375502482681032873044462514432561594284064922712634227405268101389773194092882148497747426111842114559934759634563020743905094621504853255713043554133460435629299805169693800853925930159316758659831638643123089987364965811722220994269016245119236235316228906125575502081278650801353590514181058124625605536867366610525036156511620030465885149923646980422931365970178809227896333662313632382026533066685226588607819311392761132757392994775383410229162502179456678521129930198115959421585298589708108836974529461243118856298252272411496279236098975169319841923075946316238939351596936087943760788335740075920879861668498401032454767680397792695029998729023635448176819688760116235663492606882868902528257164033057927556205825860758118768962853990989952709349480580490541346239343343
191 1062 5.78318679502736880678396703918543411211185366125305938829215605617274473972493271522382007936136500161273987214657237446633252557296610349762759845784161049776443787979300423699322266459172292890364762539810956663594185485975250088734571441257029718705290943010177378193074481483746690498347277111588811843362981697098904652214967370359950488901994527387596809836922658878537011921020259459677939418926784676897635758758222602275813756292822190604768115009156237171523452888579683634577823141802836416484808749165942751310592257475579284662831622679378063062977378466958861971769996360778942625402645187109561368867733785557465581921896413920461821645465530247932080449054983581542735819649964416375152633087234015594364066068670195244112676660438973088431017953290485238297004156221879475742616120289349284585706856928348481275882370483858902652006410814573493273338264146157578479240668433115751593584888357482712633118154759481705769948352521372403660755103633224367954355346737142326249885292861030851399513275168783437296096918182552961292027132813949206762
192 1065 5.78318678208329111674666331566708892848938024349791963553165647931118362007136600761379328386635726580719087115429027218660939685843679245937113588616771595920576657284696458555833325563994514628098580423344964592133582573710196630183401845931166367971226926281697659606234628859899351416145547465679317519608755828097464928224292358454422023326512320424030937796901733205765405189038629181402502805023700576618176158533305945794873869247940022934464761309820680239320355390944588817509425712669594585621344376252115827907956396610865354271306333787069513908184940816251669815797944989816326962895792341556913631470730806003368333286512795458476768875980060776885483615808489535929123085258610044601890357589487980834106574638399942950253904208515478922322137431953561312622327001731908791382524440523112070377085850099718914362640838421606282505968689101630827116725641400641844120023457052818766178193849112628240355608473764826847740074483313353792632546871147162063947728569861782559603292990714536446490997539781894282781239544804962623378435056326187247750847
193 1063 5.783186769406305668590735879979866797154813498063031151426262191434608778027991280009578015985516904355887869011385431353914136229663183526098223665965229458674392799267276400419552002503505863192508506960199822799434332974426772388583440078167180324334311706945223415726662003933308773966493236372150335011632486805537514957961249437613098993735088338558825497329416780606618541719657963635433504328043424321529233433130562535703898970713471499850863791707586652462315747609765001842569605980897522996408586178757157684841009871756950161135937303385721035427873264942916624318642597203720840604691352092115663403130982276728676343156546423004265923170595689159259522307675480618888175330951270501893951052589260564020966902099525328684325555924524274767660996213754579235052262774411577763025500789414023450048302361083777619599727089325226219688343571521409420105490423420192670857155624906334672404718738173315393403027688518069979467052326714999272934849399182434569144160676921866658277138080327891970838436186076284975010980288144023006917338681530031391295
194 1065 5.78318675698955886048901695294088275974652985240718100274108792267555682706099966917644189549434107092579534284839944148735136812610154658408190085968814398163500999502309419571839833770748241779798562836020859588782750904043680035968205481479099454318101991440986987739299005963298720279077892199358903360470168502168093562762574911054057127789047140522812788467028910365069568763721284392764526482703300446104023195471293170820562147420364565545074632409293118019336725221466250329301574507786599866128923193397779836359081379165305517067946513144743146663604922421939026683958791584702917471090692720113085609201319224486750716824024113356715918717057965837446735736770349156999905730075172304156856287244120565357445167259506372712550471971123698886253089717551579149918966752677294255355919567964091101558253307611666090312327579396557662117157389792474862877002239200849917139988211246376987651981743138692502016941958711991044450402623570986356266765006876901708466285366397943484899612155283271671339918280035640774561478128547631188339110184912224507070049
195 1067 5.7831867448264070458590677980165830249955101530139956393552971108779583388232202797131646626690990029523424125400040030356934020983465937559217375145511217732521598002478540397732792173718174661709119590678178661138399721758991130676150743057133356689783008320045206630573052784678141272336646956047100621037193475669027503169202412387118207244073980796062383589333810410930935839845522065910833343730675968262480182279892458312765832769935077329544873213705822593741201903356687648134289968764152608677987380687523991249009754144385557020830658108039536043030281911381581359118551416725869488178270621396558691088191061426023683671428013156054206047078934835301624319602727391930577825152931035315335954983090788202246809662108665328186070394873759843231706690269066061180205965865474676281571112904238991179898907992034010035456192760012853479346632168784919971812700409529972060485863041306199755236142884470916411979626654394011752460448765951881497109035473268787583912710276736714721185324140179063721985643322910988032028790341993039333359419747711040398189273
196 1066 5.783186732910409067812179071187581720824568464846491601119098139769001435246171841411423614995304162857882942971376902911558971509947366378513166935309948207984753243813054356522523487331418655881416418072598798031269083505325142808477388627554035205538622381712413864709734273482985058484575008461376144449396767585364899977999844531849772358929197003297466889626127619786849037757739088839772785335676241600734382173521189356445347848330816106987090360332185084480157478265289942921347645451377830343157180913931911171671621073838298856896801694746057643454386904883913551377125556327696907258002458885655564947442578333266399581373820923080898468685774650636421680572823309171295779248151817925605226992360318475422866564363236819363412335791554538001042998236896420512025314732592557501484135800222922038870997758258867513595360719286524985312041959623146407449611163720449087367804434631814555025032547322098480318057652840106601299027690985413738027472020243623706447277286622677056570882056062618999600299691616121616253934401980087604921128043121448689259367
197 1068 5.78318672123531909544515656697036644231184498560730295830206030578557263808968790602443809119171678497569504077330150676368813161352406900608804667118543193063522168835040759999933952032684731833487744705654747863931496563613402850256233014427789779819323870641935015526051439602580448042525033871296674113220961958963690708879839176075489742895979655865677302046494096155204693681132348106086405423280072866327142639643814646604759890777487876080238605974323495674752529837768075131254474440622823886402560090444340277371748560468122097121049930691749368061409431885096082490967994977339375262070091258636163390960287953377483130579489065069527892556972562784194681500956384881636331538636457132656176463066923836231172015727843629124112053517880911149085011829949071156339909387998002980344609470615637818978479772845138289066613289243856987679451419552335561793203303243837655510215592709766974889275143617320946267044589663632023611308427202111465607321590513697732376500185422422770626636319067738656384430910945238831263491351576740525360251355306843218662416588
198 1070 5.7831867097950797483147462943182578113705250837328455990560791942713841338836188188125130362437259770903943630641505627633767237149828904778728698314648961327954158711457300675630315106397421390466440394409974560445827074490117053358054567307941542944319707062071947181442616714519576649865852097147916127504309628003538578895108856640680659271356771431885648551906455921014008643987499589562184808783953948041826861431979122542744958904165818280864163612776468076056719947322208919823482111001924330178479051729429418814288443637773798203631436674496680123622014245849737326514963336833440896476780631875963622002073671200734429648760686316455021121635364784411404008899123327120937474457430008966520137984792315871425178336933969446922450961203342356194017360818867455138340874798287895600242643138639494508151261118341269049563439476774833792179816589474017509315453535457793560967713226254328857472031086652754121937263301295404305830862524531203900328862010248846518334646639912460381633843180375577977844398809140109121042219519184527072646199424880941468940148556
199 1068 5.78318669858381549611799469963720666815119938741886469742003616893190630957581928573061467695188283743574987765092268827000959458371541506387700379923884805120332208076963303476852616096732020861204458831116206730715510279552332598064335060380601289257562129562708185893681687216243676087897947389869162828562012448580840207416222838391042420061601573506693596662804337191535145505192636959622746792207255023705715021586236148388757286652019329966206462723676316806982927463126780366347260967879395857092499428237625512365702470872253492321940743297150360329912439000882583045868100007505779293888799975153233239323273363703709781396129571405657083819745051494339418231705860540993913120099042085671959850429237908215990971550452959471826991803577100342947061669042038615578896592991254384855585845132767690915120888312481567707996392237068951202680429328559887421094252784828831065374309518815176417976757215657124151052703166098863356406726508703854901295391943394731939309390707079072878470028374957828642761131645501371782698637086174476710364161305998166916187023
200 1068 5.78318668759582632124785639822628236453979362226553405667081430829346198712463296777937860310456131967945519701093117823366042129817816706380900255058504279114641100339966834134832788903866439141037942616254321099674171054149629629493464368880572612901233593999948000517388582527580866418884003044880548212489062534079727235836294296714704771453134964134870625762955261900844718166773971523926018634565080163893419602385597117107383997247663163630827989209654965316663466889293867898673328853269900408000001914148564578671596064969211365584578458086146321286144773830698806938785194476617621998207978710757499534769159022180044682317775515821181459726872921803561019530223972398193717214875846101844588929055825575887446601701101118369109574021971671155983233214975527260191528196708119574117441914984567361464222745154479249697829633299513975395337140248806103487660448759921619733057654208597742139311324903767982714108158512540221553912778463621601451408740243291625284160878920535306135843200707690486296825455164194208954302075131112258301212123914331947547728262
201 1069 5.783186676825581632504177593716411975723967100611471501935784606103299240019073943519621857461849171074462528778534369099866163606804828103970031820696633060973461868293357310291150218950030828859777256705031796493806606260853026701618267886591421586583568208620996400248538705244764757448089874869994710212395658515657264783546435240586138146022185190800348495522283352605378670810437490092645016797092802486602454910913871747143317469013635573456166283701561116434848931506303960842613152392084615065480938203777625912327382017514299585675651215258087642276075000107305568382328117180092725525549424897862502897200235703049043371677967184874448728474602519846526293189957104421998796700352934067608302219985325326193669806157378454859771478715316748442113200056297063494803711920364550050899333137653609520098185216070741992790856863861441167569659819044322335859616839429534905877860666734189168150744908519435904847172564066240543456678783553877512917991000642919911943743432342309106583892867270365678086835746149291054974015490256932359132469810106250394538677474
202 1071 5.78318666626771441881788052600637981127267776103534130425340086885939770986060189014325699144604523403936074579697711166868707549604044269803789876954773358603687774082660160966858583383979721944241836371413378938624807056424136516175678789059033738200965324824226185731273990558511808027193709455776145028317704756127354905143928584810833507119193687384902128513525001947310699187147637434589448699871758172069607583087420578033461631101740240755554057248837408039547461637638156163246069757925572982213588234212979199573040216856809885510596038820735607909896503090284034261113557267762509724561598363045149649056932790280527861482373500692184102655065719534043919123663982888168787269057673168685640408820420615553600165845065939593303240340168317102751169831093138783892005726684748725257012104857061469035346068581322572066416494870578551097974198212901068307751344267337137696016990142796018852389478755449897651980171671613440466641622228470686107071593703901078277708711827405082713469647548278415202229387902944221193889902442253747738577576624526623752162322452
203 1072 5.783186655917015632392702103068321289363927493785023452175805801016356635869515515288080930697574217518468271733213314809838763192218659243773106605180598715751560253402349522927585181566401443756360915214875598192175891140333042087527497168354049469825380602675166797100054051892824836900051721018273229767568601084160213413610895346188853990852908512639428642393704170068323740551608726325921318242959358335258904117838983315247013762969815366579012429031392823087674596641792833636080187994578837268739837757759932049238511428088089733894267744857219697267353242242059419911886032480967476875107196468266471371881778119409635599988212871806276318746424354919893233254323701189741465226266582372755660854788872976489050146858878081478344915821470548120900943019242848714725349238869195440255680234116288634754255685748399422728176902381292525801717115061661998438299011446936720832474851038935468989371081039987046186748459327168332519165165546585566360574167314118034446980343506035284654325859097397402827058174479145335119405421183880103906727301636540669621926613099
204 1069 5.783186645768428791186023966306315593161241432394423990108280828123306979918951760444691371366311538579757212520604649366082097163230107902271858948401772742288924670367086649372891365288826828383658919170980232667231633938150345840605962975675296800759675112853896677756808032995051267433571637125012461537693456533934158470412905539240338157234109683066019531333374491074984569295129265535673547425992125910684451169131019843716314372230080994516739962757681856414377408844755197954158345672972617657725938979071796362495902722929755506705788664610329260712605488162177251877887849550606737773353611116666411654135963733228090554613340845150787841547270474395490948749710791518895373888247342770544523720356270729785189103068822905678690694633572106811720888650179198306729360334914076258348512520222154594961263534470387726877238356140079238042983434129872574886423081146941414256012394185639033661017163456957184714527330854895418615525436884652846461350581863373380379788968879648995742273898128399184391378630610423278667561966985593334140402116749606492969119886
205 1070 5.7831866358170447911398819630929775145628313557876869751878329472202655217200281746110020606159726678764057473563478258343140992100860547207305928405711089653593545891349387143529334513456962137591973550284395071503982793856811690833232352265724530185529056974835163689488384347936863323312689147725447958149750546407864345438683770279723011591669136726949385715657800693564077581129672642428598021706256761142225724518484954744939619936472211762552706000094956958947529571138011581283434657049196911271754763822733536803908761217327266440894913215480651122439143097350285372872692142252835244698510924409766542461358001157656069287444414321891256696926796495729911320595373179394957783373367252023122240790821333406480176812883367551299212140811896516779903679244006410428672585828623839035441149102514291658735637474414678536222893694525383515421768322000558425015152313857173595894031465855828728911520734575092261340346612907785604423335426163361461507913988156540370653388458212562410640792518457474220234618467682989702908860641191496630170969044993011151506533475
206 1070 5.7831866260580969190367632292869998011372355983522741229929752715470960036106606229427021279898797840320971865048601490815079530172626987303715225764823184649216727220595498527773243473300979605856424718201203643610413337611447930897022989792264146328114515823423988746331846072777368292256375100540994774907019041906028414663529455552402948308981698606412133752729163570136824466633316292279711898287656314490009570727305157578949365015773468083164203422319435680741895565776243850507386975553721314365654661118388848801712227505434587492243873714981708458859454756392954642513746957701548882323455742848536173338656471807558050379834112722329598689772715841103118347584851263468303478798716691646429521795513313855697990917482358085013823496263507669591082966420016913793817824958626105005922385627626707787208914602914482221129536513265255091849941657389757753811834950989724471958741547401708045389456938734262193339864275682621028696149318813814967933188617536006979061245104162603544213201435098736833057833889491384885124872903906988156519372727444999038598512545
207 1070 5.7831866164869560572937914578322376441814191734760829031717548926844426323318369078467132541337389136937528768415636798135669766085887010835859719813364020999664047209946485467441650973897310158214807828002620106047491660993291512221845326887911467312564729778738697062285101715901356376280601942931663272752400910140556506140769540186570353580280958873382486257506521561943015524146159812317530927704043529835787841079511748272451656974688445333034228055584366179914672035034873935675026686491343659962091611767428893678962846389780134863800833135934838069928680110121978027126661889423033041163023861061365855540047300658659854803383267931729297529569117760384681084045346147201547093224130666905249083836455502318322215475318779354034931004298943088761232697256254275607881844641451199393037263456444606233520695271654123438474987090307423396578587134312611052960715527791528122183574716896134738156166274685698884002224508038967902618829875621206804949174237483321559245284026170880329034729028708377379521756936871674735423900721667574539535003612289492746467136527
208 1075 5.783186607099126072424774567234769293528938007110202563857918271774008912047914838639710514325231910880357298568197195753361404025149339765906189940573700554721622901499969277240757987848705738523678041021918778610398987833352247767025538781074616053391992715323001265452343737198081080688927106354782973505980334121425196092132275567903583267551893773477931334420782075803988636997550533811180484492395479668000237805729868686063808187819296680025551740093132005703066108204680455720247692957551958664015845257107553557061072960492129946227734529753816977049524589967021827896492890521942912841327598592801028001495271343473903503629883716705553858662427294041149345081544166406646019085357344189165579077413420957909790938962925788278747913156657646817270565654642012983577509654954170326357879636524728362718342682704284164757742283249417989871832680217939563946590615770746877332802469585806432286622733019134558351567773543055554633684913769735108819226558502510274841734084907083322755877236839944482045561789789423147381597838739541249499630362047715518469398842462756
209 1072 5.783186597890239379293665725481169646581301609123595388768642283489307555237746109549785247872876711156300396352611019881794938757624165417227622463738664049079708622055447741716354141762657884192995471144707860813284338237305979101755331657489893866388859837230918123667162666042577102224703910140587384834477848836117928793238600070599346576549012503819457040084213793636628727827599104553020317489256811474958938425966878577151504565252026029819555120062152016873988893668395457012408920065434709309248366718498718841358023537968772285255740405530838404709781877244690787391019460109317793241338712830250261021214696877401472557930703920586717068551298786679548678301496486635553900215736863344167201721694995872339337940341048400607110356386008396408322257243515342872459661891960891318224715456579436537082349386278399274726081169370526180795703371747256978885559950367501786140248902295346022574569391293030894862351823718172394841339630562448736160682317943565730371652329550411084312918801380295417590093383367270989031231344553972569909056477575183099396399798311
210 1075 5.783186588856052673656508884168934183107750057858952403746029723831062395028753223544380681862607662350342989793718412542003036745842322443034612648891547484672985076849921174350962041446865355306193491035334946551201234435516639530057045133365667886642662386339689763993454774060743692819785542639958206301402479740610720832726771444102207667133434495806935086638919843824170821337503878917436320841195604139613805465430419759818098393796281957464642842478952860379628387527564281111003492956435079271129750710776611721424914506949199560555483385735378281984903985025406053606209257626055930104334028222368140931505853100852744429664735845297454989988162414140942882552766389130292889120900225777160792192852537740569927354804657349874321536764553066989008683288370937595383238357362711665300290296861293072394893652761103121663007020129776097321828047702293457089504120293721967522267163135446445637959737472169213349072335774194750188594464541082240705073111865635146748073279475481380613590287647055525149535265184965663001249603248316441029177572539682975540387684211457
211 1073 5.7831865799924428258430678854470596295662061807824734542969952356266234067511038282868731691908234466861160633500816765826957736613052023567729047386000270632894978851373646546725842480363173101629360396621482659002446393100673558049645864785374547327649427079087566634197682787999038514033685149342883162798449917755618171838225242112784191980727885864520951707011113361797989033046590000069379429884177797124251668877134308726770132233723740211532236548396523907172368168915198518176462554144757263868801891887957088790253155508657314981105745470347950339415911625248398241421132061031990832029294250321094001347761110560780604727845797629018752699520594174502497368120254519349303961363137667021211548862267284661523072185426082557492305617054574031760408526308467657085760687810630035255151458003452203803593053218059730346920927938049870103260229893001122462731228214423783338013265354148747747219760136616625587981697192295425956071953100639576153862997394360249246571718189601657472531082254473243213741286389209481421027169950515398380973680245386985911655482166853
212 1074 5.78318657129540292876516697454623442294135629935173774377695402029173947996032306787089295922202531709696803781939641450384250423853063052685847110832634012975018745711524796497214626951090984253680248305796273727989022864058986014761717617112204128254118088612006526506220751020150260826400649381573700137832257520274593480960987618835948358391916099622702624820166384818820509630094219490130467620965606263274242572313975185341999230446548229850279436318752934698186566433840033998938168204638100237656357789182421747911504325364974229694177094360631345998481931135077551553002757537851338150847069392273976110155511894860699742627369811344042027205186310988199723690193731406919328086028692701510312474662552843682249784045699572770671368355447082768991874975272329353095478916528744834138430300060941104250301755749172668716168643156435396014227060315287512787517635577523062015420127658571208169991603720308634830823517578893280613340631728063439601050272163890617098305487762891673392265066052847107689404174260568754646125362682848861863446963147615920821289034449573
213 1078 5.783186562761038493757326893268251739143348566683839412288012407957077742079654271183016308674168522835757562527672878075970383662209899855719342243716047718038378886217933719474401551242170843659751279138072536258204800203438298099234316310605753180482559959308784623928579924726910392186662220653378066083156848436465862111550745072791742982521633314511518187127080372285176461371525690409095210780198365261313454172479073243176301909851566359383182658004167978645689801047775835470956843964943941484243818176260854149724734030614617843812393454214545058225531713820252293863501691458165987894686151610735015754977889431552956803608868824144853015826819200437461503676120918662562878456892943022918782891630248266636238994366376655426691785717516856944724202914563139418698156376649730325856669383402968600352627637764847910011066761855032279617204956434272158848615520204187833043759048265706768082498977280498016356860663559351327351109088477421875598433477223976608124907388079480047653838791083445047026544902959470789600235266266558030525440920794085324776557043922817675
214 1074 5.78318655438556378805752924008753322558563869217183958001170348123089733073116519666590238018375148985489754654056637915657058481636779556413117123531335249393676700479598784951715584685181429588279744031912834844114451224813597008935038104052768331950617457678170580588152672293444055310529288256871929991137630715089482434012201557363453154147126492125982939548457032923848370614497021441793599638297054735494467801552450954845280904638151690752257252167001196437248546071611119084126604383937077036481840749288936477877118362804069565138969896296231106735250328224919971678806773103017578722708686886405745473641600866951365735246253045094219815332281919151576619673329275461855579875894696590893044086529563877895130644427097998821386915620730182343348328466357099023645355972370083818523895753155635103138944405273799433493800872937930967110707192516204443033617723861638106862898185663136586773348682632142259292365444351751188972991147341067373373986063114177456719435912011661141345779302106974606453506473312452521616999118043172985625216372131573853475030459788689
215 1076 5.7831865461652983080227889691425841319751225910128522671013923253684592162827772367849654629510167083257109969776294234502610379185013057471627028780088681987317582611190358224100086647150257186593881141178469280617036808082536552348463746429510726309546352872949205831935112872261290331369639560620823995075058883871403105032925396340233915837608369497499404026743573231058720028226162368780931048142345205606416275737117964951282755545333078671650017129640672098669000304424592893170722089926809209415595625303606586873699924467417187742405900723651123337992450439176828484789246682233294891130954077892513910387050197153470394109600589511681941703787616786434202370557635872286551756549651565731653747956816828487169860040997637170622059372952357713341807815091975447117510421460455172451270885454376511622064877454767857251966086811988796833904413776032607727842880318273787525115269514544816943423368781433877700474563284271334090412757923790303297311726917488224913743131992425528224724954364404927942032353224612525964071795013807338205282484011184502629990323205369065
216 1076 5.7831865380966633824465129349202299814231758672307428973227987572071916338386986759432772067539433602236754316650006931984650593409054599146836365864719530177862539424433108273953632664619654943885496185318804746565284730794669865381789389771199749155245246347869954478270831484145472977906510352059656638159310652095199610364843710356215475894667184409873311841478694899510262124003245005069079102788118986862699968074057173190213590941179588038765726735865097099993664503526097303273181420074112625933146946047306353474635952424281823954025832916821958908143247275194139225176194137008913246365325795402151685020125682112245341333459150095479835270457497797233760873491259043439140352700454272843574146475930436423147467638007777187592776292820792696558882558265841354526158529713859676930665120385918721129605484085866619502507515993301309198399993375256376171648407797016676853871913804161234424319495773084180165164546301371460129784664227214625047000829693862769000222842931444849654100737788312478895174759866166179285071478232220013905353172558372013791242291115048643
217 1080 5.78318653017617890060317259774361793973976892014515465943100496285994818500196810677430161797593312582204114772138684293205597672546716595767914449952615646054522054714575201008894281706239682989680378804673678995868634374918798233664407226876144486953753266731783866548235527984542375032401647759575532552928728068039418471141029500816213461235256346915421294497678432278248240766151179022949912586293349410258590276324127513282474172358622047417992634718160858279728061601346659335543357024108455345362774582246709412279298095353356644563521562881329783656949210468394614188271832116288165096031881452910577741391988919641659646829836874006849328447596338755253814015433458368365956710539036630319213646178726364567441540793236750472816121003268635078520844390307134747663313090895133794600933646267223677673153043541484116047118871919530296652575024375275033911177120555309458785838091363483858798389659620395304710067926567708246438018467786030655254085548882063898240177305923199404512056759746714874454749510074621274054524372123270980658527716569758592824119823741566706295
218 1078 5.78318652240046015989137511962579259760873463192129360492269079953110008075218316738107418733977226114779624586376983621918616290420235523159762263263895678521909931938957211323803010726740725707649494415078243932243202376969186509533201942372018706843211615099243455910654493609950597095590049226465413237871777972612060537339274317357519237278748602822551597377234187897388508793387939583331026997799952353020540782942669290198067132609685953812245996193732990666847180502025181246533830299685198850777535616944076439327715503791606709201984019376441442958214860239596550634252511105114306786870547827273042437411177424983605957503166591681976801715947270028859155553778045156442985285598511773593224582855526385409001749875768556130171212890026306057484458432559967299978726584520329712776142571063348161866792208261963453568532914764580625770696375231582338523009392005367926532019529942423331040595331201235640014235789496479635467844890139231717362215232501253504399921422247131471556761754903267861729146134690345604582114239869341850356035565195985519844787146122045227
219 1081 5.783186514766214828179688269779421272030530292566677315339227711695697751510684267722450252389817681762670665750014942951268502304484042975391220733680931617305842753911404180657113878445910224724558749834079811334720198445583746687877413015352492222328503175372713620711826645367168707343358369904366671229467898536267773088144386186334852284901011373282807931421190907675702758027151934755815233847084473743104987513071829078507069849733658890841000217983763309681052381148683615644811707408914280231809346471013908965445659770502542623223662753268170070605048026340909803319524341805949334723142229942832601259736038736459157159984601294924402947455369449289447241208574303047944308488777145285894939794182833692756448373868623864807162121739745990844603947817299532723687212256984516852912221549166778842884235987263350282741882450626462550302456362706522956677848811952647590021714504035305321608768081576493967074575300085433385806641902398623906372107273951390099663127040592533969635709770015241825544385923624981023331699991866885169374936897873409156887188056116482931502
220 1083 5.7831865072702400161812282545068213573329759762832680353353022315849284051238922775280747715111714293959799896726715055749727176536835791555950369726336987921118224980648707275889030660180863207859813490059154158256919059498326099678581316863933509315351571774745283655094091646646151457911772320006048679683657865424726954836539615239059234799370402600065747621774376694733595333465967259007890450789649078224958468617317615902784826674625354195727685436448540299279400621810721210205242064517995887569183144392707346933041510590136016227672231766816740073889140984604746370826173719911852655520255430681786108045049503655666633319433269395015775357754553600799939341168800700600235800735387261636291847127770428837743282627604073623608882311164537573925126786163076457085218071774767784003337192273309598860164384578281474766922380866770395345901824987347208199377318684161333160805351132981505480831828710864657750796248311776318672516209654392038573677654837422915683649110877230504774014054259303143258089506803612792912246535131993098207614626167036662573612467661348216338262
221 1079 5.7831864999094194553936841126228766016070482047294696445712312972676377700165815811131584145547490225788743568648807866156300400883321472664857081610015742504089879012024542029636119716988610278450054976505701630136039330344088300398750251173441959935487864250701764202830357211768267749698502492646436897791129634228179494551485793571731426711947373688410483172580181281358308957892116841062849859675845332110597413902744353271827356003470869880806555576483057965299399919970260265949123015242005810996864630408221042605003413251113728619163221957077027639844021689486530794448826618483675064328526847045421992030396693236924537320810131867071675010656087967579120964308080941041353344271421045464440745609984942569462741262573851671240184199975393420505959452925690090560259986140824406084407778390511343357705619087144640977245809729711899277640165045160863561102754087605037438469536794718411769287474135334183638218899135854785256924306251003859339083081631302447993062981491787495046142978540842144494172553381337856226090009583472466045788938580165205325744934486156299669
222 1084 5.783186492680720777341719351473972669090891246683307891654756497892794485147477036677908051077768292130958073851528213142117937374970280225846487922759828543885951669335393338990435283408160595115193104982061271758050326216279215860422284374594217564197455875835357964352058128852584966029520004506956303612289241276553312358845258368699773582810947295424907363058811507020733611574826552170682754297748552772253625916929944690718351096977447938652745732935405715680111032375071636831013345100338023806686087535851574056805805486088832203442496020758216645520161822283564375545487347666029420409588225963030708891819793356475334120742244716805699776420034158632341890130118418879472483726631947369916864560370595798057554867936220291933473907518102503828144726306959435819047643271825837131868936952490033487186049865381141594634099513143038810680475163832953284351267392246480631625474414700887688127391300483505635822349727276897668511029598378418015255682196893426919803816109449197783725516025516764828054782164042493675637847137554419390790068140271776240710432082212369991853643
223 1081 5.783186485581192890049118359455879720760403560378184329848852925666417328190097816267613551619673397565278295838314452480426914121880073952391272066244620232006348811807014669831051844613144052275265967199051331612110597260477999322241934935321278410255419679776937889992363348884113082733011050317570665778757151564541564915598759126933901220581708870176344378122668753353344272473878416619352327137192894941116054423506498954350280949617619217709367169150285413128092683754107891601282958852200359471416375006514759108597548490655047416331502330421586514381504943605041679735521309706477447540077246116647777261630289825454676421049599538055088737858816060356406421515576620018345605605427247620585459577340175232122665973446992561973299010735743919234272543007311540957499868896998417657753265676847190399873570843257155475950100477587278121257207612603286088108608154449369767214452896101739655753209770891566869409218199204540046198054894365239318786627724205763111144220658099569841949227535294522486007622032968038564600125075120330697884312007760506534748939544448836456702
224 1084 5.783186478607963447849156920009628065240749346021722133404222477951548464054252420408995387939431529134057806921775008178317337466910114434484688513973009417556518490908457520355181933939949675500650268154954062038266803701138859671355630640902378323061816427517545644974836282386482473584018774061355529363815355462910701309955161834137151205553884641481888886620008024530119361942355887713622404294878725245172334412662826675192952593876133002751825975514518322510262119004076937556916079154569394437410384153584864857652445849986345047187174547533639852860063708079277633729190690851573366235169307725733852665485620012581270839870354601560044741735087322969062435372369646355138771854521824311205259293999970688570815849984891763312542858240066317250551313333788357567567879934611004489860783827206211945585991478809989213777421221584054668911659049636402497102493680823247549247465347068543991021237780837722613778472181429538561820993585444000325192041420672783282235867384749493641254022412446275810986616264387450551462487915039101416752646225289431279982829297150838633321235
225 1082 5.7831864717582364108139677494187521583787689441108121987630569929992395066440224754577742148904372806446453846868502619964605930463141206029657691649391264840482293665565427057782384403970473674503288796880922831296533709053978526220256842446618530424936956977139208191159027448965457691683099686033534203724749146691341356591177909401113429078727083379947930392634283747706832525322870975179091410076458132439541564112552491287953488223597889530901363900439330709113244767060219733217590280773854784609906943195666038185592803048776322975588280977029475997752198718601673049568370174917987200586806400606496555657468574999367362817027036296691245650047097924971218180382132291053515728184875129642862982751981315843783394718993618576580029759399556640641172857891243216370657686287650475399430052450208617175429020900633139607048946547151314635999121242823382155415661269636185949237744716987593250883001922875482743710882207828036775259753383418739199111937273687652252104019234041333656592039014411172169349487771927741863080497972426506682966376199605326446766670415808518531938
226 1085 5.7831864650292896902476099099465652072555122913312066408147723473881629866144502587336227322432331484760616366988460938514923936153528966336136131923120247564336996013494779366813128720366062754543684954405508715461586269012241359236578863673001116767976963769905565449210329963863016359314459875451261775275551413824532750945482230200562444423113489314011835747450552509650239366559760634310394656995045090543164484993335057837636787811637236998469506301169895746723450362985334571763364838872837433746901913796719449001358029813444554051804559451778221016316574762194730604163361055595979267291659117492951091097350721247364559902035999457146491237573269322256276106203947939906627192309453475558763844949197026771833129084073005735351042454631642846751139049562401066884050805968789011872435902524830670824063520362507701062468269403964834784667435989996349574103324371296102005259399320177165052105465964615853541349861082796847916697664151767752598471285051645740566143833124668569681017680594805375293780732282699159086825231300790308109597836297112543183190340486312197010637498
227 1086 5.78318645841847287684357512020821857445509152706416338470839814276875973801406615339490203681976273499952596928324117277305956743896290866168670760007105644694186154781838469191089764761887226158636948075062263983453635120335884990057791806888318753477651937598678993639072272730057648692922569110778496448422992161744680051891203288734792126958529826645203489105997244842038413403419097314259420244544371557707765730177135987471187088448838576847429657468736601142492425505254088656646857437074768821872879054404400975178954749618419525679786976937871985984861019345006460739981377574465604688001791523966858514293248070523076871784271717819672202181467099529712100340195092858695239332115483281839470276231344215313189397691017371278609351186444493233635113964355820366430230049719702771746533943340735216117839424200407473107716406595464040776123234352866423332625270762107703335532047546673783836724618293649164935860057758889649153493272147293871302440849472747990755926722159809913360716360501109640903812243197273025954267630853536092621291212787555948294795194204555791163963281
228 1000 5.783186451923205048255989319033245445283319278070517949229763237967638807333661569230801384376577101446870028411404749410174649061872669732121104533182591217268094324533702183866606568162083174159583908932937108854895602400979118139534303055951201624553481630589632535939998681370765207687314172467363862647288019538724290892247051324224130457445509454005719114861159815886659149565188447273898532043695706496258134526351156090342235061996485308351430729215076956503680959722270342962865109234636446022922394971189632412369920435426351890988440093108828271286323157338228134169982838266650740749121425183566135942360627469341764582388996191960688117957988851660203842603810672156218025458518700403627432079690021905018027427292533745660023118919316016888640122458286923434863032530449294186439207363859501579049178053489422913513626090123019052976115482886543566147253232025292565081314690223687746746297032494007296197047922691365502058605934670096621727728292862059730477002799473549774482717614278
229 1001 5.7831864455409726529751857956024160812965677584982456562158812684061865331207008345208112805907623907207102492004541307327828589484969477097717421016082936247562693143115229753650024527784883762553189768902107585008715763079158427303560652146711100503021541296896162172981431819430965482956764692890408531944767478345036223229698212505213225291149435817884944157692835591285746490518978580122558031143184125497755460355294562820869763996837014421115816379340041768143146922203545743982783367407426190582496531934892462144051180838875082728715260730703254895529688758312871532770042763942839549649469754386450083102903562815476342432623832464380118222385941222531172936473297360404631034251334421618034882919772747931083624200882353032593530636621336596729590137330255530772836197527550543053721230231006399865896696639175811862924180757464498298733010182511851598128497578107208557896599720477865638211692243730598103910655812300744908078300761528916718937646162172196916398111466017533896356876635908
230 1001 5.7831864392693274675330061936407734209230253194723266220283064709714883889649945267816418214655556567151748777085374228620158971881371233461272712577291834478889449211470384965545889893912735291683604714459960199623799407628165845602305895284383751503442024971485092598940917201766288681465863584219562019165204255586171306938325008420040535430038026997471328616894762642976444068722258595401266662470906306891017872480622193516172926656846101880190501211541386062843956228519057938272555784151245333980968255854045146301948714045650945290090440949124768567496661838534245872029483993224487116348965926253579639704386287895355817237445942004745115176202165369661559241029634092375790676098112615145197706340751355934326448781591559109972326702634083168151712973626798299374782066583308804465584216725397285114976873939835703091619941298577461694915657338157315313615442661375661057908816797203639195793140659228814032737626319225614635200942886477492586183049030983150944060173049620910572774325393038
231 1001 5.7831864331058846241914764361613835514394696591071054737338745796973758617249255063852223496356026308665105066577797748064272127250491233480448070414675316064047537093151731548672096912304571781426281281965617545404070580667909032716666222828943171223168347164302446877874252878974324845235208533731969768740909528978543113724762203609736397926128242725686822489924710822320327755224130454350810912242923899372030110506624463069503036385670690031936295226284150684302191346523283830570025069492278262505584009224074434062291378475864453802471367052529353589121810672782162049791494249508164694308031398518717488705989443385001293224071396466474921688141578865426274864909539163249611626324461496119962866165004182439295529072472915554926483716984434871309951343340650680208531148355225770084407770382170058016857498565887342451167195159298948295546783977388606964179820551064213797484652481225224844785221757536584678785629594657130014262325151132931119339479737159950327718343555424891851251568401491
232 1002 5.78318642704832070639073533895283042291019292729606639126162013675904760028966474735130895897955100647009732681002576105624242439600288494609910611550145743902568712889207603417854194262818062245663909661629036123938413180297424974809535729944407406686196880473908487602193019366929292363885694362970804146967161964842761464677244552156818880506146612637711176352309960435335643757590589100057981031177236601987882077674653436220173603315561707877559104506601005293280530481123010019830223291169398718709898488054759906151241724528365295108362878233012433055528177748107889063611519848305309516767232370156620577631498088968633761944748576014522716524140790175738974727288742010918961748303946902210522854063506398246432463844126031509142860827531660135718283911252575234614763171988391092726096212830721553420929570708565027253745595562906284833527507968885728103879263264582653667859044895636342066025441429604765249348341399035773931791693903114116978795391247173729476277477139348744716923458050126
233 1004 5.7831864210943719093485753242168196149753335155713380440313862412249585348987480070781349579045900102277971099979644956107044545328085789341528311197233030811090728483453681659263119628125147813084143828861775448183034439931726730534623896466763494112118642692641439862400461570048512541870107277462284596548238459219256842973940228976101758011303103479472358474607385143777700074218936298313908931435716695069299010728769841569781298103811099238239494711892926329781679315903159946236589170535658326479264255345313107380278232592026459432286849462166553868352790279699202449691808846837217432737669361151374700036006436222145354050240654018808329052190481474015778600507414627921538499704518149665908215566596215899489414795491640209520000222170881435766311702957011234914278939402330725785616937846233536612047455897130979819642892393551360748695819012435307791660492483110772817031176127815149111020838960090953753905920460716721254642278282933879265368042762553219589450172593373409843527646298079275
234 1091 5.7831864152418322633149809390948281264621519122659272300122251200594231286888014746153292698115703784436060963523547556191993939879876058246128014581341406207771328087363757052531875161276989607875114576902982049525890633790462880075755022472912516010953024166742740697500340852855864301436366509979776383503065576490291495710657137847554958044070537510661352661021932608577413586656308454224380463597597445684093340286480084077789339249128124370352786095816566164627353988767507720199689621465130155127901019137029997408005062447825917640677304008659943873017502124654440182716914040495425931119884833245535506754442517598760372846628333632365069159053861862025894012783908855739945503683147967757714687404361818575761082069981853519816151063617231772567977582140968079028743341884433891276539775887215097988517307173379386157537433742063182013018431797721681645781881626004762570381990270018133725120873669943332333667317456883044097342775252482559598178458741198721287334986511695309079398203845937225643485586372731108489671574141972749664637558418919860463974470253947964796135750017843
235 1004 5.7831864094885519170908993674056247245581216863561226718136827802885123431402429083953110242846288739263121100308538021772434093375968864814053492833954411423195721524368512107363291993558641146253351466867770872855626150257496913921792146751158842645036324625836285309350842679425907578381193485133323929465616653705178014039615462458010324740317804196342856562660541406491950988654618916460817440743911840904238391234205531495390435042632790203960643496085780981279725227786860778043062887411488584894534916331047984408305762624590221976573449816893002526947020104112267457134792034155443506236991468691406414500383203785732761315809239676027647404856763021629289866495478839241873122970329592313656266484229507562126216058796836017899050873027359121824317079915011674127070470695580923757499651462365590055084527946520787522193862957988102368148014732953973840042648485241933507202854418861735711554163665950792326642439381694449794935197130302405981981321951803567410496535289147684447133375411417444
236 1002 5.78318640383243547952141010517669773347546827137595905435185598940126845724448301566676511611309826108066956349192800479266594907264612445869034299193443736597740175479886336905607841676956502696143388668438133575122431935667483177416038853910155182951560873511721607744104521296669127339127149751278028275462115181892410848826789893205614709590784086690526088480906656688142710261802241998038605316733939666089077335202299713587671602709669668253345396600732182309798568387278737924886360129120750746435949876266309981913609393430010348883408489724616339984006913161654787668984085109387283441206343336163207264112748051525424112709212550712639664305368234277718945628604278390804411686682121556289547369549737389691830124208301693080240762637597219322268096300154367662232056513647607564008411170903522800979741030827760052102718985102869403673991491840331778845147126808553625054441590415133773826318727394986761255918000596892019385408837823886358649605200173836868993477845074600955401622693388295
237 1005 5.78318639827144041676972642465671549778567208659935857445999358187120014272572649933246787293108466164422825534798658805561806360066827856170749902720856822732638426717627702934501537628571854487786476406462657966250614533445663439952765319363602375036316797912627246675554816567262322837893133485976543578215908720386303860855143109456553786906928999515096386562796848718002344131937547765162382769811613212722747650863565809616981228855328588611546334765917115643341703281378259492428972298073928063260248309356696638663156715831278252321935889960413815029675346878809160098302116635975444822047965777693331297200743750336335577178526326827795792548025582497770443351318881116277844367377011438110113274642847499072992651745443445644915545143670236605365873752572934145177097160668113063121871798313088202765947654222400733889713836559304508538779054336780597030062390996502871474843577321622809222532766777375991224815673888900194009958548189091751106794137879755872608643657752756100305805099485168021
238 1003 5.783186392803575503270293655494000125340022092186747573831951769762519477657609692073531226948869373672132015885101964357622487612171135057217566732850039252773993856964272042479553023614808349985043178247358974782269529622545735845534234545591720009111009616952224956794704658742583276012288138431180868278325805923853361363313337051110018913088237415976043513459638915553614741246335707086507492454153739374782922143335831065303340123638533961914436455584001262476203859044120692088425393690626650846807151215389279794480412493928332484587144594560018841181108251528883963723436473783646226229382534776358391407215595164607875888385688395368797501097472750858392326831092152710947187600895728668132782459038974573977277222628682818020026717336141894037588166881573446670091105335479431648082050531811102977177019899968136055409400896973757476769804950966649347932520375608125608636312166047204268119523890277078180611006982887571512970495929890321961658062206728260857042555944960346616497705806064689
239 1006 5.783186387426899324346870436209297067745826658387154233270883483062421557758659510085671841452005805904441117768399644644572263706624144039255470747297306457202456909551987108543677186874420929264834232005571145066142080360832602393518017654549614345422751867471932941980116057914873468424817234289528024921008999507252193796446265986940583501028535394887372795648909856501601785658176540228383557987454254816715967300734152040955242164748787632350849941697354443072430041689826407932489256820125759461538037476702092758915767688910010035056840246630384684309845345189511651700267724641775317042465556351600537456330480895959233205441219866440696685015254320779249125484012076436401458577815141929022997895977523873792070462205769634869943534129864177984641684930068725943005230674570987859391344321174019860284130604177708761284964502871634466526444767703025030896103811882819065403873243145314844400438034179954280953211420175571343628816773258341183017817914802428411528013853974353226321476424606599683
240 1007 5.78318638213951882856509873560094179954027182591193824701535270126443860229169236205410432209238207160538781349524587230259580800364086556701954044095277800645867217260334399307017831281709688146503132202899074124626343736103490833221213191392805257574866276675644810990153275917311783669198445971985835378128843405238351180032260931169481238864690720210029122418236405766404091708078764855601276392286268288573679441799612321520871286406808794988392252281762151584717429154770762200227585072236414811947402445338186839453911168532035983591090191473139609703333206532995193190694321532221322585928622545810306462627725465079457091334495426235149579065147178737228567973247012577226551363670320158821122803633796257975117076721328495401565972300243622738479898229716064388744183552598986833997145263924543210298010825353531457116985450374354020241654414185234240363676844653484851157730403873144167939405484986767617916203499253377830110044985474502954766794040927674064115062844994007819496295431856238252
241 1005 5.78318637693958792796888513775433369615132908293969942914677138539783967613680016402433962093416179122436189754308622947679586188885484812546592416323203412462823463908069857853387485551954626218388063409254622972403924451751591468733543499392064629487233081432709448044105667830723504958438452493941210597662356266208693246597058345464279834850736993078761083970567568532853531648579402043061468388596997747482913907120469607821726005724122639786152303380512725331956320301296381563551555804708202480690649574170717309921492999170917547522407819106857033222807025575993030080545104617758275353478738107493526167132734171315479785146823939355690888628302869917560793222675460379803799587978543297073947369621951547660326566089937933268863616611157630309636866641194937956226921538721342701033897999045358824943682743812059641565405613646280918617699842737167739105578403092421531088667681576355687573679253118030430742352723229854298955956062188732202991141530785060946198159919236528675366785707062181549
242 1008 5.78318637182530614442611752516191293145593542595790047767105814486723927356254116878821612759742505879305781248497835027776888079295161575397584205489357023262746315099962945695715649125443313437814942001722700437700432269646801876392453450263924219129504118811414396589366402043053750726142208695508419404595389865307714396207015867010219282048428838065266811507750542857327833738962061683631948678412695617641853532636828446441214535794154271474251184948401157800262760034139383434758509730914718584537482857887556311732059417650320833105634942950324372209981321933704968066871306982950448594050603866965479475818182885042022309685653925979725841467198928511454576481521249329877443490616718445262700401716287125526585690359234173300852102219231070035388220687850541364023884166911226493699034524325611219761302377428226305305400879329560310023826479666026208762228271999780791670540607688538092965220012346863001952003668112506039870228781374300353954159085511982873726060633448978363471495888381873887341
243 1009 5.783186366794917300382005765195181785181446471320388254607144285353258462986591604072234940301174101897940199360862718704871561732593471489683485623245033475385209195767569596723777202156309121864501003444655227433281482549477507690491899617304783680485736703316153316088506179641834294216646873399370343981174276917549233990887046814693299202370925040953692928963502223612356365513614180103638240644913862666194402918460320520184382701705935771137703009046298184292988148160189815225017051793095524500237455773347943632763269750465091574122056476146880722242028954812591839323497347653519636271796925987885126277811374851699405798675116574299014858016836826494632053881514801039619817140143413673319109641143996436085935751275742071249068526348356617671054148017539639891478787145576932943836950209577741801003879912978023070548024326433137766860256152897967760566661792381063969777959894407795706419231817019739660062927257996834884000360136794148996045138472029970638742879051974322687293360830526461006373
244 1010 5.7831863618467082523878307453709738688241907330099831622456233065578009001361169856785395947087934103307446312729594212144081998967345594622820324764758486387280273360010279669194898496547372349513155041926988894926696664400807175728320295881195383459381751500972157021082065292799797173654291382655193403946893165621913237966605595161009353421447933995006924903653732307264166839778551584116920918210893569034853024376024296097478313457063667650835975706528724846811259687622586051145491491415319180627820032105528010364062199101733054144450126093179381104576131190485382744234456435693818881613526261215844060219733590924808153711633168572158325692723067945316651706825344736363861953265505960234453038791294054424906546319743547172651653706195776936283164198761296823892427770718888412480603696940499850505982932139800238950043248691051892413579417952140672846790324943430183878000231460849952962507098385559018356699064470376683793682645905696034881952237108723032932315627216711500958738948065803929310683
245 1010 5.7831863569790076658392726462535887062732999728503562408577897521753389410744041982628353734126912598254834012663982984329781378310087625816383978014561382171945902036208259824359257023724147566566437602591703633199617921365102910528116462596342292329975398734468572591866285372536598958540659972458889803737113303344207793786638390158680550088597062005862147334915414902645845293031387941419455481975790038009499807013714270074617068346469076866141747128229782021388626325381591003737287660462002603962106454815051376387619425923998561605019102814648538838225576126490767355738422760350976179567580249196865370612214677949276294715550178892553125902659894541684461341794853507797943807259016303517042574212653456641932653682535189614251454185118263377211660608866338803256504802335983420188120400768790271731359501742366492697476162435594506703104867622551249574939293277657116237674827328381218871404371339984425358622774760240498148403856914317214639320513974536493003701385518019072593515010140803405089875
246 1011 5.78318635219018482942191782037063047785217127719773325809043602383826191159686151363742442387937029116685569331414592749874560285253016563485335201940455474674246563711238496219499005241250982965362961183397860801370317379721078859265513574302943917465499560544610274056181360318991788367051861911227771883397884227203470181237394186963204962400129063149865204409162258518800176347793198149143664398724453013607838393805464673798621592980904115317473521896661171264206881845082224220207764079928194144986733195804998423997730873590835897699893481483731716484364031251187307278188130450940380858214214025800242458924661690553144526330574951683513184372598503740013068578082071228764477764177024163756914263947548130487074945099348693935794224931637208247018041319417979165382362385320974997118869371306692025763256280980135318310368881351797068716154756019474105392777816881498845270117488678709865002710232906389140682102220069117922917644529138054276159606278735626261946235843887736204215225640615923904211024
247 1011 5.78318634747864850782215726781021719439008450087236670517330799819493646362047084405793107865313828980445427987766942811095376572615914437966529747318191542103487288379191310136403487413474309235071822625819387081678905983020094065662928659604522477632755998180494156606444255039770653226072650737807836605504218285203118889693536615939219682679650493984132267831112474404247679677491014404898705780359576418777650806928492416115953111735880838503788206419561505864181303015707956163064746874246555498456059715427451751711048012394511434081806023131062220664328023591491949864882810620631968013459274852860042907809808221553429867784067719378154834682439545544857936656181068984349960299734943405347934152653117336234273202054777036602889169067151858071746151499265037198143847341430018713934359945773013378866403544338647931531748024004403302487153316848952859977401129991387569254110946476734340525595940398258451127071356914860814202772589993410016327031483061351398580948411408007553044710432922068389066797
248 1011 5.78318634284284583131962419038371224403580326705145394937422581644412552647846644400985696119961653211100774185317321428201438518128985655309656852749061794758538105377905608644105552224477521703400894150463569196798231728810872453278151893016870924194331571166046705072656982530775149467406374148722611236252788269496928704806821348935895490817995062203073388548784951877580864021904435071282390663271158483503450113334128104348994044621466802317403774477339798814659297971975299680519195016302899852900472493813530602296156233341471333461253961327060545305847032284776255485705186705456330510697996251794981680614513587416068154630783725506947092540261844515163039899081660483492040550219745070063038669236312099957162017801557379640703454592698911472446415132946461115424887895973401100336523435360913909167439952517112064800970757200660246026713127188077709191850286628644354161703725601636834180976809437478732529041142946916596451217677831667307433132889297691128785773719934638075334072576442659280597939
249 1009 5.783186338281261220932702131222523685940814512343129629913406465657462107966692651652320377643485517949801740554756902206233890590257501498545866985200110322050703790207930528437585314861591686584181353760343205874464470466892062883159096196161407587165410584838394817926518631300586448741253101849727925129104054661086849346843449457490659421643742235315680170309769151853591569246838272537573643023551285269793035457765914458870416693475782883297204410544009665641849168732486717787524144409079170182169510666267814843290659574411274260135299112732488323625438401886966755876581895276241521696586821187396842650626476011826930313715022946134226850062030095549844847691124169881477275952331915514630513527150488285934500861663453857645732512341239119106504957726234956578058508305569976817174288186327300116827087183742484942786369187672516611488684255981579357512196814773493105903237086932226556680429181077967965987616937206040622051654862886080015035419339782345191982963941822733792342117517312299055606
250 1011 5.78318633379241534784159076299261578180128665899970828135770887856151381619618061301698934450071121575737089926728904572048430386325604787733672821023334851890955023475374069071927809579419494286459339084998778154776575269438114160657721690041822479411999561954515929945496268644049452257096258498379058233216681318472403424406584792064422817744216607691200316091298695953010078768381706773047580388654240865282320211389779247283330965675370025208250206105770557949928836835383465567786558395922298169813516657036485205378150837014440199925243586894544417524508286699077068435318953397389715397884845200152394217818386950950520178007858500639389796072288470391396164464046402354076572818021929957852305479510587519967561376013364689174923974421833323802822964357097703272433180152358964002546526685658128155247173966010348044809138028029392581684828175918485306482529196441182730183351278050135989598829078899455922928753721811166418780099788786877175171633329492208748283865078874590186281595876953343751695532
251 1010 5.7831863293748641258640591764270544224576705274277064914480001501465079579806927286618329216026994743981148190039802737596099275847146778814012460894906786246344384221269343077173899499764441767226263429045401913464209551056560529826331105485348946234839052426783435418098517209662944664401253387759383074843321909351227853602445605613698338523064485351341568516291700469534093162974663169807632150237061645302597227990371071060250838207991801030526166430946451057730097539040659576640821251529541676541129150686941806066053212420281867863093944893068972790090387713565409461170472352796158885763552890152778774764428323350449968301683691922301529088424561787192685710235411139898985331274532779096981592797469204293409748687404474897815722637555294564517014590044073372985626700587979384099935289016617907768471058707634792094691821163490487749409477307378563036463632340028038818141299917710295076628687185090193621802326177918318629051586183737040149768099282357976158483418899113221497178934301183120612337
252 1012 5.78318632502719773580745629437857361099650975918369693972834823582827732783952589365105926278467357864835357182125332373083363481850309300842193685476836595694170090975082710538109393531019295333060806693306028904567875362652697872729491621304821486571616401765510809372994085045162886135133921008736106773633841177544024077287981979548870723069319400057261639238621903989876946727794002399537400315130265526718367881653018819330503910910960769025420703258398867487730484743570194652527486473002478522251884147487327821853096635830504320288057473154626946780514826955903719087567190285198404485417746053230491133001021946546820743584206421046900104219005474135043678699355847150233190791060132025693101707858165020374058133105478856029406066771449028855903826483224508637830479497660720821354414347239836168024050388128463246817062139996920037437558456351236411509432365795692776290430823442790135876191184604261784264527644119398584910340703980744350997897116257569950358219400634023469864663890844816197749408
253 1012 5.78318632074803968056688892778449642395464777227419508350270275973117481115884896659378709128944104516641713033615382255536357361671190951671044713275351748341150347647173640871939641659914122127588860319209355019138476714051351593529890389106042482404949154010328988590233880230663321365099997882075737779142232262560994750698263023745764493821590675855422634318755183004446645108165203772683607234525492913509483274942216087896722331790825868342048679819524603470590216817771053570302692527601467342718377138150193505271714139842206931238979635833109205485048832442829430054800753433742332460695623310870680005211135810848735557570534901601916825558417090855825098348868875528477538701526806077723759618122366840530159421363629355831169379688995680422221869393093395702868611616102420837795471374988950532290639010598374798430618617623658575766733761088637130115134452466205772758993972462076342005870506447110429934348420395177667611733255715795060193190069352713924941224086147447684936874508586839097250015
254 1013 5.7831863165360458698838188201433154144801345613010482049306925522519920473922306689197245905165134487930994720084149280606800808935083568969200322347324445347380057626099881127388416457494683972735753441139789700177968351825279642421488114272532514701709221107715458572206117595488343289673586797594169110483885408662090911146427929434911948181436613442473644708187349184140989510890618434634557527069021103493240371698222142562086500360546073991420075348948006916913922026779982473438472688096900824799735227893369024582641634233918000785083485966908862003494144585927229419544078560048785086955433039521711929923130149464218683303944009324906180036081703790960325931452300021432176101622656660331713130176019583946507240078631232511648854561169994386853343792531764955008888359319110976041095151931459643030677529839032139198864269697330449728591618974810739565629948654408495027575904405251107303770793942913818620689401923127500959833634893224185255486108896708910769741776576045873473863461755857397501986706
255 1015 5.783186312389903733721764596885273117078930552309811548605285346835460330770894159166629230779237823941676335005290210103999229316115722992626322733275380855845463606231672603529366567056054001534637627116917259037632898826428687658355211870424097214899586523753198753949292493821834282958613518598870239701344894135165901114791965672301356670110932400064382172231644145665929960423003802816289287751040955965764563060727364418087716056497856654586612617634708026835916421183898964065953947253637581191397671500256893720691479804616778575310933976543747256574689963152518453886965702677375243225727879063141301377791211248234060304117858118882695647804338562608659172550016248840272542132671668952852428226840272772068940752033745256233563778581524029307847230451585636210806582912636038049343743383946700917730019743372351553166975199657282553676541920446434405947846429611441936557477836840854976368898234572537633759231108333549924348647846564484236378586558990298621966917813650306815214986095804833691240438034
256 1015 5.783186308308331363256411898806997678740988964740456676822813468718925000421316594223083033162281748302477630417535707675599565191937382860931021698176577209312171482373340402073291615854490588777441199835319515202387646056704320282476840435923109872126369174687485344055138854255932930598897818164588946115251649737007682429868107486623759286732376769903978811250547652271969515213342803777265935876980153541293826133839989749396499019763793425375867678526229744389704787304774997771641132922713866062939107161948835450422762458637284021641953805551663127287120544983991734403660563162011036255025837263358348949259355456905541996876530702974399081272851726837128847157202915225942931698014413520792218732195990961957338487622343127873340680592930798544640316595708447197914746158651521293237861690341577693351019598476003026728700966459707153893369919885492330421980788617227110724313050820228901029801681174649629323918143931198913461995895185031341107253584637203091877356879314631622423346277727071759424520827
257 1015 5.783186304290076678516319698551414780442380960512939432945793234434492193012113791150546969690383279767784613157877066983181127783255813646871827307274327058297050532191891959104152342006654688569887165438384713726345425604905752209441718385148211511977614517072338056439301221002225833014087645206193980844804957255384674901166767040256289011456521903637654973842939513727792987876247664927466161664701530437709560559298379831510368001949498008317959089506170048788368490489280337851088587902539832845021323976425951419818399355484883323518541879456346339648942523794578501341989745589041625832758561390537210418998677209415591631234381148547600404979058894483007577040887626604273294877733869743437382451196813195247009027668609806252910021846153042482791523021207566786529853982674482271448918522013458445606281261037249601758117779946781943117886322956654013054686490361297353454020691527138954081901639417377764908296381111138067321993267360952368285951476915071166368949526877875288384668515817087463218196532
258 1015 5.783186300333916621747643193345715841374421039256665760471258679784573442183895288111005189341412526673093331886195759304004307802316026026138329015830743674462417215258808775160019535625460313274922902298443395993102423584476301339325309247403904233131617986380559874650135722632681502457610941598325162173976871039508022893768364594127715403091504198588509879500993492330997503327664010457616679102858818904546871480834438835015736279881123800605761744587426811287656095160385542779473478744074983798973896477614423646411896952718861059741261650393501164036430297912069787178682350357508486435106464638232819990217131941884422680959670157033250626230501016713288073759954617231886888262392072923395875839311036727863900749912447974493757636260394480912789670382321308115474251514651215634854452920453141333778373197296054089865651836028807803076184198899524119154412302934171423188609845954071878904690985144862454760597266316035698098002891997231456769976838567147964301977480687976449870603444806738815781866319
259 1016 5.7831862964386563756119500354116334962456280986703750139237575456543674104806638223780188973104615407414129509966482846695034675523880672757285200107241956862925248515451738889901984272487321154209766476681415279656701366615840938031573562205531268566381421200555816455300954622470637254669679648903629390425101787530313775183369703783919297348189427102963710432810103613090309600464700710485779754516080390146177664762579921688195131000465620066483581555174610830857031703573009598169990854490000122815431784617609286226349071630094670380382195510836034733041599130395521336805024577341780747343649340911908837930761202132838157214605051500071606302497203562500078968995217135242923713823498860688385271605993942298556253267915175925994867766511587884013672882847293690181534047921566821702391002354293710288644133164391358300811685884128302353516025335847541735415958298972774771664657372775899740962737266304208655279820843901751864222609283328152084786795046649784413422509125565357907627506887135687888758541694
260 1017 5.7831862926031286053603595009560345489231363068484023778599984038069173009350198057967442931736199483568801228192117314040140876807145985868046586316810348586571050709082241922967129632841228878455494777532089952453002211702252875500349475988009394855117119591807309367019141105168207595515751219483731681954599750159580224080620035496750352472289394220124874407217361675670555634128456639871942526572165703469836246675023943165559674142430113901417750999104147227380726890991178267033513322295682053521745056903895055360683278653496783965511106568025408454140583375090287315587674922580752060010699214668033891343075756537885373799106921267413441386013688476952615454267666464237622440614462303606317406949235329367036623600546886275216931756746205161463645172944836288230591545234902024946103560307721354070434790977143514903910565435587281425499850902667765955572214950726043083737995723823562591506030737423376672427435268579384804835282443222358573093307061741303268691768187739168989079897587259813005803459925
261 1017 5.78318628882619272415995240780093977610408460252569382476706130391309935958873957730389586052672836780763583780603224689535451279059972859933772893573050230715011017002250341330575997700331917109779321942785993204715904360162634344197728029187239115069365219265909310005661669052105889149225260237581225348312885992393316886411053003582917267573449163869188601148899901965980092061606313626406821528322833721846905990202281959057775139738028929815898855404950542895486527659600474312542377264203166553924775610261873260629979863285239141409203972550118309119512634482967683462762751864398136048725832566786973245362307085443436003437321018608182970877954846238442717109620665628824013763982548070574802326920658099948961262352061888407117380064660641301288824749486877181019292171762353239205199642337723087647488648835154780873022515935446400787034384088162017917517107683584964676902720144372059088871233720491344499955737435040648697254532302733683214602215917170838870238267088884167745466709107292163468215140405
262 1019 5.7831862851067341807797486615993089711971643867677816340434819937124125858711582858389378606926939694434479437823510524913684998298570678598801551874999387011301445436433065806417665385202068241609620696559111209159133296262193113399076879266593060545906882512054748910839531357404433734382280912235730036232249682529981074175831473519903294053803302453424994031504499005365166734558871035485218071721852497289306339282534721986075755082603839928073003948332977662996373043603288158159372636524287158578381163646582356123131696397543938714781423139705898157800087832815006120407040990569097276181638165724742593990576556652057568690596495715707966752067449432453450711656510319863833108054809902818577866821597264976829560097558561092333841141308484662369846436342385464133140068347634714448028363929251096397499657857210162763235230219616006499842707818350944092232440623365840916971674587399702216971050000379974548128628833952608043672885567542904955733751496371897919463137020103896895108557469536585659495330759208
263 1018 5.783186281443663768873591505774397826026248940951522442243473144201050946341114910785254768153216650750586072717482898380740687974294491406430067279205290972770619321842705939483006755853077085152395816973232507331352931085585025491073727038035460843698990958747883550036891836657825556337495492688276250006346479416094898627584699009861664182595039467104401803220320806473561214637891538090779973072133408342486539675377776431899614666270250742473531930718224220698684936083017807309192729367163825910823947169165653816648607121025362010080214705312037754227818343293879216760042965655387851456201843661805691573067308474255305549951243885793329822661296949797024636654817574892775904478487906976848692836924008345634576074422696302529417943589013307776711115515332123535305531814958166741604090154141058825156029600588264240485538962144464584204503350459913722308651986128968829219071803511367768448999257017092227898229838340663470293584060794325683958782035529276775035938301618932214233375361512640441141673810659
264 1019 5.7831862778359169571260720794118693125667920385840912020469956770847895616330119763985458761813459072766612795831243191266064335006969960444382625509038544498937259665550339947184574723161099451660637790781075960632795975520301752261085183486487766277745122454745782225214869247078990974956618675283840075070462901730588408108590656848714882890498787655349074000439524897501095613761871655757332226036711951218827152273012705804230844865493501349525943230834565726579964532067635330747996854893907348456683923868597603801633563001805489856283381654973217901881800763162180700804997099770869285408063088355680174675119889551607515219155389736842529966470709885277641035193485781411453566020982963450419474736067341600410866852607803010456837713838631375140535762240538582753067300043677807348315339242736802042414210130340329620905931409029652802774391647406732823087095971768406263293243036702464958463304184416734762821834714893330400191499690897802947919941851323284563520911392647150239827041372941483133743537534123
265 1020 5.78318627428245323955523106386531202645562161599697932492432661366664831894054153455478847905863059999546289551717343770268932225253103328923205534166049872014839835711393880529462543658502131488153193117046679707644806063303946827361184846626668987822979081560793973645850016925059853314039791437198265785295676427844406918121978360551246149522576133039369146845157459662881552381760430698475007430237254271444386934606785640702825655499255705780477640538354461573441177775840336891861170410516627969787976582440269903243669452047506369414878786403838951521968792619578851033471694416176224634729211760738141049587502033359265957070267831655629485895923803726024238860137835712629614089025072223319997370875803782392654804643460188315568378095682573220071343844229428453764304327381612232536113786738616104142776120435000247137628928199381770025052123888464031343149374424449636384895538378873614370884515578255760389607303053403719853440426957973276305548762940630368517138014633017980433192236053057634135572302013451
266 1021 5.783186270782255505292239593164577837034411173741936586904950421137541443760764334347388545419279148407704857719628565834705294089158999213545727158281898478047175359976146542033962027098398079170958334491109134612706575326524833139008634123091216277915140378935602352168893879005097632773854265953355720343639384144429363649661857251014779525187384297157884144160412781101171751701077907337620620065804978772149095201815116316363187691942050684994279364264940674572120509432688396586758585410555775763051466243028284933873375450411639725527729101660639300227274402988884063514231065819162093813596795381141891878950177172603853780573541532819214306551899459732399773557575144197202832578445325153033541491213446121486045955025490978105028402694121188632238134907588614404520241509075435296201263000114448021776099431993152309372399946596537304508684913201733001408026539238799663417991156397107647379333489713172351336362794203558940023788601138349621157369277986879165788364391759680300240898357861219330966182526286556
267 1022 5.7831862673343294271836401859848486231906118260655330838634341113898967417655282064143264149239698047968718846227658629462229571059722980535801104562887554690261723623057955791074286698011580736460595430574873846147037550930757266830901190697742711346937187898249207803258553670371174992969625652501107567420519753294832041688585023534275557094319096135367748234033134620879866888769115618034521933231882954090780208289162767036759369968879491454276760075345588519490901736112095133834774309258837036806482092056145913388091901036877144495810349540348964305933978813146693857124937491051065462892203794950460807557109425116358911440229318989898577250660866479374533529696441912636844601341601685762887873929920113541211808065266956905139140821553997491495666928222169939250543878656822560492948896390951556449254828791001958904821125377940199745921503892707784196446780041332108678823391246988818882298375714791473714013604771244632350531846122863263083618848188302356449708460157881337531743219619389398077896498392981617
268 1021 5.783186263937702868586068734040320664442857017599208722469683917110110010079944753089741010607055414219951809472324997502972936574253152607212558769585850613088230834561593480033383500321969447110325281136710485417353818404765961935165188126638538360865555525920184173526313672038698525685481524448615970916677326351106861914050031734620584372476060454919523498655317399110288995197111817045935749677936620028127670762749194360615260222759759756242738313828841160518333932802273000694881745650902359919216914186545530056115590697628550959985232689487415571994998175896544292645325679870706222844671415824740589516127493649246031976176643155806262781218141098616058079080905405040928383910433501572179751292476592408635860597339445600512391608427165137424835682507351661555260330903445861915057551980566405937592106183048628840675958744355340604319310565654985835112135661757016038157860677217689008973390617528340686221462424224063066660143592482992951216836677694556517221771833668265894571582390977093623839820016281183
269 1022 5.7831862605914253077467267228089256332914929666783881833797513592871979726966183631872515181738030062821320433357856255362098867267523835584603126167421686793092363750348742446148599406476223759931346126543734143865838738694920071593797885052347772414998030276161843113013923930809807254953645027911086012708885523200294804018772973243085477450855547769416524691627599738853054378082960432949678552923744004333710525179047275989450173462071429929475099999429639970883986780072761455484928289123974262770389553786238494417367745549902253942979812041892172299761346522448765296541544838976609709341616420846799403289948010797457116163302148204468954924386496377620221283697159911389041841859837180502573231560560255394990296033880706978993582396819275831156515291920636054662669896795637677980989744031401916851338371963069880043181355518081479964477299801574302309609670843839612475171940959428365033360446402752641660853772378842154882422394284420656889617917863691837972189063104303998528640656720616291810190493850380473
270 1025 5.7831862572945672791852728191404223423868346983052372661146443432436374268261972564437663525977064750735076355917625897460154627274909494914487823536257560608358673882021583252682488041165586880229473793755103626797928569029877430253769894711813150443845951225607327208056035939467136585129141564213106477794038705884378035785572016281431003909793177583510020437707274158774782986419335692843440428818398171409218187311523731878014408437780711246072677566991480386588374022578397044779999474819899010127696089737904707992520367708584747710919430465050002169617456257913401460260725331421212886645807421791253717835312176492779227466347975547472577323562733043931683082070972405875900316270960686343928596448076480635176214985021087506622450003508574297941579894425797914395765110791313176145535190855698565068914810371576672001636829298137299537303142606017699421611672467984929008826943018960528678931943914468232338921986397896157908758695088722233825343719665348031471740850632990935205624342549188281544040981231757058636
271 1025 5.7831862540462198315142965884875658904875137717719847458936427192784279432576242166277374328099233103481380257927261307094139683096844467935406661858935190063331919759707603050361322488328739005549015993138638066270952310589175934709794419185853736949595432714906105395003899722426839997845946470708560189589405676333802407619045958038764680141362894220949916458020186788113559123887317052134143515269690584087479694779144820257420575246547694982509494452651135523307337320961131621240284660393510288418862929927129005910897743250334371215578128502556642160987274582398108611904890959701222636282588354673726829090166063246237845722114371959067976927166722344856629568421597393944955457613039049315392558446453545898582856292937437810359118722795211963568585653191390715451510145567102697302070367039417387580421266976556412396900280656108063261219052871194056412961164629273957192396054345907612194997645165693101481643668243359907040041419643862280764816335962899790399816866459100901374364771412525555513942601347812674362
272 1024 5.783186250845494001156164260269395670685388577756753212481251471806082381905983819684696283576971040551276086013421078244659757545919762682475373321558989142408354182458425158688833193540136400899394671053199196557293038216745727908462265135229149345273691822387543083541734463084461480858890268635249054406810556344073445345336077435926638077107801527755710398432216421612237668025998075707588254435807620476661755221214782096166336686436697207474971735513568482421488048878322167594510114032251409413781865688239661943271113370105842809373593597241906933306124222059957598679797214919363598523208768189286827117282087818778770829724586536585938820616152230534747314982333558166282819662666794993792649306397169529095961344409597361879160165198806000272499638872575536156236604178040118308309467902010485675209760386225299402164109234824657892365314984946181998874994115271519902748259347667886332175305983599230140637883838647252680656215352236326849048536029733303748257992430349056705224708315988964275045709926702372376
273 1024 5.783186247691520301433825109295256973258689578976288960044659770377062192678672440768971985829819601402797764888945332879186522270061555897668213665215280225497854777607606160822339384571475242784927589899901138624912362571300283029107594667756526099914018226294086211030897211300796111581731405048745532574517195350956517615346641700913830338709949731237352087871957825765727167417622296460722427293145899611188862888112146529899373798708093650624923272593153766228696610695844091249894318661842041767156290598523782782722978762431683850215410789887630688258100627020705432582378473758540210711591343378821427410336068718117318495862905696125917897049792993466201462984691035197772403649542983144632338251503826438264280140760409486201198713645532429745070076080942104782345607518353191244097013252634787174031337700458018112320164643959910820881984707375610384802080549075982979749788127499591285593105011226661119016614527489878817087744049045412078089930024561747371608414253511615545976978835065219690443685546636283232
274 1027 5.783186244583448226532173334707279540292356901637897036605518321115395828759838476041284266817069530295552873471139109019438086402345880846187413921744472798159118252270367117816786789337602689012752546468694999933313142598589571915187726872332288994845122033367012588731688221376647989309329303561716285357322731843442739267903968791316659796009580915808307059228356898343216568850905305764182853659804111100199762403077581955515282244406964809390243929052801237135965567896969596308689445937679487915715550184037729312241272434418354416042663844163232039580011616192394586520789720374416304062777607909653162741690898327227483496926554474018300565759086867824338756470302311106489829992167365254572553230226959620112798527984374976186077769474472313319973065508968756186354091133110132794235370940020244591968736871193282359461280544350983043287827029993011386857826990452681631242455133658325107948590301172803371423491072089454014938543359729120135624219508040026984638615311318907061609513515178554647198615847172805026818
275 1029 5.78318624152044576984480876151174199449170456515563015851658512760140477776349425525912168647187934751726723503413009808073657977182132027822372342873587595711642308688914020277573574188050935691350388869854944850739638413778867285759912430526603322720732537160517130911944247410306062844928234515965874935566399407223169598037717543982167598609258374234281387361640951298173660859458290899875171023283821358500050762522409164179945362767845003132051119716413335702558327812626884477864697651788267890862202201172493056960100710523107944221178350624356589039329914471130694326319199222342894440317288225761278268291273718354218432831882077446343110475197158939403293251924925623158147445316121406768683172523933390068413701927319500432769038033484010634721640269584863459804537221913012096252301037310414967755408878137416380106850751226421457604247386409302926665250759941862497826978586303510637689268836707052240732628484126329583954130744543920197147034060450787772507728423772361204609165538742929218333037384382840744303516
276 1028 5.7831862385016989562385631111418947687192332899757583591408673609580704770144924922512644705185713264015575721836295494199345723943499214635669246129679690028290390682789618414695597231015563677115162572467874464069111532335807140996565508914855480216215082797572631823665446329390803234755807549363741797383356973288566389504761279148493978311357441964691977047620869259501517686297364432775405164363562455858224529329843780014088663498573754092112107796942497927520286943143671857034402791442649375303685213591613585143324708367770227602207209989921666024445827008729599755836754534382382775683580978266605063455673030960948076228219400852028585700483149741786415764908112903898071565573231429067288556629353965833262450605102839550406835779835900184382582160585253159608685438387029212206484009685317496601974664805228967062079779603596336668579909633663259275847955397351518784755642421446454954366603981367539786547091297023796960160429011564860219075777579480226632309492708405888067925896527126809800547320669069226196167
277 1027 5.783186235526411387784988297538556527745389517501856099557872201458557583682990021053321574989275831931777842351372524931052551525686399696643112051495845704864457893292095025142444612745618419401231761287369174691746608164195855487341064376245088754263509521891061381632777746646871856813635705127367045128424196290769158657812121284338343949724233829291292839694838928799173260167104139996890342982620520249840840909406737490023808108934960636156490063352563321231897781805345968088614012883412890712886208299895839205771380795225697733869393596369175929755267695357345925471580341596585261906233436018718598516060695899602858714950327251863610534798459127314286383196897139345272430877334406150032831387588682726122187557547280048272035913905712034586622722801872549516874655605492533945552284025789822019561005218598837838682385963941510539580681233691051057772207929778290836762390709719756045278664151532505787721841264846531018265921397347870520408905844266924500343145709217352362995897433508969980098112188138848180108
278 1027 5.783186232593803802524169055247610572461707513726511303214505350129006640728487174471274539235287003988311914623017443223013299172203149465187614882210661004760961558243988179505347269960802787612119404349436626491430791306961816456370276999028329157080114064070803284177796003775323538254648625236956277944348969617866155048674016958677350571620344488968028198353971852751472164233436986917265462248775333055889162013287358641056722956388641616556965856219525541720237236478117577517844143742984828791487382593753718954071472848093455322016612228221043075194451814132892237672541637987223683052967367652618558474965532679471346007104540164279153765845812103890840670608669644325929058329649239411691795372783486498635748857924181220829604828252943822909990349178827746616471069128536558571897693109393165733874738997987043249706769842852563618196421806927166810934534570564288230801924225606134237759437807152072918668945029052224545820546486167942262076660391846644744566426907301566139475275911289215968116772177865849676517
279 1030 5.783186229703113645841752660712343257363109837195581009820755795262666266213818295178911335342725081064316547657598591095541349407280715639825502122138473556406631872265666276318991187891758851530992508065584531079962855324128333426854616249717861081888418634051824133983385212633505225327985268005962118902975621243040725032234940888867751076075075818495767256684620152801835372093185569544622771495114162445453461994425294041300899475802752036239776075980037061739405372890963272234555486227494009222224228989577935471216855210851165272334744023957584257231097567130886220546225498715777294109235313261663813571210291014870159710109849893040881529952336872844845172981889929251255509345807530139078406227112226824899571345411436065692724015021090018446328098833433807078861198081212284601773325975262334626232745502514397134275550470965030652878363914988446794175569712166785950310268931766364595725393599725465864829032586404662531220328459617685441679018632693453186505531810260903959283717211982299799431173918161459757057833
280 1031 5.7831862268535946540550107144946424602923100923978364975826915111547782930967362325578935118305094059348712525066403074581145206503355074454638302153855110956845771101432052230914869693181538304547736198758402522752798342899761910893538076889871730165036533034236182757685426203284997275410091858569955068311603051764962046280899282605196795492217970853422485449883398418394824938462919832048539374788622079422371936309166913370914788731640680623554507500885947127831037006758663495510636260856005862719384287443307703904753117042388540685275856102263443873785258898942369463179004026156211179850419276506446599912163635203158631793977179054412630937232252088246225547657140044206613316073458786016125837394163787023835112015193880022202093783561191227499790539494069196663090264374945086765354940356348774992364181656758262778823300647268176416772997225564417194289266572513713410537124966032196839911206313835986480585090228246633771641389031626557579526565907904797796889761081179106647160129282774661688141248600879273384189395
281 1031 5.7831862240445164498180878057548817594755154722478350935993222326480884756739145841471196888999683987904587938940660262109386959599642362827935868517269073418066879964589363680128918110262856239360861295946338672448979838477260841408228947103763687957635195326405613376700378226226415384062475746482863622278760194482557503504358852606306545029556715657057674552980507580137639749734204700548914558157452393563180861526441879585562416074008135149400551009559594240391851354449791605228335821952048263228167029570752055300769988632407920965392720525314342087933765292720786832885689590593333983097392481646050736872529298433013264297046395195162378742730468826731439761476535817644693874975622757227033421276894524261591327877766362127463723839248361486023438942981671724058677055332170197984650797512278820164579865776192852740717763783363393309715092527291749804572194087798181371866041396824302928920671853424051274828803733398806949529757225425395033537490627669866932450176540336500981409633947561335316277081993187275460040795
282 1031 5.7831862212751641489703740860365025412612381349625454521484483149411133507546046786030272301625308643297003481877302312107259589929676733970343834853113811321941633288899202002002014991074500984320565903375476109237942664125384105882047255807294858979375739287868758547471020360929161125625320499604121394946040183092986035740371801415742786739840408119580984666852140863539112827984152341831083418986968654131793499994680302607627761858917484764915755158575454877263891756022309247674451211678965248223056727246147455784707531541962041083871867819144616765714815484659666400995826295533972179764212445842712807760438239750421420391352683932383487401225152532207347069776379067544278524468352773541891893803105918223498315409862675487900733799411558932213395011814669748753642352142795616241903867076407005816556084663376747668712746752515284499813942331991088287860901907457418223042526545789208001555955304730289824283307353639756483684137984063784425510854920787774280805639649359484654761202306095689615574631427465748849415036
283 1033 5.783186218544837978465186910929299352805175475414551212342576483451847491415626178101440890582230624808561698361928648748163862910301554594775098094621477163625246834615520789009924369286812764023699072779904459633944884648342495737087767844533977124348604943956283971832375216084916896538149315446396916588863658817563289991318088951073286135570310023049097146129843270970236403101613439782043621474230475647545362596458524646460451177954942447271352047505157276121275328113995521716798815296996651980568602544755941974755444593271706739370959196172512882728513550298051877554676889200208049443051270489817016027532231597469716661310851683555134626390824545509129793727440834163724312771457416993101744889156541785962757206551198340687794979733958626772259520968229668745502874237910485256118547092929277451108580042467103814124999606119106968214111852579476006217442753077062115393453038249193953520659993091359023950613502646615874512542785493004436633832331320802501420471407981121477166431627937168731716666771526439590024162084
284 1034 5.7831862158528529050286832634295712176803877239479400820615596728282164872820207186735396945634145692074445631130892870918810091497268901647437710191426990113802810465575816058582693287548537218753627871753791303151198380490160974102825100615771874668133757760984689240826478081494876974047885044161306832264100318438223710024735594400747266219598580784292286868411957275383018794482274070403731379246905515661009353278369383598887784502339963852478189857115870610349477862117953242323954131626030218078091325633526524378817362683760885704460835153190759520361443617463417257248854963316736783125395511814490834510186307298640046353599695546990248148457874288112661043081751411034177544393301367222372591148677667494032300247388137897383519217894915160198729133470235162091121848909789889413478731140505448614338659964514182590495622347116260598301767123292911371689996762880101204342481383655906913903995115819334428436473410116316311437655917810212109600493656942667839769771560313055092710741556754677099598866765047623094460446987
285 1033 5.783186213198538274211171126577574804816264565257164559600112989165062654313692697732292829401692340695323541044175517990285629594610210482616380285740757654394695083671555062204563872652753091063782733234037742401181509766796481396938580119460827503559045689499963424885356681542376980264558686489741940167706549109863119431937022748421624105374946980386662500721075829927728597259487261437739125724659013045317134497568074363759471634054911279239675736089689471718813991983814405806954415343578671349833036813090703498021751090156889613203682046802999991670117415180557395599563481584325356914500621228586071402695610197663940054687734164820515775146136327876420121936377709739413292626708386322974273089048031997945850049987240766930710272828744193700693513271004563903581803057039041701061850674735890965178904173182308686127294856059164897718065153025012798982817340761200804516679105812614327296274922132397892820848414813225040111871431127449392738535555976009228056660458392598398303570170479525908624390075388423116661549335
286 1032 5.78318621058123745950476482686254397415639346722132216932657481385825466551890509417012180115806998815934585340773512228857932679619920932060554258173071945780636234889714947383219426382505143889262513787122470024422930290007549866601430192915134016288513848863333216452190681611261811771294561376111730828271561619210090377048012439418505808783850623836964533914530171860356360992784279381575522347800243179861440193712480095252133300682081682292032226053976500597744647316544419271554071928277886347813322190369430758347946698198813746175905689841011068095289102005971146913144499371199315355307166649797655024765814332030041168873577543633052480128809065650944269905643403729133878068318375973946650483998012090038310004431595647199655885754295762967957468418416802098611306581843602480533028854467994880229919630024161774655526147514046026827840565167893115047135281134961928908379613219292984427192036326620450532682223463520806046854807381831366439250170795909381983126269630412099746662986895883884507262230177249096445674172
287 1035 5.78318620800030752121265619972808669264592941647072740443281793126075464170146561539363827538444166208995166899474913743691161870294532533119565763689278437785259455427891231268938016148776837583060143155117766386666631286755816821504869031564416843265508590511156748004770735760047271787759580065223298954671077715662751449388821112061969866028562653976158359857795869777691620923110814347721579334897065467757713993018041288036548733661748582190459009611252580740743731845839292751987133384846687100149704197470886250873573588497991989641467511935677868211120908765658548238562192286363837163722068713314314347279617515883900202180896512627446855263994329783242880676961439700829394335072455543131406694784476113118030972498694686683702385088924194567966604008215612209491611877377857017992152844637033054430993011019403305706546797029500653116443834791984672611043522405608169229107810606222253854573302393721139667780478011440016692516641615694233890866003695669793429237105531040542328237313062163471744314117277957199974433568979
288 1036 5.783186205455118874766168929097592565388458648518458254539557599748993399485893872897069529618879354656687164167035376733399697660040553287403361784410347779480522441514651704409675178720565546449461574950998651545334885747105263425053266943285966214274735261045960190276744386484331213872089959945303775293912686340844335827838763078063984564547013668959894024825400270641418071326687119935085429495165007949394544734878335944215668065750488105036086232125430515196121405447541010994276510567271071798503200467817211598489115059931859062264324338368334629982981194381452420529618583137686282335001099515132364662312706411780388873944655990964772683698984681216765675740140295691493260500319190878054431321238618901437979622516204154351812239304536609174227168878332386674336503866966091333888183455102760524377047347917724064919563810179595969530899949977290493970801641961450619919451426149792584500500669581537316475194509204831080449172117379286785690887734836260383405578726149223710474470116981885435181945184516789499752933280007
289 1035 5.78318620294505496819624544055709492917243719054140884583226132497904762624989598045924928958684602184033691953717973166521128507352980640940488133752286518166558391519714830227303740418768526034634690651865328165155563566388496728872565398346686919626669610132435234791108211725884390361383170215455037557105383853303291021175390240143911163569164920797883887647443422376926159691858511551688875472968742650502126458402367037608977414380320167635611276351089559625371921114500721329927389391949595453471038845995466915120040422625028735194143017998220970174218554017166623022319658031944466303871848161333161849847243995303279628515197646624670138517343110552688809559762611110984305945368147226144749836021291468487197551339373517286716164855805423606903263116370687658850099894937445332061955394954356847344842317441679993290391456910618815735688659873091663546053521435216112905311266113717423403736139204634428738187594677636053571911578906578088922580546818329011447098853642446563648775610038290990395048856258301683415160316495
290 1037 5.7831862004695119684761013409982635122698238597631835985723989303754578896957315256047441464113599122556690747035771316262122193967295172006469120121476763967028109532141127642530004654963744446634943061689084893785670788288235217864071448530935291067409740698941944913423714663466598216411076445425558568760100471365901653212981155104518793937530743865672650841905338560716605590755807310971108171490023922365809486729206270329568296424673172517817621634953684253953309824238318895226035681628248293689002590407639003264370988869225586512648540052429744391498334699319311077949133380557073224027828366058496168311309442388039888728918092334245404785025991448924552500813325369400918166062303854733605401605254480352378442313839699008057629250004493833470696961041089186811958031451236141011808089425348123935373824081110120877200263472917765794799361980883894471918634476277546204888226354225447300449132467337374995425378384411620690255617511212312483538769791596918421802586563865391124850148854415305902564392977176663699560008257177
291 1037 5.7831861980278984564614878946636632627700764137451993513750524045175532927341077410285722645565304342831142999085070165498890324947388435260509143873294732240368631220639523136585464898964605271820125101959744708250200945115040472227982724657082644610803153439140909024915180219354151230371003327291872688641708253037661651529490386527730865283988414678128914533319054087819191769126645719007273112195414867428836563724013179017272370570487820991549680353501573493620684484343309685798566552481946280455965164436105705355957578654292151700695006825346591922548521988898734438323504132319909937889794286924587964401905998405885849665589619311143797028347591814194605785580131180548291479217276465189780632491503220240222436967478419751251456030700922664946336864179491820985792918175497130595037909070502704927334298835927595741914549856333367272209981527764373606784793326464719211756080932210145635730485216824042579661329871788843497548549595043855359730044284098189120475550647212352534663081806129169010699191674465314511280541852538
292 1036 5.783186195619635130164343981707321660324022071222012271576586388649385606335246343708386872428003578220147127422671176104153913592278599336975040248006416689709296812650758467282673494531616444193044031510496825083916092701196690740810525961140204313361309687827859530905806132214985749450804116801788210225982883406612454120706904531981683349267891745951321556035623453903988193694945819522270107515717387271625917144055826772824207173327235545061465256265361336749624369780337197992867503348681558279335780100775633443243605622510217149523927736933037998506096500142899103871949787570066625699993208739586649650656239657598604608755808908711195275926851965501951921234112917614789476873086083831973722248998384207023133003604575112798946736532229697088911421619581241531965203172052775785239288705278183641013132886104960502419481941087435792851046760254285450741017900508976374203451543188836507184250531727034010924584367952419082322229411161369564845841566607512116575890070347094605900295552629792305779032808536929044422633891745
293 1038 5.78318619324415451610461028663980620248767571429907161814149187760255906798527912231782855803056893613699456201978709562797735142287298432356882412987279822629007102040183702157291590024408667911427148159443105198041968553052107196170105882101678644681361382783361370284475540630824989369412547002081737055213501133895926555775091631850365605628900895721412067551956606712935589457413863277433239344198117750425145515987284679295429252105575362995096000731340252835657813640976695224205221677433088920279002737289026714137817511776256394821263094862973209673229834935120284928804701704694072228522113888003971957269606259343625726132288049028322087828977694145922776600658631513635990770489630076612445943668065883179494118277689776480910122894863858208041167266777019507716764941223683672895921883866230950119549335392294248556612820813776803342848465050059247330901804896721089224196126408889735270367737907521809397977170449018471176486906848105708267201394367450161725205608114412853180784355716889246051856650226800301004875641956405
294 1037 5.7831861909009006884936343401317138520645833007307012692415890462335870564823130320443220584533849639313312258601717002833355995400825021390419822712608414715066335060003223011221625113685089987011519100392331051739017599086312575489530906672233704578371867203664722518574395274581276298653864433440340772470229143366594548588626594280480916207811536193734326890664044458428231772990773445619792253044880793773869806937937167119599427066974121753973325912471586541792367529159605510157799384727568894016619286422528960792789384504959209971632694102248233387997378198124153819790800907461543541021948719997636831650888881617014929024778599415056538657012389043289654831319066566272895457704148692996540349895995188736334877893306135628721859971827858562900029695583998876604257936090902009078132504605300771924099036668513784000991132650904891307262454993345517554432943729683828936533601725871944684913491030464141822906983197525131523191773075105131131348291567126664612570338152217591850964302777412073718538740410360584781458424642668
295 1038 5.78318618858932899601092909312991790825893516329143440355681005756947030081578386325438964430175049266116514476811159633424673895256151854909041161383297758965162065153715826825521700255543263134100740390178372648867302760292556825094177729971637187991726561966316391218130729217044967968182076131024789459910839457342920133989151407823515491290554136678983659911807047739073943603750187260654686230893157371975584310894223373414620499766613112931617645439147600942196489558019295250014003492091142542100062393494744696185285887601455447333699328392973014883518095594943814767984314620387793916494271599913861247039109701814345063374225301861778756752565031296686642644079052831916102367736089932327657466175705690798630622104511257487448190447707134458480679758268737857259756646040204617388822999663561038448921587659309289515479621321228315128495862987776818840314489803061299136493973529464382850742002535989791982661112134704864385832541202513003674352068455924320171753420372032011540223122597435951373353032943686989370677116146399
296 1039 5.783186186308905795944072945873573410801095628004974162954202622325994029480102568222245259717878237960969499161747943788470337453702812332844865252708840239582535410456253376385703370515841455433404180403342836882669089922149413089232563029012730615167737841425169311031373395450588592917999542781582871829094615392402867890286382811868960321319410324424877936790598950058001071945374199122639828408129104417684573537314571820529437285436212347376726898347469151845957907292284029644029970509741357139720325665008914383481427465751558711545489976901349149939873195505623560294857035981589820660678333182228135948387539380828404631254132237079426081061082225893624406917723592315923517867544718082718611517803156440180373144741253371385773531994981573508717184200109132149221306200338615570504711589707239395809146152519928392909990432969346251835720767163732741595855880049976780991285924784972708361999138202952687591865679664404407893225548032622921339755522915516338557676915733297387162217192861746776423774502516479405664656143696005
297 1041 5.78318618405910819546926802720803438102730054961488032728955196265741528973283446517817824329719795551710754711420740199391332467829663931953150230481632535734587926439542700413272436522288795477933488945649191778885823667737191324263437603300976182637832003307805331750979650910971364434847333522567044599038998976833648576764438849555449166714352078112356217373429390657568140474731517108216308096318809609891061152224978313432081590633029944921929278990138122346398469388034317185900756586389594786449286439289828816493191670177789718561272812483144329152912019526350325314917601901629610750323313761810007100295494255669341478712302527339699531853392120960940816183566049231874159209512386471794891809337242071093634807136521838295766528831707195426945337557680107258082176938655691051318378375053338229218831497043411535358289030745217173433189664963102490962875837148301677798559103611190290872864628810947856794816478398727222645210843987849149436516138230241937943917375123454355143384667536834457463660951688723485031237556873216508
298 1042 5.783186181839423799857517921455823945035174329293731076078354580902903362174497686501828411279694764834089800848101197141667782668217222928374328373699218986868584093901851132360763730796725177010941486398448897302975456720114148110525936376900406527214298660283980555953246854204181825694656171072650077618285788326665199818462551990964815764451224975659198080940435973315368932621886885972578333137191262668481618271272834850581287008510792171740584572203206637851216391486302656085820157862000643740622283792342204595067601194484863873492478012924539913881811970029242231924397778954077152202928256080020342858464215933950010558421506697540035281386343410371064748987192895817801266421112091779544144096674532648743805479127586161889401407539213351152433827313144317225884840638699286063461277696805728241160215974396464683360003802617918912932765787560493826609781517924743883646327067779120503155673840878491351946288431607999181588562522051467192737558060260878776514877720354376066046570441699681824153112822874831780066366075629587069
299 1042 5.783186179649350467398557354995922352575830339519676811262398606604080660675484919333169588661079226832215282718561946134718792042413521323673199278179795107645684148791149957740568833713970051529176160867629000997265962250603948290894208191818370503050698956111139828208766724317415191637596476308146819658682360382686644865264973142176823448738913215096550003276562941562852566988205108985068639901477251300260191938808859295693409684676083920592952231154613018091017899736058687366641067222643367886837458003036156692521239059415226080173849819687429759419178652964420001569119805676056298748087004692314729380510850774972444192415848104939134369926576877370505344248082562988709709648952278636612933091338579105676299535856395962458570936315032464315320459594492658787125897038157158651325713146590180191779145025719826518407777804395786828375658067739292190428507838400400789367555106087865850377026623562373872351663963247142920278201867759744486678502345627296015732423024004841238826855312093776223309852505654697714024227442686982491
300 1043 5.7831861774883960708415754747224816580284267339964641760402313921872595822683048982861830279698154672948668314166010838062318029002242100999267303675695967029262432588405327715696668932403401257116955376331164581835207527487662521039864340811403924572378629822332788139393405143542691465767069166401016487219675156953123844744396852414967827051261100559679026331570571775551596634677227140989738235717533864422433109122379091396489520237618281347627375552398783518455792691647678270820019857831994687059184985663496728939802337248241903073329461929325910203176196847912148266835558416630147348152974200637283643257773316072913066401814425870706309741190503331692584363349808789283474278962372622699327816186727679232985960037760023839080881661932685269354038990496252185025485024154050594810612240382068181340170507109752820366583266177998659120592545590354621903471704967974635500338775619965263507346958911457689273122092229715750711745581647758772422829005515828291833528051811555006334299138643443697632008010414244092037460332378160074574
301 1042 5.783186175356078265158431698726001852542664656187654973757521695385848298098216630468750659534867971135074084407302708833573318139284384443507245945467027379477519963650700728804876995190397774595828938575557290213719091521547736984845788744689573255532774447831647623675721063818590128209199051384719382180800898326167555464887227183766780099747512375161444707898853896995412445629317346821547462415924046556242815934288325146314361004136150910648833919143487840336334087435497272389393492924525514801116006669253843330668129794733164774601289557166209083491027057771050187170853813096132362257435130342089034865564101566680977312935617052403216155078734717863077037475325439884048164609166692703414989838919699173481488739286763799017467959916631715831921856162500162374545638733210450647075147134558971028156493594672874634069097609862316959220202010123898485214667493126012992861837369723651906016072718470367103526693152686039650775784482515253477807909715926401432457415516849063789259100899783924679753204850284525651309653476825052797
302 1044 5.78318617325192426144147867149883759577442345105071097780861128073509036508111003708462722191401194663195571441348160598029756651031267316509619935608440253755073693656608840461529855885359124440347529220223835078333510778056243416691442516954625041447646793862778181788508675681005268177874328511572646570157308679667724913315507380317776149872450633723210058161801468697569687818970478683280878066207706880728818569148742567298087854490362313580454396403581072908960622961157559711351384836486217668752469941060035300053336096512443343329295417163436579695198937767383725037813036977772865870060751915947561483287850839349475874947518970968278863564645836395303981318926598332415009692000357875945818323334565271721760018786731061271082045655243636281986046237212475065096999374207554508593202697528441092525423142066984866702169715930953959501017870191952771387302910957043162167678202194388968718162829076003856965301880630822225745135052584588499653605539387680074556877176513451777127701130249688426394440113859623541488429814944130597585
303 1129 5.783186171175470606754290160570298791811203256897098208580609331025713063727850572274266399194463740815061165805124708269119957859852254503188943264295257386763677485095885533397235986577748782714266516560048445158082723343027607144357189125167567945950441642824664452569287512832442675420526606394972267015950487859636278036638051574528817894842078220444908384160840815228261817032581450764262513340000103918064456811118164571223752283063081273386807266226115700143796409797438539295752123558137637970051525854278800392110314555120228510207735414331858762598528514286393043328221801887114152404060452767493216255774333816070021371284155858094463591963397619214553328394474319435280351743020226217929831827077680336753515196996753180527626829849718431368435091934982602734596906648152659272887624869554339341430509469376570834761229771417940099372419968034251072346606213089158854006123494909818500423615345887485045995171071724105775909812979341545219086114446953445524891992749987011123182617506842510991544106313293395279202696589596136132158933067989306891469041013016997713543836734769704237318539244200671195908158035656133
304 1045 5.783186169126262969759551930403249075394270004708980747575464866766547734186041033051255227068058523034792696530372655924022637258460216026631009008326790695042521737398020425409209211903768032156843769693906110667108258851977181244915481442754313269019326091094651674934103010044722319028290565094992713912709011812994161104985781467157426028133984436556179450580626459005244331124076412510503119708062779448761446089007491719475824512894950565253551774789016331934687598769943938425981727083652289976181443213470966397711418814050880740293804735019329407041126670053173739216990070905485266461658657601066205519598135638135000608402047536952387654143906369333654190168827390113543845229427950377778775500112283611546527620101757989703552946466174390384290718681874453593959374158470103010150424409343837551583306121235304438295644970871315374627170186638154873566134597563999485992558991498015464537545305146901792650019023354025323642412814833150923207095213818727617020462885697798509949718471641988325955506943040416308008769275595803737098
305 1046 5.7831861671038559319541194757708246522098277326293898067954633724225675006602161089243279153668050575310776462364445415209522037849306298316671698937784102345618036818757976030652338517404937396626411261404600857903729452074417531181542673974796363983735051129389349615497186461098473423526227393973648911284415677565043999409319109540738753643489406728032275361869936016363845650368372879382515548917589328911067130152445974337370352612590587676783776593315644762410863121209061238011055375072390805436435918631413063863975763092504960950941711781747281990428735001514804694462581350574022226826756273866107101412853510456483320562334687926895169410246965470801060642936030063885968390585829260832067727765897987176526394163263135849383739449509564992560775785507392191472421299021103626853326166845834045225038816918123779963509177179217531734264345802091928407076610048921045375049676250625111027055299287913220193854538137367899485571034549294897861109881333585209510162766436023286650220766118332189926400417858443514319821058687242758786712
306 1045 5.783186165107812784346786372999783509260561151031786844802127777606566759251290064251661000347813248485418170614082501058724901329470967465654686348860193756976997395882253850572652747331764128170379577852289504776449314824458818805202841796521412070943687113171901800333233916118761326403046408398737898303167733955867252390981696471232548848712088755502231528247016604444550053823410987567722346600358515238452323873482045897604603710812257266618936165322626309690202434154516929551232381451501207750039554149029507319792959173592840094093660280133886309645594610138939586301065077883440370591632510636134192329754424381707402904190911973673315853501135989168906136847827631439084881008592813862191866122569374371348512916704219702142810265414984198919350594221707552105500654064892403475069228363306132562437543721675548647962330503616283550709067603902166823834745236891339248744551008040594241558913534922697277961109492897310765159601677025195283913958037759011284708355586906889239528077670015334819017102213716259773440605336994794798811
307 1047 5.78318616313770532941964894178387364188928475000970298840153676954949023675470645182014763694460941481510344465278670836843111245520312073979791564674171913491585732370572789000067504641043333981405531155292913693952258905993847517592093544643080470294064020465947697326547552852113767893150288286772883548166216543186873428938396700211786355765938467855181970156182153934355144473844090673930120081844458263366288231275508091221626714709630584425524421183709891540876244303809950426914253946099834978541408078435415960959546378828765311594883671920020076305546576390005174528419459968981070956146059914281115980716806027457698396629501740551567738358684672660335708815738495721335229506147505918599155036708786618049337246104761795258019368899686364971737661922357682535554874133332738495767761922767525140475994138349300209544247089315459888062400484168993256940506487447221713943658929473404462736974746358246757122462870126941934036767137725765396377119941948246992969004368818375874635202403969462663468227438827328325508825361432849568131804
308 1047 5.78318616119311368821910459319459060933119755413778514541057457139697891413862631938662206953186865599452100203202051432828759340696629324569352150338904857389377297848590002967177462920141356498894298009348310884326080546587646864408702671952159880954896267122442509112296202260016438250684891126413211883850906291880098684255042728532384341189079084204678593504716668999587066679152864521999454789522691981074556222313206340334980881537960210015778752114100667696548789783614228563098640625017705535349191027612386606039383823726525203581870482378712740843126122222400138280023285308727140250043084293474974378977868600946843078582279439412257948870755898932926060063411064235119057118026154022558759034786729957666859489870753550942195750451929884301674561129295738685231680617596473659197798581746036710345740207111527533429564326475690505917199732574377073484204644759890570083719588762263164144490597998234610341923809049587449552064238369280308213222170205941075205065546312335138710464918888103037736679139339234272573951955565464199353489
309 1048 5.783186159273626112427490038863115529922211458218205614862734113025301463327322166084456119877908971358555361031258434384373762058619287565556988067109464298164316903349205851314222000570686192559343113947127683434615607265135604375505043535695082930679091199623154075261511582694154294655101554340147832174433922083451801225708208285327161336978490611960539319269156890706889642615408802640735351568329398307327847065551513958461724672130418442042704030306906953064404257584692976365479625520109028422790203016808445101686342427740361138176730281894607056692133704803887991327750231623565146127418496156890926135278205437384926714776892785088230002609539047149689482507272931555250842850104088004568644710653132094533240131059828217798152050062380904730811548744010619532942244426009943967922989110971075229247908244318113370516895864350278360194380253293780293420232907180978124668703873508789576880138482255189886684056274994069577845137944906546786980512949193771829694563571840566623573806396052556106837234215825619914034644701024052472138316
310 1047 5.78318615737883880127115851177892431352371962786142712426372570700598638425893085205770646030152760519050359884256698545748496416791976162259334748840847641368621315547400938017221129113828149083820368584596088376640198732162905643969818482957270878060578366095453974290253584826054899952960792821634401769737849521066289983799715584044941092601442754350825795968964074248930088124897053893416532338986639588307590401920370915638516465329431898612341038330265990308491646310824133166142429983037156620910644167175221094512326371256861225043201104366652462199485323164345942559149724263155884908749588671154526792624416783692947045273239342121122358563380606627994200150810629181403204140143442672653926067657663622110887782320518157300269195141109163846076716308942558522341831996185921841239530672795840344737618197626847078689325211506815822767616301728562566136624458493774063106298231777553346822507760026063439714519426515855157522095166574100731510488605278835068132516428238752206632179898953479822942686519824794596961094645312749693252355
311 1049 5.7831861555083557231254190661692985575240375310581617331475972599404325651289556078775255345918758763216506249810405895813707457862879604453330335247777293494354160857359243151792785856365873400241168413534245707968734144261619700260966294322727653233675701923166173523444288491722806160397486847647403320901774633292877737870267060447656846160538809455805355702333096197585413326054299243818668047496696930928660885546395019306112036603442885036797557708703429988931032018977970355097946631986235088488175565626789238723390446337714009105662397183714074084692562170597151804927244575687986325215299278327626085131028396383266352995763338990242993126630868016119402423751686034512697856620689843188948333012912501193761760060359331830457932588116704805397895675567210472134369511671013082678015452223949148839130092596963147078796892069893662355991589622384763834678999519719987767048363694417797681751493097430283151528435924944987788410715864443852343774821123976467477221911528873918529564698598611891403178165693421506580298380402056314830424724
312 1050 5.78318615366178844168122236679872536610302999631714992712914811982925671355036291374409109310293000653076933545408472178268863004725400190339403897368374071686744086519076076408920636103566796214046283062413611560073478138365228302605612558318317215755670229358037670322208144383608603926620309818172077534151859882421170919762065056898551293082191415786817886469908568691606785768446571167367900076298905144486554200662797042063198597686001372780087373670086328572461088937379711442876194836589422722742689657820885332450713786739349101591006029521886367445333083657458879911589913864712581541246549635604386072647520294743798769085880197781948091528764638514567228479295443218121466158386303084348835445731049922207523329177300493089889460171860845849296637370446721238183772050551443834350876929783423795349617559724955630256719054801364888080021269271926697083498683685509141867085645367043651001155624454417748691529697499931799165721648710570622896402160146170165944959366961671831789626474456920861445862685314840055985329677365885007265539911
313 1050 5.78318615183875594654278236249311646712143755869814016001239094673474337831833593388399419356885912097051293241856928414950928502520631409038212936698801736103045050034516371375357350957453755469072150243224080864530768564655216833361416089352348496242502692446615845736328844130721585636066436251616292247110145011561985037505121068837099752751282299629312448828749188746159357064422369467287989059657179098482145852976990447799879746428766706150359309799576393709593241139049962186055430508889144817894504921641991847065645552191982839064577878081927756537810607852643741852838788583569995283734024796683909798966017453212315569667901754037600859943934913068139929428396761619154982088095307994919436872256145517670885354427408325971892931256147682491510250008325816420389017634762917637206231760503134800871042001483686300671626695570399156048863199372751798774097351484968871036727307208334764182103045085249741868841525928468159697314675455964158853028000201989350477176086629789235171855020342863440850809877211277268986819949140149382810921363
314 1050 5.783186150038884488129477823853902003956248729898384727138992475789346757011003963582224334892843920765528913168969629227175204273690999657392370415723188536432845518692891688733778890921624213982740805824770400382037882846711390748288471476446273929646008926385560102283825789246758910432516750918879387533055091627648441171624287366718939607153448026174595873525301115709239588067734318811306910587468714065504304452317462697589114237270892683188231415346660802089112650005958733842972654170308325244034048255714445879925905432637720723316530389325835430287405764186340188737166282107285899675358788414641970575269849295131786356676979788243772346275073294592064561489723974987390485331220247824252296714443802807141423527769871742011369749254269486874304092636072851026195290065426985456706469985614371189360205464902008570492018831092780685012862900416110184064207806185947481505934920378922881794631271624762761533206845079555330699986810149328785268431862265410606342281897259855960521419864235790370865574104084766276739588140065943284306471
315 1053 5.78318614826180741675938762482673459437268306848213396407199070767220499145236921410879661327785305678848206667117142940494223832109002988550186242148056333194541054757177354853759186620904295863502343664105207140084085382920252013936281518756518192765304766513548941688484495021634903735703151780139525270325132560308649874542087947718397195181371233165194276954230771826521123515590715880015554233191026138375485383894834036354227499577055232531067839946346320340911548816604546270109234023298799224449221060522980285157528947591146371617072339287735738630092955795104915127220338724230321340275243274166685291443281942539838370085469203251835020904296616528282371949850359010341319928107017362102703169084757209136513369573286906530257157605436883371814652150698235919120120316939399333760879905499054207456375678673851101132503060921198139912433143726199487517538515902488637648915618266206464133934998004084535612382123983205758492454039717565542197583022165307215478556924002928316646325930403843239871357460775741625867894700080095277122887752654
316 1052 5.7831861465071650257956843414526274570119578241518627700253634856983719230061239716662582792058209669107499643626249276147071370046600367988535599686354476452460981719175627752588734457832369812455377018328154519194394855955367143021858235596889508620526902794506015482705704063500178426217438126874923073020903143059345758878817056532479175933687290266201195843032860008076313434537807541895547747924964096028415902811768309928179348031894414672556147684167987251745550338212524315014137064577210827587773782483267228891130972715490343686343967072538287269616054623811577951438568136321446644485479147585751628451522106116408354510939713791756461424215943640947632928705926251448728009931915225672366165410042958099362695997512874542724241834972399965663435972642821366198291674494988487776422273959662105403866112041514579101660942636170167711257259970566074459594874953105336478869412991678945320096771524777725902327974333969348060096614932875008585498684791086813526555092910875656753829477978401089600033358509885932862416533888083649228923744039
317 1053 5.78318614477460439874084748408293387049960763574618007641126728460682637963914286293287664067752272956228413991761184952389708733059318257394725377480008723832386622666485221090601608998671783386163776693545834004829748877123780072412526906184676303095083792576441099641577398817308514406031633275620077125791972182204037499468478022068799452018399862866325911101087398012400178094311693007951617020566343603207808615240218629437542020186564261874856061779535392614253154407274825899525119683646187415889567189405103556917513496275482127746268168368904427059885851941879763799259936187918689192764315570741710549576717842068284997818326421703501942958123383476883458372249455467975674487499491537463245991185993409717485517675064720242215595561934228688428526500611316538880548727176113392104402600391771422761440961768960791082309121512768238223631682437371461650035573250032405699955860190956989084224344426038460509207677439401022696802668501221093814681197493715724993035470966304155214095578134086078717696490521060022738987717521064855748537429999
318 1054 5.783186143063779260167265512653041802973308802748707290327098070305051381945773080876827135788608612281447862444789843023617536599239576244520063879585954765351300302589113240697120655966441710304964048662622282467346044564139020919502700287054118073392502125065777659023599472607103738443335402987933945957440985942006229443895738445050938960570024309952203946754529198880917781651976873625280307060422690070491348922472019121074108373167300103675237854112856547964141299911219888775247622500611086244101187343946324758092259909773281321852967810692686765759441554126458167695567815884625906838772703813638200602770638218394385087427531080071003491969617177383504716377652788092840344290941365031612592528493351888158466104895506909813707845275112524398438294531690525179190577230372651532534719721338361305236570704829262218371277609752864000562640619609885533216349777733220200313797545615405726706769234851227065537760085754039748907792515446416077153146899710652087481034899902467284274011371901051160197569537266143422519912702257107177750754897167
319 1054 5.783186141374349830376279544472367070516961990580979487483770698303866275674324910547810051308464721653885454139298592849887174283341839981239742319422573798674839092773079569315062763847089382177447711299534760992732339668083235758230215437939458909422767050907647337091782212351631976012559368930681113078085661357962268305023306093362631740124922035058273830327172536579055625936401813741087410177187419707294383255088780356123399526812491040248589630321837441032604089386107391102731796620823859778176365886926051082583794705574048963959841663724257855627054914266000564685644063539644606420737821326953665853286286540429373722279681861505711381897860610708369818393635384974250219245916776312058331849227955023187419078198287269484381917015238229373573177600236445179439220682212633191055673351671558894639385405864810797064734999971604955676146157154081485029216201351099681466615513038728347913104094963421973444280270261945555871984189934139469478665954266614421944346714981826185551321214719540517407174408869803437254524513268570961652576651284
320 1053 5.78318613970598268368108599064879644577712043623357500905281066217169186689534718996090993454658197666591530715987328898716181292086028144395042495789943101132073426814176294408286534521113270240593233471054055369839050718954336356695928908152273755783436386790839015897566219202153820879209127851501185543331858521229780913003690698709566751158128906578729707864473718477568361850292156468040236300474318351009364895694339536482817972314131622067722636309974704520450278414880050803193838220961230713906929969689954913921238602198039482438135556762777462458673538508701458982430414436969649307086841686711710769903257313131936187929833688382004647146480487904840895559780785310476158241622084130243811212043123865460819586913445419588326473419642493405097182332843403576114638460929731908530303361308417373959230591120182476156507718145867612192821247594218322210543784291803440829171978261996481856667967991437685576731698653723894103205692508421581655728714100184935184740663909547449693359072976036282312598825517236113502321306559426743842807803717
321 1056 5.78318613805835061021216470355471817691360834682769969721958792554539542811262366410931781002371235980797554695057415551975672815184119628723207867828143277748058170323677345600199547582937049506729904529116425309199785049335672438824159962989381564571338402291872510738251354582863486832444618208390957716397952026483710171202623645433104229403312422031625918279734543612105870971054824613737279918820762291670990586806184313904494845304503594140201430633457982066770434076625346970309555596536859083737969749003224215959070040003305576450232402554292539615895236197339543976535470953564650674798711998959753790424757500157520530623235771186682514242231596838980984449319233187477180757264155384368528771775148016126272265534295042150126094958750156328217572200547029606065216118101155477806930612510316480850963753486038918380438192192053269706194699082106663110478133248608397346610971473022269297499069788552074715470071526490478872248461945828581321858432814529582598917007564086215769121558336896804988239582535096163329391310823648786293897819239421
322 1056 5.78318613643113248114703785719842162090142031828414404643040892807791650529116585128665829079144041931404499689005122290331920204866761377326826167956691802996801355057318344207462648748070841503172989390866852666658724261894237134480054864076288844585135392615556747920597360012106464173533763064236758996541467527584449947290593694534348708325652462399932746140587299671209932530097515859032475277252517884067178592479245363636811000401700058794219045941392830436298953522049031795483691097714982970791364778837906874348437238787242234072839384573343005958860879295885444521210171497602562256440845542916902928998674675486710609405383437364445653120611765254871349846882653044967586100785954135759871343330291999711425432571765798940682191564129471909745974070273687264621457147774624348510211836141905995288987569618546654922518701852971922720927931378676018957072225653756206758030330215675607929572087482474756597509404266949703108510950800097228116822779547478770500390933651369840366477542442018501997986371219949890587787516769719215395409416390023
323 1056 5.78318613482401311726919681698721791998076115980468229113445621213729848803785602488802278520142241455318051701359776128620250800939146847577869575456654708945031308764269241717099663489944640670552211083280552701017659177578728019371508922286287548540913537633601775948960076069257422564486717430621039627715883405660672834438014835665483978503005507320822490172669035731851833772308779736575714802724644285126169825068008179251349853703279293644370152586783805430211873119510285925443400705288224478057836855322953401876975711524872231418846837674835086003459456524939097190406509727062456646195266366164712355660259243315589538103168270613155284317552391146533679760313568727619200189404065773521810676821317385169795404747259653472540784859541478265171145676213406777553874610744298739292551882760026127365051939583011575793170578793968825581665276394042708369759489640957404907923029647099220120407034750025283910629781527859826167412032598736705287166684170557768663115755383611382866662984363589599499381447549039033837774625506585351860334412361541
324 1056 5.78318613323668316076396362300691906825747287423512388869454543423728115642941750663864690706181570194690726894524048581933436520780945347464851286769061272501961311173081160298342710742523553433153214311312504200838238202193845939964858179019073870142844913806133337247990038843695755425364802466913703193110635935081114708486709349323636959408220198413703194092925479981421683152066106926742615947197587483514531597531420545966322762691615404635707651843074903645697695006521974080498467980352430633096161670223195373646086428507946546003640966820609259583201720315978477797814243725881615047308001881543205576804776989060486626503476809977252832156575879015216955512979576458724112484078310091857308108687718631641756480220078866663847182273667636049173209681356101513084390439273121172492331311310612932486310059445989734042651353568593245695827776992042427392677768690557191039717797330343376558891811303217127000706838776843283686641917509296627671552240907041783752687481602721744877349318749830089885435253035899033936797727553144241755205739625956
325 1059 5.78318613166883895016188419234983529596416334992928215384788244591433502263658399605300907588696362378171406931679377854665572660488956719351677617335811810428449378978582675172772765732705369515492192249203224357758191079348448532260583939241807954388772490975413030932787338926670843772597149912406657484237010078998451211292531046886581748156547449840706045042483119679115997134455687923944527603965619806545379655510589189170827993321953432149844587578039635295481743840315570322292065493216428653615612172421310595635484950478826603115018326918203485005865821019882682102587349827306949235296510438693523154569081650869881540106438915254678277967550372123815409507842523522651687108540551703610521779206584500776274279959351260786496737526594713223231768240092699526329594370349608080388027063269169451519580014442525187598223667618891566895572370415842339458557073718138059735072643180883819320670597851102170012858068408824715665522166012367258715519518493431607807781249775094150548358748711576726235985487369879753376288999507250900646095828670542653
326 1058 5.7831861301201823983429855715860504142763220250721137973297958200342016416097120532194992293844036656128779958541963278743129138028348439980873773010805951461293422731331682700613582181846811464224611321325437698126418783850242044229838396121785428357388098398334789791702915593747428207321761933775651140745072608141972366330073133216426049519364202602570556896015555733193722097409779453787305154535934447307481022663344064031903878092173976397212861738566104613111346603153532119285529270503031820245113357884635133950660918189433010209146051256448446951735930253957405442071037993241595655063389582149609668532497933023878037155391392856603046829608424605399181816498934249379697243020413610350794368971521253617005802579086405517948078281435215271454503659172732447556376099297419129521576646253120276186711373464179236532886763307042199986425576595224554414239292571881478505852529776392698639454468119619056373464670238926913219907592810697385217359703675279093680440481755468659169343435527376627892339329062213863940355564824061521838415495334290512
327 1059 5.78318612859042087351787302662932163332864898917225715138941578466706525755187746714228626888696743982088103448942465299650936076591797589755398028893732451856430559852812483528631240410536203831734063354030960501430241399829726868007215916055173548884915615458121404290577115426309743594681848702756265268848614923945349427143249366045530214389820445149944359139000049202456125086555705170792413576624587728951934210792859379956474645769752002337952447474816045017120301906435466266939069655535015739363294031355535053818667477646600157333898346545770852586977466568459902644642910177245667557196696354600519866737412538498649495912002449067162372914145119203161535227582999863402522407527317897876550324735882156059832311471982622399606099721711454772278173547401876982985485730761526772318155542533648232470346787096027431448621343024619031701122853237824785949691356629281415302293945186279856087650120759582284660800614345520076269427465841508422707624525872617184564366472381750209197257153880378155033527208172876226203638189342794327871099422649542354
328 1061 5.7831861270792670831041977926193998032602611999899798761089849601960362476663489118321145340697642359769852229225787258239265084626458205671807576636325425140170831079827735707449640080756093473994723442845319229922505956103417756108767112609468353514374975589587104337827384289262668790473905934431131865661559422778520251722514927966662301757728862538187574250371301672557334750298942959584294355532020581005956141431060983007060370246303105075079256381288378642022472404179752633619249889417674076794337666037851113751861759119768766481980931592011931336988465578850025405516303005404197307391234028083839628295139093447374714202926859158316846851841686065843638072012152838814622098365059683646918289518364924176184074660185540554725475878286301927905537674586000478021422152459443982938016599943381519555962931917860857042040166944271051676327265204057233992138209996990037816010941693175789826778992932242153948302880659097407394148176820933086748907068231711208058353395932256178959541387319996480869139586989008222860687692467909588541381374996933904269
329 1061 5.783186125586438960419496137676962181888689911090487470033868624999465708208061930915731416542956635670181965121843311237665824514909206837040259642668254502725058492931430776215485104917681778256726904095390349823071662875541638804984947673416527023943036958184835052569389853309919725366650536595348796974747192469552615427714892014086274525242470613029949807300272591693233161283122742526075274304990237315557600315411375945328298746611757260939569219035951889772660276712527612257683433750680768315583227311680389247739488058118356252077626182765680224248807871810276510821590369065030143478867039326209739174555144069248677123364187604224636336874722565587397301529997693202676287146143723463631219659215468252082727460677841314296523747433143914403328588835324862746657796472756869698992772441117654867954301337231018318757369824891003183514304945739170943077884766866809333176160487230906024175876770572915887932710697383519894364006504469469617892138060499470761887581806405693914738604105646514842863457757343440693036298954602810706300128078293995102
330 1062 5.78318612411165955411378811175005179161836766315545460776099751714998863654431556059890972828555455022833768853635962144308039971374893541315326229418893156427361174478174190596254508441515034063986672375639896596593457330380165673152502634146245129009283888810361344572507656813454239886141759363632240754068574650713366666374630773618151651061562368175902882124427685729528004781488702983860792198980048398824887838923903267401763610111454496391260485250904173416703674840893830601866022476930527797780752938340081675147061661122863471171023055578847780845278519697607398808203146512255133392810218948085373942796501150222196133225582560054867644454412215192744420685592809860044290092160859047120435057652431790058772794503156989000123805063516074291727828530164834387459282203698847105022152033285181321275071244505375889574928842575562749037867799732468668748159693612274179455835855949948566299193450999313057281826520966052828190222821944623029358789724413213936695517974879743245117859836646021049994888812691687809425692963376208220987209713519457416231
331 1063 5.783186122654656920267632924472232906405575474797075588364662832970489813634746322986896324240502370754780959750718196086209090334631684741657922876717127247096804717173508188825810611885116073859294744872794167665490198888568470051433423972090449432455362914181770879334788260398963110721970766679776617407761414499591056686290011354775391570484955687947122123512694574653622316440865225673823264501842418765468027941914499028459258549254395699228648780479122819750521976013342899073617880196453046777538012171115565676198160117369508823951180668860286584746171757869175464916234052809090007087639904980855197832221146884591197888412143222349089174002822157212719627302193680581351710612916383631878991279660204512852838849521630089623311777879942715418510099595236557925587344312306775759827443529064201935937649759556538608405358025217119583371965453677354571186961015780481665795969863221023195880531940951216925795043246771851212047597378844177081723903906818764507227304174808416740611675328371473906246285896473082581276945757779501560626739530836804008868
332 1064 5.783186121215164017083570177240270417219228470504548132364588500412507204179073930462045994355944316066403585923968326740476463791727600456560746665587125221322544589164676227817728830202088080344265156541119763746388593858300747672340503224304658895837294532564629204922783119807967558469251777401891820837427574611507451991438078651180300575391638723149520250586404800721500937390305152441665562442997048885434836687407733164994251439360494491609934275406682594730075041768474271018534522840425826978162004903127942557750020471039502470513275685946523690318353446471224047915262455323380974857019462865219533659992879546477964166078701299294114877560038020510190822645318943877520714926640380367101893087755128154613373587950527779391472589042337250294189251117677524479460402315875038534432368263850294252987058220677448110235218209207400153896591473370916938997078078161754602398225579962148988628220933142847024522510408223359148686646016929566870152006386815499484969600594050150892531367337119248578541352763384664972810466192100631216308360319524864205595
333 1064 5.7831861197929186021010349067407185079676761578322038984431532281074791564142992208393067131110104046751528129440154630470098946061702074876341134035047911146321253850140596663213398611410454380230220517660647946382927456622514534910270557377088715923504883669729482256066578481252241778611391886665063628519649747379959057923276387399605309337256635186810057546094271456028760015817667109107892479312154672788118968190317798574392364026805456207378266495040700223559568311757633843640452429744755197555947946857676745222758856124259490902305788874501324207103285756288805630414611297881861210429675704785673774494278767453472669965414499287884472616068871617250009548521690312129310549718340885763628940106659528256331737722771468758112582248400544299775708249942458858313144810990342111671403993451664513533990488968324274121505160292221692059325748115549865726451195647080917933303485887027678488722327698207713160603391261564448105807252557293978029812337092172800138165748252612230407286379105006583275818783773850793554152137924648956420489202097290401360699
334 1063 5.783186118387663131866922215602934194521430592972662626282726710787073192645834024490044704668939472498837708602189682675392682255650855162285807921376835745554169221604411193324244932935702370003081927332131685522737430728638224461394889851162894373248474820399419812097591595962357761105552452198273150584376099581075545645352626135020804084890779727194579736711932156904915219153740441684942737169553672449845633347727923581037536326472532820019362461908833612716397511293807740310648338238818753571377548927951120567195685349830622437751081900424426372692399506026652706153033862603070885514159687569083947741376204907437882821372937572780553236178938351131946954591124831475805743153212791367833576457164182539484431216180625426823317907887341038761250620713774733429335730674532287263652934583366657704017191074109246116252542429001573144949561602200903925338396918564027692435868223291084948560954599418764610165271033078541861432774526202504514625599532303875543087858407779648424180285670088994965795446337351507502466656716765584555133429539242281660847
335 1066 5.783186116999144663995996704405570608814788302796324418957085090268518231422873074825625759593871395666960269564744584776436047635657564658648096593827023186603113939343156679004539594546403669103428342127125157355429430879142247950044059806687296714671723630834704853632704983681215588637308005883811499901657391473829853190295970057556724349762455887129871165786884733764768257871738860667154598408329409342336659262128682737492053309998131747284150810090104241011765767367161693735798109719871454643584662425646241666971142176559247613007568270511774397092903123252894143758683021433967725827527320772783792822454972792415117292606679059441154275497608979297845555991465120631013107721216312975223457665588982541515408704247267157059694627728259397406901452304473784478507882631857419106639947682863625112509235975226618731941258114607387583932979152923095694141027053059417201889307938823122284405625437560561760273914046196905993981985986701722092034403869035107026812088639757650488162698862196706195810255789331417898955609018131492807405158967223479775653852
336 1065 5.78318611562711476155729541381151319010836393268818400301293978039793924552341867974867282362727969411477860073909357549432290061766653705746030407210073552979875924762325733478426005207325113633179656752004839266977309882524461578828758249621531963575385256300779625935084423886906239408383715230638350606531023567842529230801709209067335889097642510708471458139312853338635983198136185373648195504477890377799143680855711853531409527721768751364184956735391168626255648707398800784436104619148948800393454418940580176098236256256141709752523449370612607856093564714959031354454176676092951351873805604025823247361554211966079168938441584480721858119265747816580406825278069673831458360701334517292415556994495041022156461981184541660679244972754520677974489538711378075004525127464178454505623818639234356659979105816177769331263400070472572167366267272907711032609641309169370018751995038947721827830781815139226758215975411775821540923664022789577831888059951248518976259639788252303386883334673987191334041237341090972303658020468243722434265268917368182936153
337 1067 5.7831861142713293997245628783231495251185980190843047033918863695218334368887780250881700564245330522633151227551813639633935259733689152262934504911496099027871902388963126090816135487931031470911794782607902598627466092853650207045366689593377523213311657863849555165459099553815182428684708817693615323657835068599499649709368952897318595604849396138247842728767032975152081875872444707397453413905994300016501094403388613406590823288675922976593219806956383212783532727751243312734289758948959515348752499317036845062942296683316778451913926796021685541128780211550912006970421234644950777569671163389536868799178291427369124963392638443822534964088491678464405029607456880483897757220345574669518416036562394269784904589827061329174953834493203992887709222270356262540054966435508768809740743046393693185083956909105190127717735987379776127993890892483660472985315110847815070504071299691999220242736334233788829644505447756039343544182628920914065749200352482312254611537592268685054500558801030638838115705579064401377013067585030132934964484648562863096667061
338 1067 5.7831861129315488746305854363523950337504454251461284095820314659459727657834626412171976478056270528013884037110565838285707573236163080139290187887976409290646450103424806967504599587178951388629448824510020962489695818010281030733434632623202103077780526639000186605376951558584671063862687625449881006986297206603081997040298240171399482963209797118141545907243322627724796764531050502109052396161617836554111134494799717147910540565487507058641477359081387636236691865193733585579272480385090501748072995606204003780524331023721036319126849288735081921042015614681344714730655800445428614198162026107611248012455902179413600718278052074057575193783800856796978999779023529450703257129693463100061069146404206148755666528280965669236525582818590810740720118299764572273481925125873259949009721959283395887742288334063283653915612451133324069696125814658312315259300801412903020397646771037119840721423336319896401541909747685490098059327194254490108825736063975094165521874950667223219343291348687006281668714421269127062424055595371400438308846656604238032643118
339 1066 5.783186111607537714367061301151893399600893442727443834017576994237202893860123322661058921816753412277166243710642487506275571995074351522408996405863000033115533419553558260048461886961442519466704879175709185541289453159123591288698526001969251380233185401673735665988187586226165868814578189716919516930714368403609382775795327831856286360191657201292454224188453757156042731649132467853115455440114451355313545892911231034534750318882558285271341633096212489282645571604063734857011356512216463494826939880523863057839826549883517432656751441851468522583264193717428805675528913749273467507968571257991086870791687004617311919198332937534241009790503272438519754041732011584279561127789422033341509425792999019605184552962033586650610949217735247899094193512156317620058584780415778148800756865015672176143407792468793364056512962516659427747785804890067926189650300127674165079303952192344386452624885795711985379192431631085302024279448763788123771073762410711692044737808802429495043671067493617484271467082481630992600288356229836732089712268419663604189228
340 1067 5.7831861102990645920733551572048741753045289397809203462542516534405862635847169403400435786120335976257454373559868235833677809143082108037823077422320493617672728480166630062853144909090893697858963431014240864369768656892409313124409901921273946192427388124154744419706376415055215647350063968914328509698902162143546219827911617413628015569269028281511378045789886426598728907601710134948917310209491741656318388084555060293679884081321868156539415962758438539386832671940824657695186343320171767014371948403461039106960598108428108441145238853979959584595868675992549511364441171590641900441331643999048650816632630679802989489149313610484185436402979896091846764129582076624102044843794119749925969725723729256929080676659100393006542740195715448475071511476050366728771623763202840139694376617311542444313037612694980832660891499377367693207454741045692534516742903578453148233154013203771717399094373630577513157891504783604908383265287389896638007907067021976601842875934198413443356550561656021004614865911434771147207894416293695709602234675414325741964992
341 1154 5.7831861090059022410591432112398293951038217826350194996112098885693240782486906418580170955024293034973956718091440280009448793136825656778497896427852367432990326593144277188082356986257759656668812001803448588327789495765129641848428225916902529946039002664908179163291894465363431863462432659080546263957752321517382411962512858014743592585361503896307252061258605796860755034449570756897199290560573592804939286230477916951665435900682807243879795044629995074582870993059674921633619704902271269067594018764867250949139423958122069778927943937342001246765328796728573978858617708412807333346367242386416461728482194711487845445824354937650628967340933042460722801374622961689610498137001469722045628449377541592079613365524354066213100115273999910692217556310347268817836531359249871841577894825646718157309361177461590724563930542408061410025830350405248727203982043983953610612106724967623123550388195257525893405818416232195369849822537902939831014245398996874430086492863936282853664988865884231473995624614195802921155131728416005008856386787393004850453778170480877021900593930462989821371371702416321128556135695905529157137139051977282508371
342 1069 5.783186107727827371907558624445158935847938639490425796553036407434910352464716565580398168950215168543177706664724015710349200002633748816635472106106157299585694255700452635884317968149683858573789817622291195593701403665277699193214013935952651190610867176068825845249985708471973528560455196852728307914484655183747917442384171470672241420769472310806071541081300842976342598299977623365621480545325190884392607766161220088792823867415311319268451535091933963044941680672537703326677173354317759820963398981483973420149164644914132434241862721109804250642554645139474607372927365203749095220160832138864265509959629157710721307608012363027440304372638171057449271990612602703054482421097068498513214337944661322611189667746571509215274191275610257628337707043534408638319517046035320143915140569956857971855357332729112200285935945656216520033802136543671088440132171967016929532967167632105071366095730668424155264556869219656423692493065967651167325259343006374583687565241561145547374406851678543378206021694368145445114909462423986567565567295333011804696591375
343 1070 5.7831861064646205915069999381291388817086072962681965558184248731036706056100758745992100444693396182948613807394914404779324918424554328218354456174683326957527297344456087704455051177820769399120011563133728934228534324910781172566117799048660184368162489623761616667356491532505791211251164463972303875714277121538348871488223959324227079241008649915521306355475161340350958584242068759507272975683295652184523192949097879931506603906269546167655907289095953636930123350716447142935652959898585215396969167307212361238096668899801809035232315975844755924297196068488989554321098552324413212666668276450222151956484034086546085290791372658274229921093633066137449835737337727267640268768705820888246043961720847362065366516088836421332795231806943238963100433478092548037665888122811903681977849596047540343577173644874403386838919766453417622069131360199532423307379247691594093252949724941438543505329048043489488760199948666730342106214748641206962619072615814330542140434812724907080646513147897973310115008795183281331211583632900825181891390528570579561155955457
344 1071 5.7831861052160663239612682644806068262127088435914971656097287934826532905398929444600100905815800743366277678453253472674858335889475319100812184825657735656105768318853640205707421700364615601912202524165561511412378496100838181916508656364821308650282677175100653639495981518558373685630802976202787835619646262308518396409352594191658647302259195333348309585562642438732579099708123725430111569147467209578231151182205887911810319217188616493334295788919116053990118113220114162835002944581619321000988423596261822924966343544307034177902608358243139937093668692818989765509658587345052951617738161315286962769547104054829213056955581475332864204172348538674982169969742686819804265696642728614075059683629958839964884881531013478006657849920673938398587654720091445592769702847588674593157768464263786582104285293303907636329322667731383640572787200953413404971760549429322682747284593800114074391854324230102531248213488865049100174084681133102640841768389754715176391604216425762773320385428987872568284729427651162700663160771161438211896339684086983188390268047
345 1070 5.7831861039819527333291543656031055999200203626229085630978874041822078145486812670605699962466980100732537548595178362174499940599552506446605493049512591546342571688408564131761846440880949497602596221402009344972597981623369691159815081216391374634925540864123011464030403432155861440733623059939734078120557343376367740097169247651768366955581806042425880063401575293532654302385814503260000205005083657620163416307080987276451044278295780648290898668085678248472461580538485098412069333732033983390449200182638067483642672834350722734925198506297639873304131328624917131528148919188159962046631207893669139396849727380822795816890511596149267802707952297304650265118988328860472886644174440230172133595824775848403997131238365615050830560950720086524040649584615315025326551593550179200909055941973171442499345947163820115915301043789823100242771412459822457294630448072114342255807402195982809922913520830911293197305367233350589388586804118090793189961004435589432329488308108220469263237463436891405499642933490609048733844114209954660837747572121787431587843251
346 1072 5.783186102762071648146005941584922056587081053540816346789648156452317872792583040620166461327882636355019490853225915851295204785094854784651362469427357027812905093741215491906950388013418678336310578116287543512600252853766323455523370990166676531772202702108524504521795124304375375730457243841037096710822614477326521200286937870329361220583359140895285223645589611046565567509443272038431455112240599035624627775074633026671152362556877860335804922486477929717038295632729395990701553244402330036065445699044462271775338200371039395785287695862040587979414170842293649686525560709523785495095716073900201837359355223523869870916777839113307718171754471012648197376343848413433986207865954938912263987924673059046769563134320789403148418060067741019947648922556387665434875148707348140439186279883705467589815984341759260599058563563491682638270461231857229585524575876709177507967346679420119136155467431174888933108743415491494378677377788058241611345043269470733213663962424278979721016372290136550771609427667796354928654935722901879483718057802456378987141224945
347 1001 5.783186101556218487681170084184020135392557004921997420216743200205215337129325966135624736093866516234803463745990725841318288150710434435293544734236220268497856669622451723727131898641533037888349868204003620613287527151623277968511344075365208179999997440071239433565920562326133150206126275103151451900792762755429361791326829676938654005732746585815751443181543653776513984454785929589012113308641231780692564148902548906977738905676709443813982478630485707145228143547898370760089548917410355894953648615993903918055940489612152439713682200908844187438298591024549300872760736345673662709951666238303226842803974120028540730687372619006523522676159056038458149446758968462600359864753586532113340802590058008485451488633028875597129578818526063539714559379933798890175093513930813993510099961087547943107656092295554794677847071600687920766424148037065630328014960247543091723839373907893156868366141488700230327962683037605460240721693676275256123794560545769291811101215192134860805481336622
348 1073 5.7831861003641921898865274595747675883746356543064427159652894131015931744621203680439559794038206939889037889948617257284545531437602475676040196481503817141970513026904647294078822195284140974350759947628745781754482081506990864593925020042065481557207690099253795109857112279308610959335794115553913744064264474047959450600926358191352200661885312632200318534016659327106016768111013531734549413329401231419790356777911702198727527236149487852628697231408658914245612370687770590793331250869408647034422818579838053321099498800577426282085030605026545905478988897553919843924100705128073359786135946097119070921188446114975693639644754445262608019708735646895638357978511709161479336199858720322744605579154418162848355870787543439441737263232550577788759346750294228794506765051403572038491286138886999279121792151868702150215528034456883968816128403600110059508776606463038203872769687193165219796645694557502598336640111751176263070258779168654605568382414567310005077197215804291944116449452736906221420292872873247320218518519487128768160530051068916173964967442861
349 1002 5.78318609918579514099261483739113760030280030734310062502140828455277553218793023065362456609598564336784342569533238542303002988426557301227223276817658017842757013259091209618991049672356695274173465499431264305340791575898811784618482403717530365261633577751325433208392212175571392777750200333717940118784776911472585324189016091481051743980919761187197040411150367416031370101801615038865954534360781504207636368879059550216969054221454956495748887585846578044404974288184350620327403678912639181439385998175766374551010539952397778178181256065922797301461097792240554079376542325221636630353400089911630519446471792518728565642743950352346717050302292497807994196203964796930928271425002007283419384402249930612753129298795086405099693926563671212508492135774428258085174578129489883583332670804459105765754851808183683199720584749800605817215455288903229968059560733645158382130080022520922776919386137913877883644432169896403109974996384327696710929167879932213137244669047505010258595004874844
350 1001 5.7831860980208331067100725051939746864672303837084734459869990704286978839312161133898380481046136456147787348717087005167177989104031032622402267017052365322285602083712398278889296238210286769510222913011693960091133902698753707875387777133175190090833797897561988328104392815718318369349093608508754213168039206481963088056570503917013937307665837804454819053835561992125505649782449688222400770106179226834045259917562168801495016542377389231036013787085334296031746161498254319043381336662166162456578135539365462761143302042797436812857870466603176957454079815574191667692834190748518527711119498009245868983647594135901015561860244089979618719556552777258232800541551534740803602554090033655752134535640516418582602454184178822309429877910244464748080849772665100475023898414480555011405889022576696413063788127287070767517106129739945808697694165629572948609520641608403793065163504644380534337611187909180252595154225341981025930247980610359836072204072271322696135397349992091010005430865993
351 1003 5.78318609686911516499535426616563883504324276730996721681885411674779837018427990886695570062455717139772622214266991083347472299540590484939891830122336829499844647163391109431379663523400563341231566228520826772670244602002747865537054549111999983015804075290295500345268302051475998415800117547466444958602121018616780105042708043831702046909447472412915876260411945196198806472744114735173507830980359908663420113661424131586778776949717474691773907169369546674484647274312188020335943331005871614156795345144921069817717334397896484842023813947226633845143722677992582047424482366439544148342425443831181867653865067441347728076333576292794360577269378763678340541582412140702009309471190671720277528355781510135480390774018384519216984616213836376294226306098036066333652423902532742504590811517564398186119952099687965532741125490446016705957380494946505404601721733953105792323245341924325169105134897900614090801981408732201935847514653514409482503064295402353087010435653342221823884244378505
352 1002 5.78318609573045364034080143154727441029611567644884890866314800606351790380753074820568527719372189935995249145156100115273862621188878481979883428118258429681462867055786447081568011790169994426756056798508882585205674759443498301775995301056902371545879522821073807317031657169816798901696587263078963449001968204389566731632265345670432021006880622025266514865116805980341964491133556593829512741405053813654775378963852099819266615647953064233232670256644792951434799016213092993296274062186385287905094883078670191052983481011748834872061136187591748680036646514243372700801574345821187601521708890136755598139734112827971742553327923374868726314066477907718640222648035517411659874637649403130474882496687473879527255677464730814512535290877685380628903242087375365289536087207577590665996646198536629877698429591509675287411393161329684404075241983337336162472221043592547527726742198930892380511967845258461579709662311483758149479634068805011938560000318474546525125642045231587242067026565181
353 1002 5.78318609460466403955030975790613280125170160209124510049578978063782294490556488699101876190360868369252361545208549367154846037852723465285112435053466028079527304397624925235010741272473784491616346593430993751901980224746154139523425079088784489974257090360201357843746659059446328941673563431276209449907844054561847632344862223538510648927166807853492643036063554324735326756587029779069730438212253787170719403020745458762557681526488086218604125864063515681050254774296603273260195699164106977593884579441777203656799202650419457079696563514734307718016653274933298690643067310149863864200534916357613138503484630836106121463643254077833393293590699579487436722245153237153711452912851245059914322950212469571424704326427605769840222208989230823835628118744546971870276623536737753466420190729290952762283442557590585860647011853255941666852198307183008978832532623050416638287233623409170122880130233185256229780832626950018944033734352047161231491476912044611202762193476959279541979405905727
354 1003 5.783186093491564988962910866058125991334369843345047577746139581668102318698361263388945296953811568137411154217824523142968161013149402282307529159895101036715446355056995569773422650501212177069959884565102075647762170867821372775335293044470958762536228465354566730910648860954287196363156950443853580069133572811837421575255640600339350893802168889564712340212536854128635132379516139513007792562496808220526789935814606728640098045980852302961893272872119075868421949255761216783819453163026002166000175485666689112821298712616718166920860063398733713845890089492956457144664634336718724425273730536391892965899728861376483145285877162811752092660302037883777612341922090576536587096314767585131775824492678926195314920014537581806756618871752156737793316873636011162708833349864087802492712039254636297089621173271976993829590959958850457755892795611792170666851314234879112313838479665746974065868843030806499360128507013296888099773982936191498630597807759750079748180097262762650715520146763585
355 1004 5.7831860923909781730876484919907810504688756163033332535153841801907750664203555969949628589220632561227675778703308471389331459139103332308928767345764876714285722309815926578594043362103384895944269191867240386436424114630122779698076917505702012614759070560422279913548510762092666472267003064208594291029602918777064588364692598958054570414127172910571361949691719627039642038777202652752979113390780214429884252095815932095115624157517160858592250513716936620501604458698017633156744513661540343343022120713194287369092724283964294668118566508285129923501586268208537800901628491915630284231552426783780435236671828007839860894351606334535464536309017887852534020110829494458455797614874290218857611289626615417293575565175258628662180784972762649421680217377204845728242873665492630282726500467774252568205406966335807762550874810375234286453135369511294434120004304492110861923021308961620514219552755766404570154905996744334757611823834125777359951536464237333304551231613526685434985370144908975
356 1004 5.7831860913027282746141560961152108109089453895472540999665209598184330317320656586201836881007501479626510883741024930829592615481829242727250888135920598463500147039411476081260908572057812413407914292315904209980314044627791488369790182843066100123373120589280241202700075898781314184813654551385075110430939572605230969063526939255407173710155010044351046442037180907652909098720494738271861182337031957633973681878286291471355754287904058682357421242953225200569462195469600896946967346441616008646352548223838216782272728072938137492012895408584601392511233234509096565839830597675014159255064204523182063264860751273959204602026882953973414396052925643827436735350535837600883538712317156519813136597717909854720638784250003525609838293859406517363258960342269188750814882199531665867020685441246232986739915022678598067076726820453068910567608475333431330185370795823916421139456399069832266588445003596829857082065637621335100491269701555722029266625274290434507613406776344916987932155450922158
357 1007 5.7831860902266429157643369900480318593250121125009963259058832873797791644592642167841590200052185047679074367886075391232265686681942850918665381851359414054624748247176819712793571778167313880298704705834515149649474821718841745306971216977504170466856251540828095151458942248481217235738117845911858922116260924720675884323485721440986410126437741672738378599690051906865246424125678493402126578176567603515316650220023019975876895797692156289810030047670038854678838148275427903796118876984270383702122750809825763304806478288636026388663920530867891161038839960098873509445226880896769586089791978524362081143240618152438384987275642684029068906761307568512631727326287812700452277398552001221022219533533330782625503337384176345937095139451758180061654925370988269395400226089013373171285891939903286394333946340099070338504810957072275053673373099634062940735957207628891635236748046424368095808768195892383166714746494000694575368202191347946296325814997047179315787737834170780744632038102298215455
358 1009 5.78318608916255260095151228466444950207925389013550194106553914500993460412742744182518404987867037065790775060693277430635107489636160959954468052121631898111101553959302135816200735000826320472516215373501614293075283030011699787527152883148147630218345168576226035215332135194064653674342672470024256285272687273403392938790469009618505594996135940684342472159282910794479393815082916149703333752428521187589459214434358090973714171203950824921969851766454946222751426853226887427799065300920044841886870920885521788062472340740122016434528922349609338593994881976540911912913222933474082863874088159589481195118661256167533359332641941439586579186891629448120967913632711878961063528499485078972813341414593140593100107883517931266732735724344025035174701999740564346240375230925795610333373383702021006267668546789225505290700011776905779471683277041457083856223562197502228887360237111099127634806788836651028847319689141277143591843027467659118704725441814191144489139368856218353807277880110299034597
359 1006 5.783186088110290660714336636047163426971222790300803549737475967660782746159321378134499360031753510911130366638093602413835305421491416451751954363996969907803484841991682376379204508328802693947861001055977817772346261040910057430616782733592756872303099961084013947311694975947802468269140722454856651801410388271800076340264209268184212843275564867520166605892729810332428649306786330575439454078582264714445126936236897997212712589155543306519482561932809022051244794417238514849976456432321158911923396285490120697307568809451179852116107126194854115066295537738944322656377759036882190323732724418113299638823111072441011699832764769330827480033027552824586915880509815775768691643400569597336557682421718816456646653009306667707491851393115498222482066019626835623996627794744460391250962497198379416354037751978419826105590352539095483551455419481566941298576503793175198305255661756289233363939519497007194764353723089548684240685368241821897126109329218852778927679971709857524286467104033575156
360 1009 5.783186087069693196893687947231846068208741520486811824407948550005958695615546287711675184987672222542885956656710776017795237288908583126154536451351890159043295611543532624077742772095973662828892649163096440292483354133991998290518689120953473866450773718362726323181966675094520662573730373367169717140697345595036065771414758062517258296876743884214116601309408656153891103401126793664990848016498844737424525817158543729438343088956906102467695703386210374491451397987236082947309401264793651950354297802540470358757638167084315085264548951710135147423822815922119439155757140088945901060466752680726053677749399553520951323362151152219469050631598358595791023212891837575899166652404443135765365023713720658308359130045439562501304062137117767218578857877972856100774533344170807706591362521095616023910313778166698340146941933612004017384135585194218976375623316489119811523369576448123321670578429348308436733547523871593058629826241097103269344801479012737430684584937747059857976766152242292652133
361 1010 5.7831860860405990290216158181595702606215628053293915971425826108540891962258351425971234635206692816749222803910255187822356439419311668074429448525572582007278148809411053470180288404079197576850435553090484153259504792629034239655890140483437048653191367774322919653960715928064275698043854892439570522391018403937637677993542554408314663580684769940143255514296259731084670039172367355224929406651590503681343526368127906933428345287522496997276726129149579990396161499313755422564897257606399411239961045041655709862113241223184987528543548042659823897610713538459603120353670917696323620206201064728960161798528150920084332767252024710441393539875724531754400885343502712080478351374894395267571155517977187716481886890730204558742599026777754258905076784823880181642389457479933893482597661618091118140294328553829429455268406084894827448726800047864795414436047694862503007944452056682271802331005712389805420588704610038915624936320650582146686038316780031498141374441364146169692306062281361824369854
362 1009 5.783186085022849641892285534980341340428550941226668137066995587520380827851321973679206956468014593188365725374278142773300179374938101568697988515701087811503553149113711062597032576511697902114413649457588433425442952836825094465307324506772974530663872310060368638946059785959340923743703706743520854393400301876680392923264802156435137843481928866152182544471150019322158289442164007030863500943894550811593859645423194901980758938104388769578410655467927337904261149907665560390378541290095525459398042516534630445473773781992601008461598944374402929471260002995059753508598222114397851544573253084656377162073452027290992939555638506152760008224297507628529692265646398696231920959046494448343707834232896353244974790219343474360279726314806274725274537787858453280749212054746848690581950692358707976826413511779342545075942718854232758309525067606301216593642917216264086968776220072825088408285203211335796901652714498923450232022944577863114172096134640485208149285337662124632540242756847815277639
363 1009 5.783186084016289134285680631252637222677348707004011119092350680302882071181383569211967577467216791483085629440751960477982455367159991410210724641903555657263778455215236235179470793151675601049512896846341179775575121942372985758170631264533227945386252012164967902622185528443463242772018408837916230308111762238614541114717271384440557423325528853996098681732785676226863029190455500493097158859582512950135737255684515390970889818417984099919722313538728398652493295024331250570607885383278772131478128835470776014669634354444432425533623322430775554698231668058567722536241662402359563529027683667680480703139819621292005557340520159740758689383359110441720998063243658098565023955063813054679502390455958315053345698452360413259309052546108859267126467397463383898794460995624158703859348875053243915509027899362984701781431520480967347866636732987030869699505050380220040427277278294095897538975591816367719914680589899417786327148182694885557667053648880532981705433319863410308235113947479447466645
364 1009 5.783186083020764168815628384795460538090775538835414861236790570456470245802545081723421573858588529331570474196746716480411993869940245156902770452755174991677384292900498023117679698822622536133183057234162080314860365088661023796428496916521219915529749822454293068529564224536484744848054647308545726690737584593314587180452343636410046847893406232422654039625328429469172311763069132946821860507454510679632504685813357809927143396720706366982679103417874935992770617506830224153628425206038096210590026711819415443921578608995640995618531867217162016487676882669555111899575066703494010557590647140592902889984203616965606301977501889469686566207219666201521227584299090849426938799452621253137053792440404349387032083440017791555409672502509349696153037060048980869612859424349968322581389085203746969004268638916825917290055286140728501341046416512481750691636423065331704431478343064259189016459634552478237691943002775999034672252325685258908583499783035294135017563323543814349793742109848014843805
365 1012 5.783186082036123922874489852014484582770027201043657931474690157531905727407673437326852570732269455161408609953830303861176145727698749448728304014773878213588052276996626552459837401588786320004143426946488351286629015602980089317152605334624314454760891849104901201714851573745102212551948543869381129164090246176240360021875248843506326864845059833306708358083489026054260706609823654839056846575732204476185670484699129111357037751488257338481095874564616150918141466022799445233448041423239104480986937052793142775939028731533293169885917329963105634493730290639095369784874146360370414465536661841529397858069557578157532133357176824086565912913393338508046374721802992158580796158972719236830343414999063909541813074254062119460433822587165792455663880752624828223389000438730393995698707118189898920577403102373137224233523161328459605043748385037455823418391618029746255789395098868639107624163655617234890848245626395940727715870045918234761088722796026461756644832185704179341802676580054112851214483
366 1011 5.78318608106222004064760997453250371968048999712523983235654118115096971742070959064494412750211442171949906260546616261471219478406185295842631045419145417015204665415858972204366590951397594735105067321411444476490156995953597691731945372186611034148004839397664308818880580007508526611386699305661053807557199210303572456715518376913329082652689736448453701235170279121126927897723640963948639402450528215351128085045809652119836907319112567960897771723855186110276417849343058619486151152344898517190848449020477875050839814026802782828876439120173458774491244333039906067738931852671504906845759538902085702164370573229839059769874865603673848774335361086010213803470948327221935361589909831691126800999480342138855427580397172075423728190010126970997268543969856426528622760048112407574721852236033348456724458397990089335458887523464124053399814937631322245054932414160782957986413381942097182355210536807971361973779890697738808683140973932371263574984011086365281687868067635019496158045366826736748339
367 1011 5.78318608009890658617135468114596930811041168014926040018059295134323810044781370941654671561965841944472548684682569842949981522899327016377775573442028299756017435590155499368524314435929499045781039354980924286146232065254040478928338709974465481806396433863649986998386457845483605792367784171138052990589275973758219197666268948645667215183425391660277104913759054528867188357439826884785111431400521597209616685238527178364162434099251872183483341459896922733277047702395785678260428205149178657128948287639274590069496121071781806177580625641345731748884903758924324077996872077139350001086624643866679008334530763877339704804940927459951560767074023746180689848433248544413715470219421951976149901179905027168566296510565432246886768318906128370113192391291249470341950240744782958511615745727797094968098573427859667056045400479095988900631985492265321596414007154764401875953458463956112175577412886555630287259588138664494190504858034278130759072812150666382561491254351658917736275066655809210298123
368 1015 5.783186079146039997409271484949670086457897478470382856685310286756288464858971424765018697042341948102351093543354994594715227493879366651174680660928354276918303522457712075165060965202405486007680187961293327372079179968110685260256083800704793930853157475694408316337612517566869097201652326572654597083657246444954852101591522024531143724193072745157797248228265604722180853145995225004813965478935526134829591067654318049511209277349966350843227427932602606835503418058352205915080561650787605117656539782056463478092187408579002884895541416895215794587911523057902670872320018982983740812612872041821184661350904975507097843625283977422265040162179999006062747451867697096351829771950369197284090317235389643431985915066754511528685805852952633099101057052987011866304247018261360590321793865492550260161768108467196933378274767269744462185770077526126093105069752850593785624693713958429288536955282052479129311238207092188585308806265103104804724858938355860800974154067921193615881668593545555326953730493
369 1015 5.783186078203479041321598548586932396059837068323712411920276489317813704759470351120275802990293187726816406415281895647253316559954783341739950863848075252223326055792057103088676732548330592396048796259664442111153089219761008006220146059693867115579891227491591480847916573464221561860711109852956633890353867798372491335379893623102529698760336972401978838112672029711386934832363779879836397359401647091008390659526369819432971932137122379294892129181938290482813561884344861847873629948966850462717184799476462972374908355584876596012575327422796146564477250003144886881741919316045185036438266930846663084638004685190721204828869847405563489130599176296770350224826752171840899114356676394802000321068892706567581654346117138162417127867394807205782346511606929002227341588716252084096626371624140057057746865937612074826769101011135555742574531043740994196213748264184596765417109707357716445636339056598880462208383040119876801554912241772256354708218117758328789438926716865590593429143129489267681335147
370 1013 5.7831860772710847699040152428531370898203799212297399256152250271318093820051355099419686724230016355372398617925251862361927634545749677584367530707347426862655867125851142244467773462867677220495612189098335064309742940497580398261494495541590431932644386697270744625189897769544934360355758145051204727263045509757869234302031079885825986085328702886796319503596569156075692413483846153172135333021306438242649739345891915399657737432082418551650035154269085190154318283711052348168217992661956737033794502421383803402062714936802853051288178791999457999059647040221976608224538916796613912063061133337716763847757367901749250733780209316106929080637927467591012368172638631019486747044908904346353717222490081600484404808255524861412697664342088418461296932912379433931207262108481741024736290589022432014042625879348519803450698709802653734101392421250619493664276864162788621778272595563387103654670115780923906232313517954680458706650475501654218108736466875364111550785586767624583155665389909378571683853
371 1015 5.783186076348720477172175514293592771878118187336955041807653947749363036884319600081462045361032863946018785920919638655740510597667642012083630004719072705791495519191965928642400364673867232316655233135510041286239067063150048548628903701532894011840884716876907494396705536657812988516448349766853151651926113176592351269194927008405944960707762186888717551981653914627806328987037233939470402199940371171835724763889140640524081955870979675882026657539666880829060852085143462432241443593849472961675980890286032222342942708243311902728211790637604710038604153378892137196115758613214041261961680714140251400446251515861902783777125623361718164221739171537762415998271610837421932728134894262554369733763331086527485451204044956712005731868572084028117817244210192061645629489791510732831627962583360491492404258148272745053458526846167009632137998203708199756586425394904444073325860381033321736418367256680952228135038140517588654881769969344716795679307984786527759767985089203157691164016768668908577128237
372 1017 5.78318607543625165706919454200457970381575851644632426713331516466464346601593739815407600051208079214343319793558400539149547172379773499532570673476583815125560972989545487801930876666794960327390845162827909714508043691101619426772226447722807057065243488918834779881327780786981863718619016432448613367709525767188284597934013995382432962888889705810320062704024787176169303439169192253297485431015758449809062019234474386805420966266845950411953114684154476720498158366491504675835957881711864150281535730568475143992002297433092161923356669398715627597229847372227117349353127566764825768530629179168916215174755949104068151025414063154673646668583173333027419660718229464530159181416570944529901649422954549464973359563745913540207106234243838562119590250900834248142001235413004270565892505002553270517453156342537285441440333499963648974617704781270387540017148990961908777022249080563842296968717673952746309178772500620100255492495100414180566343837153529846597034624205760840161691895565792097213722312785
373 1018 5.783186074533545962273869816464771528017000906926659261531995051607174046373196645488056015937907537163409092990411402032356272450797022434320220642572428198676688781697096005660571594281200674264405650244375085062584161417892178785558766494445531829203073100243473927915781332946853597813850343346067576502411297864123983186040627807568235600865409595514404744861184399950748774652106168636542135204976248214547165375584162976718066169953004207259360243293048258692736488924569265208045617851623219429854415269197734514729899449364881045072001862511901971628376567558592743798006631984691946210665552849284714238771572608725480819147262888842664028143751652684411220844585541574590775457354315849363901291511536369774410751435189498692869329680086094748557114949335853520958310997549512568973931638670667511822390962902417037119020320812607266597294634705354788653311265792324220588850701016949685806159677352501831213389439579010424384661364809975727519175986585444784189960643733734289506813927571473879842402283704
374 1016 5.7831860736404731638880105064996686019047075130244078832407699420625966527823319970940239539548647657843079898633167033816366560823002918662004091579484941395272365424121107903493510859208838748172802629922098758501276484768252168172086079648435339427455412452456211305882518465746740163993786185073811730369523075308859777263341224557697866185552541722234084516977549024314313773185991899846732359807904953611548191401650747570778556957023511647559506502451396197486425692836694820279924749190501587065680927515591006471577803873582159481423667752577587242944324383375538343515494786024625555962142709197534112711038745181171795578266146177896160902321982291354365240150211335471475953872030454545956174007098356649177392805009792806414810538540191859440468047620966423462487520906359532661870688911519936352777023518450747557938079551522995925809915300380794634016973955171519283329712166244706006913060469833151788473881630901858384428944862038675395486026895922058634372048899712058369263222057031444528236218453
375 1018 5.783186072756905111981824366523873924476371102608585828137239561924461549978473758021332319117605739847124253615164091505774511939326137335839568696110950470034856735816764776513754171730739096667552180252158592729286650663187954465428955369285852215476155602298492523202863980093499606800842094179795424413823877034139514325885712748066764075517453076096436670710117939760819134587594426340498451261431726201713277164033878005148559837284491529355417069327482228233566868403357935304113322165523853452944850445032372543920607311180860798396014023459201067951192432292685640938179021999327349359466696131592992400974574100725888780274025472845993373077275424296415332920002083659997936438159926075723773209222587004422663022443049588002860687977025052801483307612946963512532720831437703486853777831872663766971616818956715198999370675010249236270845618190870697681923210839178514068836236715169133908532323248037760273534818101937722871070104002866449251289780534147623174532396284691625748892374328112894169285173411
376 1019 5.783186071882715696976870027389496862774250467200123498135730535594005575698664340400157712720225392680335479954503810095707382627480055183859581238906377266536307580810766571665980258578043599515084061167211746478663734627074247272891072967031871788253983444278883175115792330249708697495229256060642305936380729316593377664895824314522902876568336899931784091611792422249853661251862414522883040550023221794633872681847768729245520066504742976743445844639369346371451666970358044956605337051579583651817739870297625538816422577279043576008778201615203467243084643213566400397550833692259759715681047622267487358222606166679472692642956877310831139253925524821052211202462898864033220323837561690500771079086712673107896949864968625309490521992852241512582886090598309578083508739205014145284452130683915918294009975126144493723125329184579825986669509420774547443447522793142834528953099787781932561265258915967694084119829278234760452744180003620887021263802053024328969123228314398685977742147984833640395553122553
377 1018 5.78318607101778081184662484386411986321312459835098942508750400962598618018452922019692476021156629954924179209340081416563837934063697308020304569147203957510577349499948137248836235968182720254033408055917814322535795780308126636115171927292957843621951693883186836003021079901856013060094865148165298825989144420991205697635562666610470768627403284831948545469643744123686076620785508216024596121146465249730009603847384118168034742830709811368265276870524717051817510330841240398767461249404021771971857720928390417299338094384897932025706398017139451169215819392649749106390843308232083503887403127497988286673250128213894890628888623461931907057628201074784567839021859308324802057785730463287519610427073633810001211974998980135874954447216317087740438085025250878256637877190615392791943319363232913108470984695047073843564308793234460299957665692467384154278697260401024229389162667246184207867747136905462333658623514952847490636582162632736343162235045430352083374941255949796067857251456267839088218575298
378 1021 5.783186070161978315115245055037252609135082211099437893556917133999957230420824247711881151759432586030506866665196891368060132908817996797918047566983220453792257405535027168706704518169473037855565147834854853824347584512869234008681108752648226401915942149734140225191141248347901108693845323975189992740758882575483018006856015658534535518312965363629291986151623418820804354019935334843210232986268069891764284125543410844888915440606035309227749515713683629932030186437255700481703588004973770637387558989059929478999721869483276900736189724859004555255456092138905523230288509024583382406713375599159208984630519246121844290197404662544602234188426200007041191602739248975289405072175494324526628635600627960412359998404691196283204701135527471524957967823788942143829778130201702339411370672418969598552928052363361281194931017329548073031385449068624431545485602008830913897784934798332306769482584989895960081026960228068783787646286990776238473751135271087810346634556151593470009520557724212726616416847828862
379 1020 5.78318606931518799463560634825139720981747673855331934611958364699156774774762761898342420250058743717412225309637882672111068183281545744482040172186866471951748434260401711824385025595602451725251856273337212950793458853019844008424562911931276805580692937440204787478831170546418282848361957318816904097503896197566522536271016593122869337204091489388393218509478028717454023015847081859282690810584009104156185694114211840176604912902106540683421321584320589084682254326742032177505716672089522363575538504104794515848309395842780277806379271608660097667707165342195678879951922388075336046874810897620221875653009044952853574712765800270769260687983721852744228126279417342364911152926037416627504914887823257174553155525205182091407719853256709899311265914170496759971169832708603581599230804833383951982815337398911512037458212332506988962502395656606609290831219417018799547556222047927159765593993472535865534783293871535144806417687224864356375486699083047632972317361894357924058045610026661188233370648671387
380 1020 5.78318606847729153212820948293481118293231330704920149689574165166448404899692901457534144837637430661330144691063340944158729232276588831368804791354459008930705002281837732871999062265745566226149348391911770959058201653359724800347302910612108437092503870923652916613088841544015515019953662665961909335172470595144974086799153649587379723122368704369446209921840917447328094197711810778296173561693993750785615665267813445923676267321747204876580774051806391264291455623526939988527646146062967518155029494684160229741590104186607784647146305566377931858982893530539914924553881472622919461614197483041843922077130894915386481764832870448686226497176525629775949272607121538323907809890164616869843069039628098471728960780278135104993160845253263291025562389595825592513455536221932137908450732633092591345905793368913004085000817216142991925744562768975852653178327626833500415487813792989218365844761036730008791912397844371536983453846166079808479682458619833252399942100616181149383965711221281101959651934704061
381 1021 5.783186067648172468463017892083024318375534885948099681699449637800367742543084962671921694860556320586623536661698139673640397357498393731686239687669570634752903938400070657238054751097351142421995116872923358429385197428587267573672345921986220683989770041116959394432958781009826217451130696025488487589079822050412922677116131886595759903926470782540518323786684787846230501763482304607198530662255194913880024089666153298896923715310793645940038481813498101157841281332602915692177230144063381673598857916313720484852426317113652988221988206167929613983374205935938652506568250911521102597547704304262015697510960597629366619824003885625446769851500053886718689261560745480558255598055216071959428175535799116108331876052306769878789386177118005599197954330912064053686442180210387366357723426288277963419621650061287847415874459101083540950988581236891356249067606959832809831934948970343219882430349324655806584355976517130857208695083837193313715055762751292070822199658940494270112240545748075732749816183880406
382 1021 5.783186066827716169666762584441686444142219779907564361168714025154961469974957736691735776176451958371309217927762680847713912113384857902350829168608826831096151524537787368993412767521434529219536648173915682732231658127100461320051087616207350949987662296139482192548361114980029958747194844313429312838162353871895870526959732822648039198063314710069303038101078399211127170805169822095590707014367603912192928544574196481027096137290033448795842897225322960048507994077469086571988311598194357868019377371481902173612433804474415574623988273912538062195369605950126896895781210318671341398723834431505351035256978536108540561650441677363305774810830458581203728552872414306995961310874310364908062433547185854207406655544433789993205086158488217529630103516803165637405370394813904597945002116086715124134881961226623639494286169249499687601186798298368459139482278644760993587661286846939127797464257765417109727010675535431790013272650729961591727968807052262028203735273741019194476318017175264529039079779300835
383 1024 5.783186066015809793638704652846987737074989117871418055540268233191124846902249110689781144957621847157448443132743378684214391613288998141394068920425631462574305102031786957675556064347230228688438122278147009157002160585597646411515875478758253250500363214149324776518283047556455772501084808025302951832897371233898725658443838164928298770463130318950835698109038757545528344457537484042693978075358213806703594346628039041059705075998893561843255889480706168069606982217441704323498072381835905703800046853505139465750443709691281782148934696725994172818477588857690084869826104138590141124668758089137231297616623504599348199171005361455059532305696688598203380196847278024996347330050855494767816300395722537125338896099844083507687108636785201471594076375537201892699789407485034990095938802556826409337507493666357532539340438264689296915567917328936019328674282791632143439935748484290371009948266757603270450547053538508572657637395990875903700312416313318511103478567843821439530729038398891326471400198675001303
384 1024 5.783186065212342257558287672212682949415999313445108624009958646357875601433446517233789226573184182022306077398884130424947094235777230307156135880452774152688064456853261251298781474219150776922565725507318636803552741382098806995074064104743274122060090941647193888172400801154201746339644396999227132010833356978357989831926174210731295626551723641714786011907293208782276065562408512363782103288892058795692589797083243086576888795341418803586616864978461557009573443062178527804899084343398757744773416636605972294177145084520757495543015818329130634749582882848842984431411513201373048453654991528997808515159714800835735032642620171413437858000119053714948691187927604893881986811150268546205226398085866475778647299654459355601017985789972482858476267226299121727959802216121699325101102641095957665447881891750472486530112369850204105886520151878128194573289913045139433517156002787421648509283282590533815645483941021592797555079836924650165744318524312674765117405740393212803030459676205486154901183246522360354
385 1023 5.78318606441720420596854164874490750683350593075592261194063834822447461498331987981553149724567137116614011779034371221694289503241604181656664332212662036379680186640352744511434170062189564070321943391938045139769190703959966860102634912547027713331547552003231895228044783530222474743689645461106245969572335074144732920830978875144251713771973136265678650365469679675615955561101014380555917719029925484932170082743857122354935230867233796783755824529080649658628130856903078408472359035956798045687395748555561029731028048486241860919133363793154401638557017653185999130354759064825043534006341053463096514096665482712320857292695988273360833420028611646285912903027168664435793473617259734228733515845893936861246690972033863316975711033293579289140550057134562352021626886688557352435383892238775524078895171126027645534163705901599879987802519681581434484919357025777091599542113985500459253041694614429103905855308283799254891920858546756471193866291026012246254295237170428613710588335645866619932660437928807728
386 1025 5.7831860636302879795195173509572862801306939232832769318552264196706731024539958789179960551035657481308370117662253021769728938048933094763583253835281897168576700493467477424215646833588476554370929048792151348601119282876792303543552976926204317520384000868279027494733935634784257837014409519705462297559492396311242457174829107961089380219958290166019980120258428875976448209610537284802406258571206149437095314760030534825537159032357535277944141018129958293069622090074846980718625350624295176312852055781858208547090645948351622673834798773476640820858785649396154874717780716071726686030958572549466636140149476295351859835813517935575712280656016971978934210644913061430248387572102352153110067280331008454253239069525460401112806633782924571103714008901118046387355767792229522688738615942519733165164059298378860718286051364252688519757995046155820595413302285130517434407658877442164815167071335696362696471351697711259324204728857704258998052142111103219513223648951661469605528441740038570613861644685810247165
387 1026 5.78318606285148758435643519068919474872988707940490906557838149569947725136529564714963424450381444602256343518512656145862932391395445233791265950095039697305914122559367124693429074761970052947250999472410613832461471390726828840998353102427448047513644573594144351630014262136359805676825081554485727914174147683967697612685225367907538056855577437846332959854397439207525773922903342889536175882079490924413660652773706769118564698152968017868721703145048668824777399278750012269963657109501519390820278006129040857595825310695115417108489502831826314889000591407887992999222654325222096579417073273507145346693407260094664903207017252828176457712874500184112153034655665157423572370402925498929856280929220827429919044453116807077718319487324002937444651214852234661687278356807443249666002730065132964063711432752841138455740666855393500790429686597476702080062247871621643094718057679193173123379587194526211538421341998409676986615437855564552922230965432946455779542241508319517553438224852853182394432649611214998346
388 1029 5.78318606208069866213762669371105763181115445836638304202066107924068397703391661750645548220395472405368539221339303520068951515339334049289476523719707720623243540468894286546557204248313833849416205853133944148020328584268137920647203399060017184641377386826222811796213674968633430239012442054864039272049318675813908245558092376666880966976442079052517733155976623946130720559919842197284720898245700987380120072922801260606340662963175344881401949907639411233331049308333367667777312141624279646337807424524667408018156296108420749468429537494491450180437157966753154211218780545123972200224979368664541937843946245451712047646536258235530447218312725512549413630045417971873793852089794779989453264389303177022903949018079711415678267317787331666787795025849527844577284550721412570371970667208584858715601433716061197076253099924515011083428277642711683926870476204767933705898124939260240495645240439787418300362185445022874028572504971702714053464054341646077267352131165798699308518119561924108366035673527512765945585
389 1027 5.783186061317818460667729357569096958189896669698018214551340201834879199426249078089683494565821139774285623585781429924916188165566920720265013929212138576898763898882047078600231859363999048342011463903844088694241991047668265572108249285559197393766703396810944449161053137672339022697440971202885347603237551278647801880679905067292286438569017270967584768791390298286561635209814675562829850669175506943053106379833770208872595941811801896825756714832004218805319975015132060832292686171065328021749723947900801297602186970639479826863733647199124216862380079086499499326285601596138692373472814605921699769863925085557018056496237293417151797410440491728047456146489912878684382925952115726363922583416946816095986917923032110079115818424779296717274882466834988708624031294388060127979395818370465436716328072289714996945498891399723190056080552653547228724662812918062271247431212648707285805250387496445513160081505283529423021788602677122215260830568944246407660063691416247783325540912453023290334437465728521792136
390 1028 5.7831860605627458051319676802761007552246059818871540735243681888376368923518875853348392809784533925966680335707773330524247645802017198261825690177189294253183044544589343148781916309264960443744984656251428359531987975158301128328886068693818881466839209285750203407481608157955925009620214714928234984251973715290898333275408493424387330829913544288934925733677605217481293085419336274267669879044435312307196637001318063732839575870060788187195872804249996993849053138904459894659175153142300783961292889863549502432491824959892811736707810367941321103863262383945539539954973245164977516667330159898173142453661136405405368469042772985988555938367966246467732051576372329036832445930758664016393024856143569621572168739563945557925235746439691280527556462272116122145753096419940726619877032816250747669903460914064092751003309034915628202335314574534785169159231695549995962799744714724757369418862092300863953650413549291925452864815643879415231043038312406195438889453199470540607654799374034224573746930530589318581968
391 1029 5.78318605981538106991771468717338985642297518227048309934817237607719147715072768977050648154088397725302405608043921488484164684106553631353980660041185482104626291292065371037338885905248655080173209101937488705477263992929466647220101172732947902818305676593258128822569111780464850098121811295710588127073041853328109199745291247990158996493516668636057550918539067871691011038829042828068337184382297967477735951607432838459642659402148874149066310723022294002305547639502698478899407440257875096147769421243182068149120781186473953459561533387341601669483776116464228977458175223159216510300408860683623445802590547964429318374210475127235088989203385767894355279979965703175165464614704410153118770488897722042771855922044400594123289749878298258090443194043333647803441786161803024695051573526107072582599373946990671029383051590400139172687749031496338074376969983090799620849833933993487945134074593770248559208998193428103835048502651918758260493897136793240178569719213766004061853990874989181214044744244452564556813
392 1028 5.7831860590756261510098797037350881239459060083359741645145987100104657301168467167296440302674341632169052492936230510419949400335445094110299783175010125455605836326987045027048027642519798510650912183669847832818295675070232152554430032434706634621401720373147038927795175187410501916612261282976211239289916792082230045079883753314796512209757084339030164059329692489016596821189781895964559240087422641078464108001568450641086889035874578460969044492685276267233779891864869172662344108756893782133417102431062778827762910946267075785088199781180343911066172990524876588350773558035906428750717468177935880223435888926928902007535649597316005779788227404825024143670697171729206291280453017360855007066224456638469908491726893141075866999681804795439953335811525770246723566145384181201341237448776808788900912875211054782215573396072960390560417714938959371029433267979874486624826874675507459868352922662280049408141854835965379302487808932440349085470345518391519196181335406586394194965674774466926894963105846658198727
393 1028 5.7831860583433844389470097276939978470604903482257389060557757360517051166338214463113233816277963227330952036341237861032742705191207922578319120005755363619227362545168417303523942979895110230292207335953772901359315475248641456893196492273742537138510852761549931576145224986111444399366667199970954471676525072542181673331276627538905107750400458929269590927980223830331268413947020386570235484578439937413545190748522762790605784739576154679373066172547845784401783612516575509373895378841867780249453949288553400059004857076659770518634731068348641110252239555479013651231913862663144442921491038905264139991352580417277538221326114617668370582235188736419736521566836005880460526292057123878020317505560449805000119677364056237567372259092349643549744525012453104761680631004716294930805954618281410342864134650828129483011372327529234348392177051762289407732229407639051687037172248021842438129967875332034884966536419803165078429614035591798553683704218475354976387190490388977640780821903858642837740078821090894441932
394 1029 5.78318605761856079232532384291914066581671060235099704096049341663890321260481561124249480364439243916086024919796621250054027368836174319860914603186049186700480515945370545245911860640607307423115882373654686514725413608875171786443520003265417717295711200413221760750601520727276497209291452184581307695753927992194052875706305340787209921598145523124689986695059716181129547295664983822507284241666281203751789987637506006347808976905386871247966207392910887547606026373056744609591775902169759020821338465223761900720042249370933630938437219907291294785657507395324005531718030175206957342657924279806740048011596792862944700947082498892016206577488941722535463486583681751466292852572182131987061441374061311124637808619567734662936963244903267631443409512212420348725441130734554236791402643504801637476639671876074218057788575171499860399496301722303956546948980421380235346214672821716141391884094499570960736164735933286598060239266267855354970212949770225637693297141767337241720417549530746743706580740140163627960655
395 1030 5.78318605690106151183822297845311417814452147136831478022739444697912162345435165869981317927580449857834069340076986449003477976085112317401031827498087319225232407438666037674130957073005061807804048119835618050550861551436524809499415562215907303854867507819180682043753461289332269544758042287877792108274032676252491710682020229070942830449169601716977139594509614682986579366358350913710294720537195005105585245544675754609369765087453162670272993710580741358631023429043352109480901572399554608554487833511550634426304640916982972442426097365125538101946345632303889229584395920706911930116043309427591561465166513978921319978561736018334285067240820480139876902605706805929196762205070900029996671507276173146533443269901283420867853654444081931304290392153993231143358759661842883199296308749964011297960623456095430878966580170273803301886700675645684193241439682367958189164938225709982937119296481600122425765656223691228671406187235398048160152413504487140902492201917142744301667726642969878016471767016440521021128
396 1030 5.783186056190794314839131228057635707781224163560903888574655038863896608904631910701767601788881069730306336706254304874503258598360779582843408528944460397349205603803442916299400744667918112004333445243440878933844364457894293022802404325495265298228693391427856332221175468591035836626451445300973756795436914535046242834761560109095037745087259769424341850363759715973115902438888735406385870587496676292059883621055836405515384102597343007702002986301715979262034969028373458012713017444733737728124045684059573773330384886330991637954511672886102601375363815863843363581200180044568825019638357510319743807417201831103569464778850467728927324159457872726320737616281474576617802007932739381776216508389745053101874676695535020835152482139436742634033350062571020072104039713269426359861698024189195616379318510499294599901873627505510592924711511480958330754404654878872853077826565894702662610419482629272417129572789678564624661504406709352753866962273999683439691238870327650442115449220559012031254508619255315914392522
397 1033 5.783186055487668310415830178435356611428136335500437787634140529774505083957151078527321510743970172857004128899283062750607244760929928876503571848230663461275363493874130304093270223946947712582930857707881306295314105388106779883789960103222401653333663645501449049612780494513728047329604310209390497444046302933759315488592119803697621739571198369023585405239530462343255080199383607791004770687547998265813628698512849985643746230118053248683888249068965414157643999641577100402748518017727951987715460336430938455331973288427733362389016378671865970255650137558349257872474341594546199472294359290347201480995285399405649368264453875623712325974213789465816862775888550306279411312713731057775369262745242903504789457985442691559323591377750432642990900135533778058756386424514819149877440962985061094061721990238665961684635757249984820478467401522761852722577460351134807409362967084787540946101556006637239164413123440074893964712161782843152306147801055116467513068219256023231851137027173013318734668352062484467660870253
398 1034 5.7831860547915939749647445091151730715966103014336321758571990748359310269924710387562783016725632754081401093264635378917635306587503103016901036641558902547951733261455075007007051427496077316358479908563496843036621758712157659793377728935977424737710731909140168426455212505219713267683245337306750838858288532442204754104316751531608918392180833861667803208459769416092652078771826820191106667017555646981534271493060496077497336340532011383802682198473311207734779573020112438503109504169791785637896693004012936794365207893386217199475550132505531409074631061803557266803289067489547418097453359525263754689949649627792617488422990436254775089723627809338017970080297962419677187374113424650648754554421726424827923113981742283361445232518555900806425591129230768615352014486336729441094436713837707704242324516049700099213725017692055447757614651096121266658357343385132683493372689190224133852982044947489403796730016616449507452732146142161972156581786138532614568297683887726842703175677846693557493463911337401606280734957
399 1035 5.78318605410248312825392577643737091465042577699684731072044512652868662909549638936810201031563862426260079695801514338142445568288523732844789736328080777810094349573761756671387743416243257569370379069409020674374467395177467961268531708793878037331851682642752929947533177656575943713426705035035112963890871969224985115685696423321729840432235533407163645052807720172340946707655242454322457110017512288591167453305731734372250858309861541316085846636027441425886256017932339363329635493636558614531094536743085869003822347194678989379655231268433786835874891777459271153220663938663939654037032849759791515130419421473398527186477267869508871025414855432799590772237728640257292641964586880221481932426068500375822962114451772549600024718294098195184915961474990377291019104859601464701945396577417240267239607940193307828111309134308434725748670933016734725505888570279124524553947613451611118657641369163671599041663529877860111042656713781035867558831414870372808641447875528957095160009580398604187960538046249308138058031084
400 1032 5.78318605342024890996376202259165069197491786382245823698510195130765248707306478529002312699499505450222141713934515176151889952084704136946116518394464769630400060468949564260953543866141175064141224575413877424741410456827899867589699135779278831926226859534552908436456741408604977558354799859865633198411295882440779685477788677903752116585574007943411070015965753252926909962520839088839791187291303456637913038855305919755680033880716514256737546002905886905124881961017260160483395297312764002831173526594311778623449488105822752426683779604148066447667995501092304287905757470599356691157563978916965230143495029376727195039137364455082804628672097847446639088376177037496887668665815259594793655563620492975157549734206074917480661084156943400204290210037370315531564000259881493430611108584765880640580704604290773476265369182348621182669149705996226859692726707856442111986629827156275675157503990102105044455128344994071529233109837174167721568543162759195144945475967361590305998746491864538180247393145262788248246031
401 1036 5.78318605274480575669471389477552740400500892640224198523557539889253616260700782442832892761201517064136182211562282753959349746573658369182913524178927956027420806233312925507270680396797498329808059720765299385851967313001262826692022108629342771413363858941533765020635718121432187978370194034137757393822173703693296090671910035450948603166606838808176890611563903549520887411909197700531891798804110134011310802914589527557691728186487464087901651467059893053690490718390473541502422742349107044782707764903451388285738907060717581887511893477238227852316817750990523415765004541043739693476347674567992159287727435101328065119243417869663847239350428102490274808908585716419058326412434007736287529435720693005888596837304942263597483680088816719448740581998720512260276019785742734513570515790139192654677985173702452787707916085295393711496165154321769136239945974964964434267769384524124169278084724868999658008337937158351671726828176119313582694019424570489144816300922477263088163410054617067650057645192681045974806658409
402 1036 5.78318605207606937943164354815024057798793725271139867673594831882599650911072006897818644859652558373384581917715097024238093783459824435546624691354407012376026363333956825856366562703646951769415634430052270147877710166143278883996539570608257229662992310045181973231692199091779222693198365575655182479002970947668164586318725708269076802934675333881814125936058000526727553218221765601031656416329508598253151436653389826751732901087646544033171586402149174151869742646921554662280188076944284031229746355022479695492104426698173694492828441428052410129622840691060079479020060769817782893822451790416143543061950550263543883739167001349911601246147991694607164275064450205265960406512385155271656287318589733153969220461581274450164551167917669525706606760679299131756710882309795971691375687561811956951962315785035660951140375583411369308154263356347792627277961623530164056953278720336147176779577164840333066805633571534503535062450400684347881844841405891231129448622772313163322356732364658955469407875713638225505240741152
403 1036 5.783186051413956741454560960905500879030706638286668485982127872030597686980074411935105644503841280690960012110141074711046073296062007705402297953947754843680738680805857608801275554383966967908904410005863741067128463239070235672636605805708904781962254844300938623197485462894443099153312295224603166430035121922262507931939324817133710391595741399505150310208700422077232210535824102536931905010509915013655772939451170929179327609420487745891796165103481740091794265250994187996131898239910098913329059427704870029864400410515867146178867096025106370551998773139021269145610647047662743821307903711730691361512467383074399703580487244827801453432909295642679093266782237943021143365608750158607453256991962692661929886996980269393441743860078189461687381697015891011778413331528922023837269554313312146808401504889860433264419242811989472072018461523392958175725334874405876524032608508736652256888677191735408784887108986673565514869190853809264831907499234100464861013812151877774563752614304805939800101055463298571411119990683
404 1040 5.783186050758386036685863624819184978790336995404504772104342234020771750483486606875336681878530855458702519236462407317289942172242874156072772896598358150166503013408839974105334471942536860868381972494236475515582014796611993005480049261573046296876954688989991237974046361641697953690930553756686007247109962668275638001212656716669002094428186672075497064228579028552559774188202187264227401750161126226338892302273601246070090895878836636542226516464880229427857212031448768254227792898266580111920292773817811844862415548712722532355754684741713861709703516477028598254315288864959089816336709426271407046098114116352974792950548048394381924321947696627452016069119369784236681746095628547771519433107606284213563052826112169146364332354793084147840874311065888673975090812125650080240579917699463429541417259732565549468263863346830234420232697353801728444860037141932373650798226713153170571365017186252782365752017766588144354025420070281209425244734341062216003707206243967070853003463402403422616414625442555891946743779156339
405 1038 5.78318605010927666846439009776157819359931006931088544001574424591026639793342891175540378208692998009336195374611491614358052601716339550752572750823162154435277675963987947741950035672524908590230273018916020404782841533915215393553484406036996488861333878662139553657733091101171585333901030440205545692477045042213414231883253639218465936977501925692483585938747600973890390813019353443468129083747587616232488090702532319078069902874989940488678674847719704988193247800265364398321378725984232175062368568368900619072780274362035586942943199832524014198040723265908669123855100441697609766352336293064999207503455663508272042920795917889174723025832488664151415248682736754930145423893431445563755572482997937093949746840840816235034514044333310138943561770597727365494031727855408296720553701541695099655597183797991174243586016182903210226873257441009708223147942729755039808513779639930376632981357256364994277390886175700678686412455360860307757981532071168078919027153980039092162662862649529655630263450292866752492991378292548
406 1039 5.78318604946654922873684581656244782316135283067377101591656831384735715905650650172506736706015066431449252419837101640051460568418968158454523265968220047177090450756316369550580747479243507843967705957773342461831046617006487148298408705957667380942875178406012900779294008244697598427457677803874831679514784181758271169365918801267002870841593822249252862912819792906125411279923448246679101907386227773693449211848537152485282878931789596756142371401981019850375618295446318743732595662087328577590676735577963720879565367365267031477556796713808553762284277075299558677823262453674383304816792591567802452629330671998012469260141810464262714229234666989590863370510458337408360226106246279513598525359926148389002449943288579816628550666900668088958321404788066705992212645681908137860649534940308101873993038885038515655110639106256131783513374610422959328805983108458969395698713198597073664766140534977520704713462018724828406373695637550721630012071349131307315331769205839655018553641112654762141886421142232447132054883292964
407 1040 5.7831860488301254776573910640456224101309026368827570359935953726742608560965190756866117875547667809373589146378488613309971812060071315038488739285792455776955628458281402797150097298645634074916259498026616845031169124184005225001711341410512950658365473629312647624585470167289626687787634317682124384924906359371718526797846042698459570087420448155998772172368075853772834996624239512216331206772987674566753786094970944350161277428630711972682986488431083537199812124003110758325688508382845611473415455081920695187301759392529776291779764517670567550961039276673976784919909943562178049056081996166356186131353267860741522746042159260693469190138881909234612119658852416207292217815464082978197745476388573538207730311244318852439861417453959662759204058642277463673519677591211652970789835437420646329640663240644646815384373557842653717357986717465635272745360184036408864175792608656473988121677386995245431905207485233499585114894136240766291482327577652388215145167749328934482729716699429451734281361777970909163521600366093694
408 1040 5.7831860481999283235864062511676687616977603214689786400533224730822287252367328174611482254673765033721707921929885933948973594691590484887288570813256309609042732885903324602165546394640940403774151866676537070005706444156798430831807261870921884545585394961161831336263655815777700514803366122057255630795674377867753998897520123685627935846927138961271278343024700700222039371044245773001647381696875772997201605239165141502996233155837732044933379703555226467659657305815911882361553983971682547001455153789453033837650079832596219009718025465346026734601226101837380606201707944804925682138606789054917358354991263730668214574667673625430279732331626234520324723298826678811074346138570851335066492134395054330659009028453288114969527632854631549789099934458595179832201615416111918813512971328589050168018435150585328731362946958097104630563931787097015738769984744105921944907402095177280268465790566719600867263827165597354186638462872868174115053278492685144825019225125634265559350157911321966256719061345191090767472995067125839
409 1040 5.7831860475758818034796688964290743482822011480766237383722708415049932371971451246209529162553839718768756234308948337728987662080926457841531467982609690747837768467505841191488461299497892352774054388780703274973975933209278697270495233793445869664544429465297841012017996689570609053894957338110844222253418166222777647011566718480360346879714647543871087116000993444796253301660448779885440341329800746873862609069888185505775738398791966796390111585531433304295850489264395718642502496097112986743502409558019497572260862115386747551216873433413504749097908863743858657591102380051650975158433811868165386224241062581035019734048829551653457776581370046139679671197419639204528978017137326388428147547059950931886404987292375410248164738422343154460839354941468002230846893409527897194641450958629458542493679916263101330239931242081808635273027698105631879980619694087727725291833388737962011362373057681990287987429476716983734479866215135902363169174642800340135283369196544883961044179981151170978560686536491666812724002845380157
410 1042 5.783186046957911063659390036642536221651212348975555390994377412831266544202803648712674407446119074892857185790633666755619457694433130677941320247076965997087425995834770223587352316836568594450960109677832022989726972045729921876948898979951402106809479955408192830939644783722726228955126298142770128369952830996418901132938994385702191407442776061299840829850910897881929167306982312075760823590681539969614361973029392613114314057567956866677102687251219388176577811719319186488860715504979246347777110259766264284683985996136089592977470572135170151394144403758627415972097282416187229813874194769998832357510550812297579122123145246317458076585957076729876347703244384238403830433379544565597695437873417231896757315017822300434238780053420916197814575534475374678459177579222498449465426160545537497424610367419212295725977306963999745548246312895007910740657640943516996681360201189804883378656441096817654064516744368083644297429723911943245660200808726410616290195977154226290791127869174795569211719233162991343924375437630215198
411 1042 5.78318604634594234095876545675424257799080016297825928753947837621767020356917877687701845470474923932455044394415481535816199762283197592902172228492065122246641165503033719272737522381376565894907550357206885076711356759253910539145380053465678482622594683152681776108963593955921745464812252886005319890553201296463827816937487778270357255502555530959308672270776721199001960391286705465066815389500274499112950526241919999870928599041661646638357969343148408077277514141312313752237729534954801149711010176753515246974882540224826359400600927645354347849115772280739727944688126056191455638766252335938907954735835845890369854429356778297387855832719166194674993122423753490353834185532353249493525200856416659366129460641604429440980070592606725935604006966364528001214657386677434971228380017486348282846520700979775677452768793622159390463791344401448365127282149245307716881761013960034972024146532158203034773676693450141827307413631238942574918111481541323119283819927588050348854986270133911658530564281619260599228067340289927872
412 1041 5.78318604573990294423189924734636385147126482718298100764369416412550213989304840526188029076913831586070406153644525055447528796081822731806899933305638115304394680231593408156838371107113785373317989193237068063346744560324867255216050088614710912343199102516980355031803134338830698361816363041862564586593516567705557928506579789959486593612209263256327443284501143442471188866291850243838361203056334514599258340855944342290137714913006377673880895488447558614510157919600966072708366166960878949671527263040810222578596372043870585211379844129935123293933053375229950973623616066525253564194998819577163115809478966306319095422963571573726652142649746346203202826435670837666513628236253183256643522977274852651360139861249334575777033243811343759553036096894042420903905226376765695029650890853936301255420814973497107049347675981208010030898871029317358438372256272421266669618276020977681338571550529690383026988385086312232340011030568210689233573027186988092167539697800674954878521924445844396885076690805641868172984984955039504
413 1042 5.783186045139721236221153947125696890364571373581740418172537909905148166107633079265522348749278514371707794484278338151595242498747079781350109063331476607101080129554568437224492480612823514545994967915538929072487290636674552795652368399831289119841602733509621648643765613952209406087057036522232721516528211008605177550538204091465850633607195045848605110828761982556234534627931076784685422823114484565881183218381785645431913843070912791923500419919916272160315262050360394985611714128420810894367148433998906648405437027778240470483442504116089596857160806258310109420850235245177491898660715994685974189072620987680098118390797430006713056405701134940903542467226163441224842616888438736641427468924013275435446560774092202021094139455169632490749234145397630204682432349638069133099968140245757055667586887167746728692867129124560523991502041778983737588448569985868045099381465104435810895653001073067169038740053056523309652163035187628620807470479154103220290276944574202120531450634415902921020517001653604726632144381277224859
414 1042 5.783186044545326615774173059520843342621072548597550867849998361005450882633446838208854639201841221141609155243380548262347805975143385858746666055081734545155395684168359216622793551088920285068770365440754035425381089333435342699474535041416428463393887273081299465793638947723831056110866591023216663642724639505988004325661176900228542222726603984005336888452064588530057976572285639266733699746991292794049522361037777171643089420159548218946043158076514658078523774723872333166684797877069106075847847223893449135585596988790129721132544781208613774460911665797604702512092036650557790634096335752614622700530016711673300920191179962511568705488480602175863981335158014970945613715472628454904887191047178850524235347804483936851416313288227979208040923529117881941801899575923859120872237345096690998779769490236721789258746520046692201988591608165928976409516707406456276344743062986220050987858639120657892238784261724686395162717625706437318117005535541189213422092249139750743686120490618251634796727531952894258312375107446098401
415 1043 5.783186043956649500403008198006968066236338330931080740194238596556890410038716533868875195534279110883364326727790537359317384357112270291040604373640518481275600411028807530240475863563501468093791933422144429632364313129624701484006423796298417470800383765934408303681036023664855897189683908935009344822638518980972563396999366720352192523614816401038742917063625494118414055009056628070054717128787857398118794313817878419649732464978344674428458812658937675178617006587246386404978407094169968918671151830227457353932065571465142611016245138466849063183167340806132239112771468112050454229821696278289490358171025735496913324997117631431165960658269419038112295093947906564516227635491181782026153996486668736096848647824527854124643205085272720466143327593642675191901840083186148113166710165748649820310168338398058133699427259502211675155975314120419285778933231384122818540066848641528107715813794256461143061533389718889842229828701537776660274303096508969998072608302290306593142297033403879592113583268190417126088313013155779414
416 1044 5.78318604337362130917796465979693925269415927764043969030812229630251332552333078170971253449291867405271368233445149891286184778109417514762431278094381207809723182408756040187090338928503535348952023277565055504804427304520552487812083483857932211326907966986231458759386605949236132992841980860827057841309940028565177306912298870988390112356517344367783430059347498440736163012709434044281204865966172068790718720443371744958617633782023993560253250198184857561052351793161774900472503386656404951756374507165756676525531163002581283080727612376061707893152261030277914125201882214882461526142251267210983521887254910852881586621652114265949608324772014040909241665015346894953640558044968534049176550370232922059969513628674000968749076483920997195533165492756632243055059329653748789939435262113154212298595690999541987952611454914142838195391422383066174692681466204416804162435330351630659100865507040998106531681353471956187828512031381532954876719665866809091344261045149148370471195732290997165174407197884714671078727797185091803474
417 1044 5.78318604279617444594895599338700111311773145247366581305081503118555005556132547738804515141884114230820900738499151677463460588945583453105127850923717197203443421089479542850774595920565762860446423449707586100849061097564080515112342272648204736567307519440802619613175059473154582703458537986849944129530485674041482941042653173468677054573883048312150690011985154906479802005422103282228378856058952683537016828293157784422131197499975255602127889482635705583942891796856995811808739150238604127137774487864057188471175638943248334402900076970895270575107812161312691727612089566695236762646606581616537353195130102756686620985817477325493497717470274877834072689609493148352667815204108549799900499869760996822073110259103133990196617244305627120004423541331381962331430032426208430599550412723529982226003267157996279991332633670967803468394228592404306581327725598250984769912560527748266618008049910852506647653509116451436826957308304526273560994893473541446283191620160698691538514283162684042042049463745526611191143389066656920603
418 1045 5.783186042224242282887330249044869945847173226697252681249275475045034525358212727126584159968559807768342702296892891574916586724616241561657526672132843135132852570436781946072029668828282760424867922864790323104169316919950224126850680255258077844221085290209956650975191566816924273032405087258432818489453283614239413556457183944789343841214987790720154272373026303689061219040931391186786061988497290847414186580059080722532372457706556751331773908225014385998054161715737599787322634389237714915528670347025154722804950361601722334681255457815129770594865378209799627863888338574040359401235340805626667008065804062730293216074260790200159042037663139422941596002922965515601653935793955518972586351640387599645258737735688199602931317090181806811315812532240302140506244319384344814376017255394863265411264642096595378873219142341736118756563632076806344984284092253115908615856225965704063825447907796546772223116781507676615321539120391360400295408503651481137327879983813726886415501141190497026123255250972178063052709124516566052103
419 1046 5.7831860416577591443412982153596073663930887939514844603195980147630936930573265783862572927022335393438455612662752730171126116257685324714383891520738931985990566191288011465239002685376157570239426434062502446490957267201556865358737269411951328003267765309892168941236836170857689651789881578107423150740868830916139588076168900730830701004501595615100679023268327947578300890481451015233877595670221789760834741334982190182963817862597155587344297922208710080079786512728169133596697153085751058433480422964349294189262459144523461306925469367262058582978777706301926220164692708333917477296391233866248595492167970487473833778989262837431263488594917367285686182829453221861624933463298164106449438138702204367358265957379642744600231405488046618225054541428357342390728491289757640801188094809449637874192156904737693355960585729437864695509097408612312375860359335702707236153363578504751027204249370299093423066090024999381028546104884810827945621092256791529901305664774397628781225598036863955741891625588449755912829946078741765350576
420 1047 5.78318604109666029099825717801870438819754270815445774692028423592093642563415741817911009444422926352686948802323607412357925627104949389577462695215546317739573884299817101045163258440290325815791115442954626235824559258661610213426827815525057143709114942979556087391510528739675456346083372241341443193661713548133809565512031867034605425041868443074192447878533727646212402938074926348351779891572357516737343193265750015884040910993550363675788688301804130464563502957408445033065490658804955811679469728575623676892013057605568887078654332655536615656067224239190958438665031161475789471469499240033705506555807174906030275167750091841912953587867701488839578615048916692751320377083634771265118694280797228607199774814664567751704775025440730140403758754696272815997808566574053102849052453261019471412542699339295752936837360774135062312766226879834749256238797022846295383506281317784440819613116481934079152006869995684333912758643819631980985754259947561961465909469278181630937890523648250290131972146420993790163226565417357087946425
421 1047 5.78318604054088190434746271365897524646238640045995066000811781837051688499979488531783981482549637309868585908108521187071505471510811296942660462588942599263660170809212078211386645780117668699042670848899504337023869994765028992372818107662099061597784658473568767696807278132486718200007635762831771698360648380300186459783563478903189144169570366154969039875979389643140795775504472677415934345904449946063939139293781545224156013990183201233375421991880251842081835032698958419582178145786931012355802484165023089091981572510307699848886609057120472590112744796773270411060716095488645443765838482912769898356775380034873729790694905593822218971374092938779847480456748365232728153813722398219535107845267485015629473590295170313836613535621713960137357191728973345221004184648273391303329367989626025878085824959563742554577496641930803125410984548339499618443555722778869797451113329724415169737179820207941604877473884998587798094563244826722227682454877750363025637426053003430386633178772281044134187170927075400827051139718111926617242
422 1050 5.78318603999036107143665587274334100587509739469640794163393973016199559777808579199077922873725690210938151971949618150351654603685176166235633663411290239614336966500301409345403424842821504666176195438501566717507773429046365085597821610209751997865739008123354100293464201028181279253949793276889266557668547086840426563950302540327813293629830068724465545585366598827315488894790431275414335249599077471376649623662718142448467468079325473953264369448592048690616940370355621280284195569775399943723596231690590142735213162773225137312238851368703350424680478919716817772471240829923162875031829521896628879725874931997157140553884492449575275616843135196143740668589613287827954266271852844829851243174922585624023239934689057098828736618947615786588306235186176702907353769273652704057912380943089591839757234279358516209944617083981936286767955934564765995374594000427494792055054419870322347602414694412550404508799707813018677507696572718959957048195263678313977649357440183403032545265983127968617050753050608860786498912000257395447203453
423 1047 5.78318603944503576991640392802991832103181145197728811678225435344713750198443512063750851811262742538170310054545030345615212924720636516002869805674385115792114210503200403964141539886281142479794029215353769745692496983764596829858376115755642188241483130860707145165829629728006663289022845166060077888530465008420368187249479976737241048595345366451979428074805694590544122300390869927494618476448050161249659965134248319896744603791888016733951260745386716845437966449002345925652795526039603722570150416621865030591839431305889735703877640902381036723955113995085200496106916487794396947629195009023663878739921486366467199770388592235189723071310759808335106680848625936441182058684757788254026331481108985674691151495838682057101490510458640806946718580635741591568990751551886190470914193221249616052276959080345800012581972981807516744671377469595773264477242799246738538697644842835720795202416430484661276510999892322083913971946268045880890824818241116353265447859258927473885962637947046877632168033589454995462240683922727879967983
424 1048 5.78318603890484485336605978282494156359586622600527212229514805792456716792868551706378010933935166621138718871557685565999964526338676404817764676964636258705222441194955099425201230548473999693632290320203641715259473527898239824239662160511106654082683483359937618034856992887725360743401223096688721177671747700449541604963529511544732679537058057652687157624677359448774036460888949269837020876589226543216223828691176537988846696941242185351536733074340227529893487038954323375700567527079732206986910173811414330984150579662843759799491898584831447365039991373204105022330458650639087281922484693921557645007612089217283658262434959235293476289893862266475329904177171271311944441508576358235568148631869915207017869730768630448304566586868426752727114538141861632249613693919456475175822819190858055933912502493968626963580868740901716563705815471716472426473147480161677641274348170726541704872747701699409676017282825627738167291956337289516395489010881407748915537701183092515472958966908418496738017688529966527699747169424190763230536
425 1052 5.7831860383697280368953882558840229367687597283223133083307484294656750235688825532190182911983382710736428124241275009764369653029105513814440706890168846508404529983294864300513019996462380263371769191712654969762939098447025661040399253102462023772644591400272652883153370204162269517430569682778181709754602200635389757992595578249698033337160740681005352953903871641672478856821099468566832673915849031069297537727972362569228297351178377397867873690537009040368699055922370332350847248730615228790704573127218431861032995887133218977386940156733960491956993623346591028732882692322866630669208383407346551807806938655589302763560925184039150916931268892092076823192602606071945058730185633430566322259935919142464326628020839519272856377401629390535631586176657201638619313973252080603853292839857217748207396918683378650910499053162177158190526097372180815814838232312329582250906931580619018812622891227746132331963031829478754796341119434130467317273254522135966533832089962567371392562695531976373758623431253922682037307459710913264328545574
426 1052 5.7831860378396258830160468942329827776380052092050452791052158888618475843733041319486171689220177780284358716344147322584058047682915542200792501557825739653424476111127917180430204167880261545516444361596832238636166871869933681296285365226786719199375892915673696621879014482383458071454434458486073714681165622923388265386390565337761520981018937471139905550303774003749192184332509070336532858416025097973397406193885416180335809041514732942808333976858488189563610698591522927735109029185716600471429205361866651881181311264409836234841988926910925831239009293396301108254516014983567258870250390182921682532781873021786702495987504274487754368635324430173119735464437625577455567608876775198524150813869177276402897246259949380422968728753946516447311315230676737267068052828632633163208531058344373983365683966145803739707776869072752811257948799383088728771854801156360505906360255045861281736765396846293233526061975076693295382036272174913668527775362661914741314956077875332228350897882362328769425146526523973900748204928386553298543225336
427 1053 5.78318603731447978777724481476430507187147879114690812119588438853369510204793143240830294312087735516856420246511902498247767227405146718472585940019230791735162837062935822042793109929897034751422670073457755773519150250269589325263331165990134844744529556143483028376176966930782707045146298778498550794598085296238767244840756905235468951262281467629408748320382291489803667466246867331054177286814764563410484917585388272952182913712770466463298547868128094532120630403696365711003200463788887541150879490490800530339472792989959586333161898755703200618394801716511530937383479241798386163945748798226777502973283302121050629902328674945238553967942726783489463396346469032337954401006183576241428220445646137396447184454493292018681931932415613990707082823864527917348821840864876305142235438687844224604382761650767256080534744735657246608337293043137386667082841219603302922018151073964487722097465697089754252614410575888801305520381736593837595030712099451687933164767089187752286017023445359857803504120654242558795795634487332919173566401317
428 1054 5.783186036794231967160035440536811354520792635442432613920497628133282325477082203059576011250146873893941096359931011074541123165802437060064614158010646300739921968564724976309605650413057415232581247195274250917204707828983377956329915876305440845838289313621378517225690694919732436395822594412786906173517939322216469833743091537145814130467809715655361515423639616213542178606631432717913610766276144203666009168555596778975663288403023254268245289462550153130722015749018047790642467381109081587334903800652601737425425890079201600221643036561139613375376575014036590158348546530796816107585045860884151814358525502582161227399623685112578897570397648314233317353792108372871225889745004063843310566670155699051909895291489937284339350850753163757966885923757430700998508082972846474427770854040002233820506114828917010100382003086811430322944395366961611372140181868270278783565158685296119304026638354855360585612572490305641833005259496661685131212678061735772734865123339602754683752431030411616369728937476512733982709966900732685296705596216
429 1052 5.7831860362788254437248279755394227091448397519495490579161928982005628493770904849835634025847985114240988973510847782040165194104668264569694965357861578168159611230304339211839945340469064861688198700603555100505846132901445714427843250021352946119878803847329675648437805112887042255260069994679008160722787072607226618948978685255303629862189181221269255987163045058881747111538613681847448045018524510982846011115034411233935966182907187484483741100046009056799265403053896764543216030740580358451649911804148426195185007821467448071027817232322138112329951598836909807451098268766309673126697270892541376732366392524839589041757250634739870454623646691948043809874539899642452765996814997449827447670621965150572655318756429640233234583247660226495595715896510129122005876500047542319248523085734029912596131412660572488043728570240636431194877547844792571454878931073124754523566134527179976298025340257831969275641835477534989848392921989497244719359024008567479589566365556976705718880083652069317587278750685086788838518980712531831700129339
430 1055 5.7831860357682040335068281466148920646382704854047149413380053493635763077223635784653069990232032576276571205518223007438435585666294025794968268034769217312229743440155853087080846784053448439004132765711585035106877028644726438225664867015717078171196855743927147988519864934132155788609274179653421187922225961232496764664447690987367347082251406423704033184224776048320916994688660877844544333906487027891492994018022205725222636981387850317694720118746441108964889602158105749177337274696376446297777195017138319071890595145722402050287136730094999990064911118207541665119509206003394499460854316562778835990703222527661826324895052586188928192642199838266566567812454138425931795789357370449546357482809432444790036177409765953158014779120141535032665649820114516723771912634525070510608144244066659377342373394491563474930121980112169171844274950159836663777896852464547711470612588474859199830079984108532871883779178294307346108764850625907167357394131006122682963235698827146391637154724391288984668810892649353072420999004384630450696253654017
431 1054 5.783186035262312333154241224776257261949886522921382341601245022639604808551672206924761820764385150866471705585066118998952530593282706383070490083456586164271925746044865119625297110139812210755970182215330606395279452215051406268215408881260759824884368811247589406131528181998488330012425821163346731176384489590094070831163969065808079676475073210335265952004049611514238837282847298259131294757605452661131344567289833637075069925815284116547792694570948188834563509503950005400693697640238060427170920787896627699811333871174036309105986809100428109941267272715400355707225684773682357980666348608724674032423171183450720999881504097567657188265312171465336080598553969214334860311922297629261482374332316815936124152172338627284256385327912643979108439453318259384769709525519055978528200015462444860636221629472374202719160689408700505538165347068790317520912771747538142467714164964912693591785541916669464853017871690925439694030214320814619913887427884823164807033288241640407972104198605683698058597303384182854718428978607329772205124646753
432 1057 5.78318603476109570730418970903958213759556792324859642323061541241402882305706291683548969133747068121576153954597693165197847721936976910617926098205466623212808916138093833679822227558519494106107952452344819132608534947922792842628928365999517522052675080579605687176589310452123002437458674739199535016322321684276454707661655817739951840425689485115385215396756847097259749118216554110549004894854910195565612278945136875334899540488661597050457506215199723866975803853057578754834978341641474773098144557133860256465618109710556862517558773723325361543132540085582433653969961892086673304509892366129261458705205965276632664196315379575528001781728507144545163489131682245603663911735883086034091075496364267121397892199038781601308953294778843283072879700689315855075103352334795847230037391428564629622441563146718973072650995008786884324275522909718032788466871223738962803347661347783628811529429449704824244335783999351373427146733593763116012397447725902508327628975629557209756136949338873494243341951575560608493201856796235493280496739851241
433 1057 5.783186034264500276191414400234058759592201546289620388751067455203209496892910867671125362167436383341024309650818255692277392000913381204772569356279066967259651699298325486177867582321091638291116081585587042039812008392538127401972678361456328336156477316416002033033728814752394342899086123318072324660468135379864712498303818629154278103259155817582947800446164079943255728774057479405945009804719384954419727077262377934886979283033925268768641209009189557193925023774321622904754928429749687849622819992962684239724292366131980395548874952726561380801310908670618504028557706673713347310751056155125364566920281179895219169210475007804464732952999023518001146789783142288060645861731466006820061447950845529552045355529125081149590349712943040363523680052740180466672825375554909935823317402006668374232282048549236478345225760778025121923211771887197745886773144822403937928089768606674532640615054704073690328623519510171648244040927149511235086871759548792838865719364026054900230547472236167501956002032509919137213032752402660834052289869782046
434 1056 5.78318603377247290348494099355374373314837493994021877828785678694070618535153059421587552050956158394950791093056041029464083699174973393209789385059944811831076788874494864144591380393144909837303554289627407024384938807793090337341409178961434934436084336577212456395260388468871515390750482277936076852472603482737270698226099787314063433356799373126184760610730371908368804599767081056816040842307745179532745070870815452202527174974243609065923112813565669454974391728585720590182434329512515147163790060311057612025979344471244918584859237112604323705439219139799772369351830807902485484246633116226301870092413628051598490951472095593764723336005399402625090303380573518425515543799939941764274146897453522069005339070960452019660595209677720531503301976115467469364926403590191078161332897938580916360770161894904428013235946770413659574731584624079493120323652552539278281359865882342189306169916016591890389826069559540263252306556099042098215265991293620892719724660236154880974175888022011219019404948791756667780385732262374890809754269958573
435 1056 5.78318603328496118434800485791203392309692228699038217212099930275157418325557862642960399157292473447139648447192813460375222623710826423800543106681968559169493391655920714456417916277911331925992366716502873920144301039505369494462463634561085984012696503236585853214551719738460672568456727806487152396357764325589361358629549388442030767820383217869349269709496568331094843281903478166067990604833733022846286766246516856140150425931970409718505977853303279540150795281572021030536340972033985417759528576464254636983507133552677163416209108990872663869127425978778023334368084131798686782820812741596003286233892919237537012211107105938277738361147203578072447656233638013175592460914307844823611698948872541587787697646182770218058683066771882363597645335280514171606266486971841422142489598613190909776103642334529393707813983730312238069044296302057809355401248725053058030448972309862674736934820120762203987831261770651930958405806225014098889799720741064802194653991020480763211947620072446488106714076974428157594019637351140074778082075269272
436 1059 5.78318603280191343371663442606715600945206079038521248284646120460216975592944082696703791889718043741332118864378445178015395826084741528049053727292627835350210140907409835478581315161842848112061332728416206593146955640387273315621791127027454031077825552356257210234280913391839970656894990527391709766134420491548826989161897211641423435284637817790752031995932960342080971714956329910529373353418552117740059398567126581274056573203269255821464062761724113573061516313247457078918353113467138102771132095118830011898623201333810639167621078987059260518205207333871583308335804666333113576828636167036400680444302615268952201829169843837098907349566835785514966398195281345800491143328303594438918865420147439978800604356873968630181214816574512585146187225471341803310514341505563209079213899173730441741032607831099746564838801378861660088566797243689481115359080668668935568161353251098471156610879934100234881168368674740019686796172645014018816920646671589040459732635937712884690266120396897551068070228023429424447811329362457633373841684699931937
437 1060 5.783186032323278674792398668287015667116770402769356242209749462116739891363155018374440833667759165393632089934535995773605551947715249544978077267305613508390242033890253137389894475222007440070897316296252978041135760224462735437831204387672992696023833514345849285919428389735139345777214736397512917731399977917294313559713773612392462233242745525703178184441687498745462246687518902919204034739443719637826163641500213596498354140478026276592652936559856158700245074642883750500178052511962361124664800393216148764287197422261787936045875063181219496029713365725045933738582939891278677077834226017466189060235801211440483210636140199759178930968033068746300477938017092831122972208435078661757729767876523492913229442009107572299495487984545602480674255432763975998012011986485215711563166412244206503617569465205463186237630548380437867966996823862356654195469357532716122159932518116668721216999192331018090364007359451515887211770057265821495987615404898084561299121526623143016564047286623714919903793130783074238741046932693103842737792501230264783
438 1058 5.7831860318490066277449265380376144988311642624966507137208198136970889720181155854356662067144358530433034327660051899061251498311336766772820990880352249652555651765822361778749929951969236825337859248543919633317748873414192410354421552268739104758595656528471326160322197014637464343095106303715413186853389712343147108498152362304230739693014112339603052663532417189811302077776591759410225453189650052502264384477602424799459974576002642750642240876136785731410440769334995923758070394587652286996243801211913147248143491021908298025306533508946648561493907301433991343605195815705556089674483916220303732951490203209899661234248287055090835114850730259040604270419172651306966207724264438657710476051438532268347056387813740560895238505678229725895554250021622047099333419276060671394213467612657935817092540197503963164544856503199382103220157466544653311856563102962658348090897366666562673869970409839902062843178572453206335817972013162454615047902151034896146786320182407480249981658471751302063042075944100983044435246451701454247193484133975545
439 1059 5.78318603137904769861990613264602985667277073937352798158441180848807214488439991681352406782522433257595299341862550724522908103108955382038869432628507227161424007558400194952864747552317163898125121220779535596663415199591552772398950983456622165456736779522868982340851918243409575541078043404317088704570708963232560200647367072960181914861999538897782350686314711680807960895175295305329116424694930003653104758892460366637332581992559581959546989898287650798450782932442513515299048826078239240299514498933149222228661866100380977037682579602043982893186322832704134347589470402974484122457836253904954807506868775938748065125926298053029192189903835079214789043513541258269662192917826395649966124331286491861609300414780514680614122361870830146920239091861528952281476702275944914335713065881459477274423060658831110639590344832722148808017321860098201611947661633206067468670052838692951516356111219446292389868580309432127402385312415168573436125324048206076963139503837835139265386385905310051423804896384058987091713084229818743262714232703339627
440 1060 5.783186030913352968448368674823518058416579989212923218736766404119753484440712639998669408983981675113928108596783567044777956816142355520647759714846209991978748927500328821040508692972818787282699062396337776041681069749324422224975248705927885571910661877903673751131102367512220279097365745345213714798761599419294230786885815277116577691419112894253230443297797392973001214579061632466731738233328995243906057348990717844161903971318752702135632984154135294795379281702288875127036588796251114762326378880703556781976750409064894702649358837068317172906409651083789258382799919257946284278388430325177349229483608383913403083660562659327486096025069468075820219114192909505044453066016880665589814499051585169495508077107548060383056244718731532323067752952189535022016551626308876783434496404744401086594405315908812435322655429770992917297222040660316373229222701244113651972620728215432902128673993269911272122307501101153471813318864044698542809913167658730711442193609866936090300873767267399358131551933850936700774448712891562802711715342485395159
441 1060 5.783186030451874182553157360002335377122917270914243881348729676856361801441039516419173896689797704794217865132515569725698072257225016173721577970745059779476740800237827120389527606849584247227780934031384252122849194681455081971174389064053244732237444697786257042980882013647793438598876514422347356098305476803229807789978444977289253901761419781746819443071722184763663596845183975808251112700816930405127625295154339785109836529259726477587279310976313388677988599851898444227991708479042169156239384389268747674122309470789488229280110428920984302569022967995865384979339644876564744319211961686587289645546414861388939539512812796975944353480377667606683366457940870308410646254044213586602298815370166851944322498648748471149800682506991482935714255974451667113912680363320736611745845567920874398508824494675480463446443047951300775215748346253656560983204267247905604130300743341030096730005703499433658919529453777742887050023935690760328104270337874946878009220005815247161048159776474839795937074514841658813010739661261924840595717687819440408
442 1061 5.7831860299945637400485736953207432911247562136515801626380979566177279666331578995834954813931772153126953517792184518879225118418846927380690536863858541646715696358262922162918807991092256029473229811812819222015516706563424153327087342096438713992892133051635583902217089350810387880481691613573537829030793081325864888846608707107208928005957206720736795242604042316141394304810182289510095287300960409740019422170782616780098816225390498588064374983030283125543437979235062507099698488926568175649572819874510588125302606314786858787467278666471165294248914489188905331894365823367569880114969059285587502658052212010560112371963323344432008597710421868508852008190160454161290728871548053185671480725931264748798118383441063423846962246822880033451618421900946119750656137090808461476326072358191260676396611675284191238739458908638603567619306522502577157541007380463601617329868224336606809589545419182066559547642127174917638391700902749709334526198690343417344921469146185410644147284046013018935651258707344140810145268999413192869010438609612551911
443 1064 5.7831860295413746835292842425400759798601903998595221317960606962378200082224485706472423349463166956771153868798247271968398584010209467744891126388321671624339134538712681742271722017831458452986334120071300912277549006953703529357518870395627762871905158339497704179296829722966230804281473123245131711381316169143580323811151763808831071877718895580971599884000438118497465028824621473789225691018576880833244940413033838912026072829804873606979355427379387450505132070524113975430933373553115644479007251229923431618032231111046704361536342448785133803138860032782660871750578343643328969352301434824445210928095235108442580922576501129103184383729592382969988105407979071728262556175842341071528907777341337626918161641624539455907493716955462212116432535112693155284057951677716602735431432638370545269564981741957699978777774951361395621391288895213231562175261317022868910726375871259271649498164851289585074457923810606942366327485537316662709236408847924242866739034816761557214245523675846823651210510165608572823026884481025682993512765935575949085774
444 1062 5.7831860290922606889446587310882707985770111311626253172712854562293652698828908282439720784767646497831715922723103771130044602350348928817033402513491072130853512700849506925355578301175847825931342318096351248480303455594306404101780734318011582137317374622425778061817252376213916157889629911742564390038380832366933268905316749243439372588371898210920798205051045009443115345413024300871487691792963434625683722254256965887572808027314501655015077030691380399243717146958004684736691643913247770801235221246905313948961176217470794378221326285467998685441704934231855635309710078662367820556543482718678755677540584226399771089205461910687002020420871468058055797653471677119630720681565437650230499328769325605118690660468991194548067498678948210809479742196486591842948374143301953563036028987253982797750452200069371360980019844679181605938669932158924656653052578354150051883756030477778015953510999615735506114180599105894977038002913450558675172489628281281924411643300806237308073890943957652994478540006492906690496616743988700662184097915587065023
445 1063 5.783186028647176055654796388883841600658109120800813499667642288450124803733611812642601299533803550501591813848782019068316482650282322422981427336016116743654284336047145358006915719870119044866444834031707473972705928623715828616004909384488198672975408055681494445186913152046375140816987175547827857743669922415569305651800037653861357224702602101755230192650508207156298459547880323552778507300983468575174289549700241097373155536142224449532609472012219057184187654327680254504753540603957632393307655594527976643945317864676232818196403934871700210882204765629844385202308227818039364652110238110407509067414205396441384765371069477046206523706985885564756264397121440554091510246714406986832429501781430362511352656328213136562522116533267258472211603471019932374124525369978363523562153622506982732936053581088965440853693182586629782972732253018650949164931470948845696808969000816988606217956898393138501691115376558354503437646280848719791771431554842068299786236823540786546213583222027654502665700050232443172656307270162714716946239699933810070516
446 1067 5.7831860282060756966645811059427674971176664487110342311613391012661601347538768516990081564272980515549869675615094960215174989761173948514904835020834107426709945520170692284473689246140823142408690302685479888822533379995257458722048544697169832527163993301385461718373568725505753135045369839462351525241707883931832018546813169477715377669402283026651027931811665010953820704289751802681858243861619750606034379935962009494348192459738076172158138932932789568053208695113478544284456666250603768074487298458942521886914263075543560285186389121176482177146530776384746924784997486412759434811118601421779492104442429047236235390816949195038145613767015511044429760556950576485814591034573056763668302908797680062896580426563969639713002666253652994945434785575193061882398316841886915143753573563996235979583413191125781020077542176985128340591713596107314550950270161293454816973598854346543358975062254499318435470408182384684807873502218142206928890539271985194984682857766760809103349506597549924679341380819179438195368428880892866196522533011983213955025607
447 1065 5.78318602776891512903218775565459034735936766051116341291414014833212772457451459340032906453857829821578591592852192949371616746991009440801773146307664932074489324295416453635565273760245556861521704808883751531604060218724799741372350477881235806493075034426106526515902491716370451378206182043359631415299693928839113311509097031498835527457858940417304555177370666194543747334629411473217797401398834916751040976252572455752462146820085793988519073205193722247655492751461065375650716371019650953417858962057026607906003879556490225612819284232959890403756226829820725053293252049835671228292914914172396539045215239374198354939004109887289591437207023179175558878032103576006316048219129662829229121380768251855552980861604859334253110930892861795507560995575678201322455188420782162252844492742942537733631548671749866429860765197044774789760588822136811959629322034208837263370970779707973109884781015891875321841147072587621673428451328384253846082421591817051168479515641215042760614086729690808187530747943550403363658211790722732158369430296825396066596
448 1067 5.7831860273356504644485417060389535722559272774098094799862497512328409321630105192914486076679845239087883296795411235530271199162655254929746223138261008756994754401525982996071943092974810657370137683184604991292647865693723865409797518221547141648834519711005847158776016546473664716193175258443701580398576419392507851365961654043198318065718572507293018621585142549699196006063017568867715747966535299888698021958211923572259467260591224858014719119908808125139790197743405811167300429252873447399130556467850832453745676767969852389694758688654684296638281677438965119203101553804408338792260569888052363403967593542524733917811958011339088234599309116821521146694951613919367200533163489565628909419566932221631658048600575663158131168407582788713153560733643283171111966569403327949748441937397073776863603500156119321354575599100322716658311356479373084290690265683145930259520608573884310935138732153371753387827645264824351848829130886879305669894802331515408676301643738676933531841874048270330205432194914692021935112407710794831974130077276203496958264
449 1068 5.78318602690623839998431131167609741110296834218933430261976341980924314375277536570330715570718625967214339853493436546140907698009568895647627495345270554855483457293045099220194243478797657382488701463270369871495355212992705322016367767216152922194073900477884127830515255884905956214416974902862813228629482667244101659555983766866024820216043611208138005165663498073999205819758315555857989760174265286410756707015857044375792393281644411188569433101352186219141086633963100273450808756086040574442954605263326552819486077818492419076004875367774773828685430262365107789645436267816419132145012020867086469775196376313798633658899564535581836953461490898721502077952881870425506642374303477592573723957775885639675769700916211735041549077920921075063629262494117047545649860759231648541001774530199930985613146683810234614666725925268868057346371959821441946978518580454365545016465814846796757871380118130972813969649331345017933298838540976701608689296298192867961243644491807703115693109332657834646773039877672461878164433018304504919014512419232395935046054
450 1067 5.7831860264806362090010890382204693184376551036504644581667559994389733309084377360015503336179454857336867608218510424339454368342746756007365886404039765262759438137263393018429400235939743524002176382867936376707677950986357687576407989929789622202203209167188985200524910251430803903275763443000872638296050541156675697044274301511962081921708855524980541292167366760164726908006770072592280293962839646030634690637470765123402974980332590791042994441035802293883402410299229986575594759194841761259842415548652665254834775019181268042545902350130459743611564411076658813254083300994131542232128383076580907929857740059105440328505397671073107308860834558368824387644683145415626851783609323877489460869290940251258881923039238555285047682640781067863964778838509546678461042554991194379745435911267035611832560187595506479791264333506959932325774671831061463455374747752178781651298296881414047662500302750950293652017628566367035484797170070636422410130040885121937750273280690748902036986116326940732727686034004559356277494762512487358098473616042940535636543
451 1066 5.783186026058801732223490885839144395300438713792010783678626478663289542279973985952128103119291493679479979135186120219591288659742203223053136108630720874794778381615019679778335182024474152310741499060935364489283542937329598402747910354824588373428871378212119455004535673262256358655121072615112162910280081668653639785082579432461803682134896498428409256078337481283184429644226995829844831362417605330011409361436372071635307970485740303255590330299422629184909093880342280908486839334626281656345379659748549946147449019387467515281232291653505903498135839524237294280271565963817524451440752974257346490420181821456093138185070239347387606201008763994919917074251377115330585613562021405624331299540084463047612658561387282356616925988038295733945454339661647520541396242025033555572304415089520333511214434920489732544355327605191745068535688921400031719447547721654553165425197213198709993875736122023092974898525847278913702103296363342254886233529911624022089184289293261912997147492191573339254782096910544576828730573535062698899329939466465328576705
452 1070 5.7831860256406933689689759945033648773899947593378668763995496566468219190265934868322409017315830660452295222547047412484729675863394800976556656007105165920586237804885769466033329038954126101269692907358941384628059750483774056265265634111634202007645048298226041460492611795536261880658362800321515674673457626946603220758574075865167271755841960669433923614657231685888842296207481888382462163498788624374900101499287228852049500244832454075390916565258403635876986521909713288226949782392205998855977245385289968148242736118384076107863347619494709105348934606108536975107138874666848508913106876338944359766099608439776609425418483850116927655895112134981178176945180261311454608030585561747946729488917957961364097718247791041762726736881267814930085205141310129553495698320623975949181013301693720356484314252192545239847160520015325144257281980726899248352641208661805179723210563604180521801111340234042401899407467545947212390621529344168831576382484714079238515368453080854349380967561478393101337356997770611966777734453177485881541488946583751157511993294
453 1069 5.783186025226270068532258780337653822296825136607474126202398888777313861389386169495983131939680821664164632403220891991075309890883000233251360499326142395581049108341747136951464029817773880498469141348789409272146693951635152218827258199605833367622295154777968866237079637369474770445898798045182640473426900731401596495783592540013326149665033291925576619643538280356197749317364843102621323293928022550594410500670686731751964817280202060878773528372813435634134655915354716643734971430710951163592152910644648348990896188469697110446878798810669409158655770230495357506394543080425741300518689001440086882044870933945975451656026840696874996410329514436322704543057902306280265459109968117969252981617577370089846269747176867110813088444168979131882332695013127866157541343563875930693192310100355723964700717981684817059318645343638788466853420539856133056619281434652553414561888176170000422939079655117721249203658236631421611752181432249568058930577508564761219981590119331100270420096758900221174098322519243452976965561764037053080703792851285560341531986
454 1071 5.78318602481549132172125471437350281966611972843430124367416472489217738810529375781690211653822241073776795633293667461502013654418209453289726261545760096038815580792283722296616676969828244630111252452110720968235561456713815395045292445090174737924784273970116437096206901995214222632874372124824989332357970759680538594781006469900547066456273020335306611602183188254505712897098059636030165209588043368988872803990087235502500174084324061653211290765342659276451843526714697654852815210166069213953652906262999188025082895247936874785593000983505255254004908379541024356255072201119371528283920337177222905240656444874324961718803970336192354963618987667082526342145992262936292902774685184037519847973752016015562212004507084687611177791271315073911430441769600644450851001837558272498025341889914148471300311089363378887297085006327299104533415613142913135553642421733602894667039453590781978769618921450845707097474507873378880269551084039806830058035458779437899470973958334797550215132932607132804060162579657048055851896452581196504166239705768349511711887857
455 1069 5.783186024408317152541567957923579976632892694982444294582435046623177231662935189656411986088960643670346885568735138654482093645149158602321349367666050776643385220953754029264558901891511799420371107777209590022553012541220351242749650105239720630200694811775262970175155221552587179359842899874048739900061412986276946452236766335163335724466968561925027718896002921836874712034545993833829942928816100519060558405103829752977870814109752674565937055677790114490816573667975440749447553031874892494268264777947851568188835294228250879363583290164483630181038015775563802260398047786523262310885733651849377066933946457623009589303640616000523609692425310386939450879170353229929308903147225802573174902297658335286343062413029747085842110688046473263322256158868658899654938226496983795861794405625385230464561711775104095643269406761006298232377169169330964209233432956022693395029488526901215395504181068557856666238852840414599418645601759114779733225519213262692263467099394767861013568447758090051693954771148064765910826801364743341958518605041947766385408019
456 1070 5.783186024004708110026594555971246588822941503409166918232575009994683028489867672939342311643716954586693926366957571246949689530365301282851858474455475082808724841030462900310737940824499598551137356027141075953134857287232263867020066973419116222339527618148654670497377228068190711592833397778331975698411391470760419772387911736595183691908780722748826816990454198712838398279639066416342254660168144066025520045151402718059840583271538668068914493353550270068244783468873549016057588566547315498740006329215409002661099764896632076580369006087932221445380001851886909823118303581449398415517652247520911625695401829630850191640946340530843610127914034126731933491918092978500206904605170091967696574248442467942256895938767173921907240040270326597761169518732750489802595132662128777157384141644272670791427781820360393991783375555866782480494407527239200741102403540922274751854004944262449441273459573302246761272096170347576779682693409446017578978263649785419913406832166003954713002723182018896526925901924659978474923646700178927301161094059488919710541082
457 1073 5.783186023604625260210378803804925705699272292801006380225241016983029095319252744743309350748281364721532766411533000938362885489715700874954183746011474811982802234581679763496958314519681026640689158153026618314478511630973756845490317545151576256492041842767011202032116713182790517331222968470689655731411644539671369143865767148450738084741397533741525043815351297448473899484360524053043375350842082106150274697909387629569817766533621428362222026813964043359973693736191988758681113612197558520706509206288567302359005801926628383347594276597490174740471775478332098627088089957461184118802572776786628482974622671682982962013780237442124177817632785034121445907095289473757462099301227221491332655303816133399738197580250038777416796600600666277897580568947403842482749083112030265430167707367197774842572630305838436135530639370451376180778083863832354035778061522764555128453861768419899152650455681320269468394082532647534113562467028144458717438976436073213987626856270812785058648418360867841767505257742710459770906109636308399909054096871449086949631032677
458 1074 5.78318602320803017824042278376382925477807546111698017328385878944661757327613926556716278566814341569500138128700085803017568141080270233218463045758805225365513283528150703620158262161654679424293789276888955152485660580989585128475421806709001684240237076104911078773787895693699015556832650510303556512227338406660672085449752993874399363192392149098624602548141256752055097937340295801101702584308414526547284463944649776164214101785163553570106002434799462291759191419302662128787113288889071991648524837294492689322675850301083922818617510221510063154759712812991301511531711655013354311532821434997618363375251820413623834353131554046140185712827991840579022801604841838311329893892695135513359889177696995740559404992571446795566179804002263547837091948678872038648563465363004651445559588590192930738759115048549400767643850369627746812887059237076322047624283834309915189472795076664843931027060945735507906596408878431100507458448787102004627198822071874030842547366575148430963112173223985399482409730802289734391042199814739082871868438670147577612395775342562
459 1073 5.7831860228148849406277099583838222428070515297165838175732254904780954163991751276911993670578505045133983158047375427914781341213701193405853064339452975454719138900978354090114113310322039310076540678544480718842538197907616991577001771837836186413447148416637843574289160449685831801945862066469271838909409077571123541391518107377632994788599063771910120955783444150207330961560935678780989004136020172357440360007903710271862763418453382633238531926568719469264712072423715318977501462054952375951251850863849140205255870811805102922984008767188647848284639594729414560278596622395309838237642016170504693988278864150533414766495728898013141350490443056445099974013748809339733771363821792238058559886514092189024660187020608904482119162433508113494225175392020334365417047884456182898816293950916174070849736953990378397723045092413217748880358442765698770955699640860620337393408865054972758657874191239473957005843728386362713760314032857062821739738515624123194907119369383262788684623320174992273970838428491406310723969265342153743251033057285938381679509767374
460 1073 5.7831860224251521176312631422950220839114255442907164883442207198688031415533196640383615211908289407444932251586136591604695436494124779670098431604118020413529955310418555270871129499578056313000267354366193796265747537450291277372220713270289950691533926766002779110497864975701129404976685685085239265947075163641396818339586925443755619979369957359269436786095254099474770110408453806285126869183618587681751141606332229543419482193816802621051530665092420217459205082038584351016077375064040986606039813521174568896062007796836434373328458176273355750516218855154167237493366485380718402293364880457520082471870168470889500627595567095132902951130114646544355355989354462417756091222272687721173858856543411861945933360427372170103424760339235027643324525986720837484123661397979812617192467055177603359625958076863278544000758867906065440256289113658605661362743400099688889131968157132638081556838389055054163210831438363020411489789349479233930991185033852594644973351094772302203155898808227606907998018632000724062267935668708160551443483089741791908225799958222
461 1074 5.78318602203879476577461519568766533260047472738982740017884322639801934417274612450349445790362363421773255651559989105905185194753187502568596138633546450108527220940589306971255840274370917641758975757301645591189605775314961591785462005918576761520276628521203117936007910527448173433075826696662311521466204841683705597908944248083452845500163660430329758782405491739926751446888433065163982414095010311265178668390762577689165256523238425397338457517159051208092929666864961370027229647220118287409494590265114004604551805144221325132634776296830529896769619213843019090688876032370246127325672328448287502849643529791855989165283368466325335012009961464332339952370938135601923663015526775260712873183427738343473840576244664104719869827434331310870749521449831984269763383191184669442758923623364985143697171641726709087486272879258114225479018546919301586587405574611673618296998850778647204210727063586543994715283160391791638881519952242442419506784995086283374415588925433539498936938873454893243811114015547998835630557127722274618730924867741393272883041168379
462 1075 5.7831860216557764204916274237307980268958993710020258698108957980995985704983062015440212158883766659569086502131565093619729712795021553281770169748582847189776788641606644052636668187875206245097308382356098549545063450485512292979728501311323510201109882576933008046574947016444084460224332198368228163301377393733319068340404904394238627817704638960306242678116306201102179136882861303707320931141726405019851660070708811499487944025473961824450878792781171601266611490443679961057681541554211666378290018824367108630705686328628569063145211532322629835352003392229400665773358322316409460745823817351343753037713924499949800646955617140474968546225671435373076569472139434020473986367709260568253002554874176590554041788858278076094479353726616278947792593319166827537735084147132296644647929959949231316092495180844530979767863828315479425490706700009180506280879800455295587187004905158728080200156659421923753636929666965567863925138309817438738091906075684916033531592020326324304005168901599374180917814354662448405541926077136754604981800000871809880677709660736
463 1077 5.78318602127606108889914596467185298011853953013702205985924332148630499377349588169047390814562328704743436766083622886223622300084667608990001688442630942956735658328075420203597067274069432423214490722515942135526218975720097127711631493906127309614192047992076448297366332595822847851236567397252059681801791844906341301390962861744271629216068981383170018155133589827639132109345378460836153184359724902951960063308016154897897664444431595580139685276808082748178431757549594365356641892711798806346705863779896170448325452397731225241200238497112822449871355372872713165265515676334715696087639010101883952139385475801827634746268076753025261273835467506409589631844873822100121239953461022248042540138943581541929245145118395362389764324999059025518947965106025307151171717594264284910264287569651796180497698798774967015605337742943934594228788544007685138325441592777157006763388542570393886096929780218404568196931557443334340612785526256435336914743701808370171420399901726896933207383202196697156450053721047657216947922074752283954212188526367677730715099137763131
464 1077 5.78318602089961324269404043913895731281267441444776829940040510343087895800607756862217202073286431260218734614307056252606945592255575601963277833437419946029361316740058714137895407283045072924169214869525150956392164348312651349816826470124214347851016028185475500441805379295984767810010164376625587362018421397848011300923801068598415552946523787848185870343437665920304820892333019007388705011423236362806659467468552668091732342856918385782259856473608950184522501494453412807958796990432116033955245032042276025582434728590601014893202817325789323150383895028648739411811025358838874042438669126236113530130418640365000414441950395820313267117915241992886259862934610987925827789847715817259810637886781641771848342330469047140773427716404446125308654221878464097302645612527823169800602264876805611727562087372292718353694734337938107274027116945884852493999821839005649324525213942660678791944233779610351899616966465347843028759463399521429057630050045203747816701480279736332815581470223578654364518910850347702947623388179462250824821224560613828029464539497495895
465 1077 5.78318602052639781117222184811903217728387057551695965379097104872434030123486192297333342052981687965981255050261401609268594406871960359706997236473733796658556774861369402877051317009953068138685431567569539983463641502692580712681988455151507664179945676154421655103363965700128902146102832092214019569988149157933103059288967151884459825039908784246839206309941167673107928781278689707728689176324935071072714071453973096396126114911411187699060409074375310124535600669974834375561066141681190434202016604980566427788867489283435168842921185565981378622251818679080561691817641496688140974197527234901155675644879884796272877041643049501536307873519361131380833700776551028074799507095190136769766951882847081296613376286271654956870119123348336464665580851106068167935111695498887728174273641062047312924428730221850309989566128112314518637829729656427388126890589131731287579720365363612516262711076689287158865909729828577935775695954322598267560031860080968521444889528578299861484042499548134857038632859767396358944140817257230664698873169152006531523158932254809414
466 1077 5.78318602015638017436728817996196307317366402341373477129028531093965215368051504793755550585338315337679956038113493965243254753695315385807532985660052852559690115922444872304977373441106257543579274586864419534894541173033357113150205944258163098061222216697451215498598311842882973342921288690635835291736776437045824705779904120808504287361580042408718121282779096590134790607891726097689267949775375103468823225412457510794103425075946338783737564629196723435907000686920558100312870679521380215448381535608009080783563348688215793894241677893816564057287670590364717959457144800202597163621767098580784577007206488435682991123274327571401305835002063092395710927844628631084023420272876688754650514694558869247722336753334545583825803176962706563265259457643207767820883716493023607257208246000700210093427010135234424468485665582375658201279797152604464220851298508043850028757844605690385880811507500181018436134968623631375198291355433104587150242703040101107666939016877160635283062605789094248642715588872135828351567657707913955344154598621204205680324603968701791
467 1078 5.78318601978952615630649644942237225091239824964969277055734121982371737771466165312988271970534189330557209093924716206973982980338188575550070113665803748636170263421634943379422860256460983054148620476819133453118027483974491606005764528191773397591140854949037262007606662564739464303208441704401656393341176506423355536566429571636975982304803452599130680408938581397652698496602325401847947211125288575430649054595703746806443713630627022605797846793163660028203054058098793810625730317619137254094400773513295447290993770693841946544033167955986286007775797167744558494430846018333078487835736555432514930565385032804459957760133154366251168195577305389784416446640094425275150566981554455682013002997427753626421016221994835392924576703977736030489133229241456530259297314006630348075096948293110251559599987807496276445415604994271361341974934194917565211939087923614560923050957111988978844405209939593473473615052098394996358002562874119877117221524558587886021891230195765668804066169151061158619252324916309167639049897441266057827434756331080277419555792600763029
468 1079 5.7831860194258020183818089751705211464998389089638679361028989527993449075984870991102629950598724838652654402346542625022328265371545441805169274313263787518293454204704589149295742312105939821682424502661531833555593559483298968266586697313980093208686468475199340240615660611971663432552053362393795196963710609927536078398577758769521196152302433825917526925074319703698566426555471168878344795642767392664128411548263041152417346318350966432756813903857230254715209753938800075490374953792390074206658663111952318445538169704525377209617693033388560671976205542946680994981459805229780156373043226340915958701074052756587216686610891795599665428766196598704396921226505162797671145620008416317182116462082574269336432418912543721507878816038663522189241622508083631430542218062140553856249674587830448412665497241598062509467643354641700221760749337742153048337071600991961215473430482815751907220117603939818962792190731957268417169684837462718375227173004700152239218934407930543525727273952878372325210899837955967103315153206549806422560903478157106605689809872989015418
469 1079 5.7831860190651744528338096365003051814086134458417695879509555118023432708203735271930616453046992132882162669209287848350354463947181230531700301319477395513924352862360260621338671083677920567630582297284207336741815086313976902548289338365894386608834642786744579354850824142589869347622962068633178133954180550632783706615575281839591958554625336271676863515823470218379255328563662593728700572940163866409376598794861801203782948391742649579802674357653798246265387282253891747263982505196244716677529243211771385719756923722863442558324840404183060389248475088585393054271348758670330516635277965497224921638827280206760347333419013988319462346561938653447018768890761777068257732014247818263425264276082530637099589954356478850776867595669308383822781114471420456550689247462735723777849932895989677387581649611983299460692934238720023387148876164923549169190345304991903190805923319814945615983279463919742699787202013793448739883908894418216473833336126765751137987510996473276406592185091584504776095094856503135260695207675153428984845742622067516954906083023351597332
470 1080 5.78318601870761057634633266442133969039752555485335206942230131091934067985110616756894258955228360576118396926384138811294437724500405375969456895096640705437712054619596306406359476949935603946932001627754186688885405731898428584049473486498454388116732938899749010921375285271596054299612264427867395820891917321516765888432898939160193690420447265976707243028336307674898331099762680158076974259241679932347134313644022931800917431852684432280477308905854109235377787138143451549965605707280564624058039437005569681178227813455342714806697333951450899422049513112728377376860838251563446973547107121703701893179171476325431599233007436876768836955984093440436901696071125126107422964721212431089133357790613662104283349249550612981660948422683067471443180489505292649779248107953881717771663460362680749812648102926355192530346951826978242306256546764247786361331054929400326814818734269924093703369535214216697650408870065020840894834195657040068625187769740965366017332269035752271241560320746690621208540748362138349987786770427347585027902498695779952749350686243951925417
471 1081 5.783186018353077923749692245423079360638129858693114539973322382534721774548728110630126575594283271432009665198463742643651933061585155053306506747945497493527836316994615013014151937032594465609153960408282493548616550288105418710399407532758003185874403651046861331938113909692444192972412753963994897986843494780134536069864070074848081950669953631365600564049709925754801082465939886941058815666669618563038391908340982646723475689899443353398675427460159441667519002964212770062263276033748172151582612720972265675099423576944108022073714629363080196513965754555744630331794609394053858655531527889873529707419434541728997214747783551655451041514897049029633740009743520844591032426875817713466863908910000766030802386781602772702489168717345194265964230237870793376071613452452118592720157494951514369466814668620992778293231903912204376916660826301833165149632052165224960386213114211225645286498501919421259207929559780963890910451196853718702381838775929183333284003102998719419814920800121140224939160486747753726433630080897151979825089550362072901257919431219657864687
472 1083 5.78318601800154444183044587563809951584054401643539684125604081357813740961404140448477006772007277202374313084199808826008818712527993992438679035590609185749663122923618369303513630952368050331009900761330375516290852641133406439386825175973854773174932601228636919337398227643406930992763889745825038096154736089930903555465675970641758833646980529260375417818491275862452725425805601829486908812743801889590381625895351426189314876573108745029992357614518930286811202644955809468532218559599810363693465637571761675507614133935493211605154426559046190714615418499380392435107257913629107423847309970544062435900019465090678783989865103007907308072861097464011297957723600429853394366454364321016051918519503093019754227534739989492975617777782745845100091482206983884855773983688080696043648616097778393083938923883188536195706009364851738918475200339076645565646067134279764118638338982434406201351658153820635586337664943998254492548231830418507496804151730097959869024846950209088755917594975319954733168092497631506158558902942879281519660115346703813896632141406788187892601
473 1081 5.783186017652978483245668025845593703208369536407622294132788667053392416045132506321095816572989791596449730103009970814029759987927986663269179114055547600670944779309978636032032749207955924606552065820434128424073460933104225723885398981042996360732790146599658472301440782458396954841300241584997207126028669123585652784742709936021142453613212150384127029775532579393235440661833580423390196949650955883254241542943732908493790476039399151074420502313380932614301419009927630842499660393209301964142706908460727301352281525966647990377188485896422219725097248636335169893456701040815398412307696912135208321464036604944001029949079665208120301238257533882508775268446068716560589736273228394058030064839514110662270228196049162581699490969624383818006560004137211800007760674663076676811666078306610495394937582210549156134619655553100542992176397038967677492327656955928278465026538289907075295606860614136299065581666664329108965821230818113307988869220382363720520587791854240635298391183518451542521674740905788944320288807802945766702372808989539432610058775329932263733
474 1083 5.78318601730734880053975328994387088434774838071446631101354513180639046983306689091462480668418443693397506049612927993681037168271670855064586305872085086615442926884234061950913118583635039250857458442770375563746647036588628357406328921958415227934356770341289261549870139568586168748731594899294984970191782797595362403686533589258990266236928062401695040978905440506462009742768395591578723528405420648773105895667677046563091263614893571761070404056994327635946419680183982814492628918169323312873698016347593265305505131823775202980315448901438981912025346830112981720763137216848537469959823742940842722044083636653451096587467481357008206147847405716689887467766493783256105314930004571025004721073968197805460708338809309130494549126037643630095714082720765700375567759422956608964820574604934316510157427494009218416192956220338223540241404930265444424853292014461449547971605767268007655759833191981772980189381076985472668327636654077252598349884703608873254362751984259129454216861826918664060434052065186863487985220976215320718385799078130443758315237524508548257883
475 1082 5.7831860169646245402618098166654901783830440197003531599267277720362672310655366330264487524562036521643621365567079859314123389747825702153047625917336069165910631498581903554112971954130354909863849741366721476787721606088812300973328767785167489675156899246075598035072671208892591465073202652270142413559508676308953721429794374690196278288105760577611841574845248924143137677270152750619488801339620455206406594005521122686913708004944717804616517851839604201461522435327339376789227019690140344739141844854008254087902143602566191196898305543982129557927371732729943819967657149174451030008293570010401605271072693041022354929940084817692000296221861839457990409939212395789133392179767845589877281257429982979611406325938198001761602506373885920049271536104173301861599526153538844085852816779194628804543425736101569779390628606485783055360736773142433817847320294669380047304440465076003482360264055961910788131643290151735356079640214226736519640933849306656904118265324610559456641051618207952978987464822838467604717182617618990366224011735427312550632133770204551574383
476 1083 5.78318601662477523718174449119924855581677687943140756143735951507768943395620272435850605142728691747452968830333869841350044986168639516765132862724939958384314730689840437875801001333365855824388729436687636634549308431537572275237275997883330331274079716052168143348147513628754407893572141692850245785245222106572964495191563981167785889552990894088522557143903668047566414313671580528540433422978447914460034838154242616877932869024477194758650058895778186711537990927821230423026504133921064924765567567554154601027796469123622307365886177153930216925119939572378212557663906582081370552725741152397936591888759584339478996217854134129348969174238438295816982351309014063111828139213407828917051872916430788691123179929716589755519958186748447371901588973994394156978605122001008038856708143904970146009221977891840713039609587444745459259608855878466828069535187717332692558962635067418256915726559331888711864877593942168671544830924783071126563616332484677593975168698245764571747147869941938304882845379124945713811793361014652562491275864910020578941676434361534194954434
477 1084 5.783186016287770808603181064133761811991296210499841511307279881543919547660220864482213417176760765546794382558981856046286071107088230716392017876171543813231775739791205184699347974490619397370591839535110436858140553461232123061613184107161101326052808244465958649884497736852218445764751615200850620571723428787010252212545845458464013566596690269523210316977312181744238341077991096233573456231358140544503738190393442197466492677500448583922186089367604565108939187041195388206574467309668289717549203255888070970815128849327235269295585703720299594531345301362097837275171529222845540580206266653487736036469220342573618904944329559148092655000612125974649018310329685801332665035447274566545175928860086982520108290095589334635380099260996708052067062608709174112281541694750342579126423045280041520788496972151414689475790550545774068283353400628881218308805335865859877891136727352947859769660845868958302239464636226160917479022641569966514176512170711410800913899855278891877348292852500723204992572297167476449367876524335840352525739102834999966695947605713865853616118
478 1088 5.7831860159535815487713912432074201038297420222228556932452033087866791705763561250058750244579192348676737580704480047097126199117417577487113377211863471841646149651991448078298113035856928306771721599709006640926334395916382570007462527401909535789659179385785703947547527072014472022206287409578674456944413697066054902803269112507784125437470817497935404648896905339560259175009845799297360244547513689822672511530835764675459624765383437406603452660921249605201204862205406745518404844336284354736861480372231623315854205596995586290552148618916571248842419881337966782569330567792868412799164947140234360189920054322491134740957098003387831075970199316387806253994691733168962205850182397561585932859754739252610401265590519154956155426340764048251999089207237170771391080123480391143116676912996865882002199641732076296145239818234014588055589167017216159674462358384388956834172948476902289323093318489230719056742791853928671400619951615607866654991954074398149865918904528723307069151826281097461027099292052898845758751970233332020005511833722374907897689552888018556000389592
479 1088 5.7831860156221781233744566915630686007578300671608376244938053629497807587583096510744592819833026968685432664442755564288524213211299093842181987379256223218322862440603834478522279360967752287099435067015386314249740027399514631860931086833258431735151370162897882301579637119210929892901528434037886432121799645989705804117160345129055494633553006735836322298406443956881368672695147279991251301490824762976644149477366584262815243666430256185913248820161674113727873473637194981435645651414995653454528336547677557148501168392896894878892242748390537302278256225214431003224381017882331986975440099822297702539090649756194735869543617810614054154241949859377224321791939168238761291340908078477578168605404010836167036734152156969004701490335257411102763238618932431276347636418503153951311110357287828965591614506193133930748349872252437909851236651926210596416056710913856721995881545010191640068172399726575898704008866893261070250008706445365270979086007917028124239307953867965597788867080766659407972655555062697208055041296702103522179141871578298506468638386418201773124301789
480 1089 5.78318601529353156413591693676982148045892540360787175322798885255995796255100347596368412169383638093308511876848883975082693526507667418045417654745321220461918290997859409714138676443713480226097431356764130329760241621008369370812769794369827253338498272437962618697728207358506440296774401508973220679603785660321763577640416405279051944601904365431177696511603045061685489558935037493441507374134700400583374173486407033346208040095455537607855842053767050308948445311073124614318415324598395154836392303810115708626128294177677454493649545633850587808683483310041874928687857107062095899269505019908488757235122273123243817745466116406646001235644687420674467936183214099639467962056649270952768750745968132568368175311095775848411043364121601268439972362906440620927408606717500853969658100732349903836835258756137110099534129320009134761870197864673617033959123706263397551005114063302340217973831978138536399354126658261454317788485469072791129495119987757254460832190185452073164227504454769179537522896987184875679086871931157659672934586341147882827594709214182725280491547959
481 1088 5.7831860149676132634971944093967995500764061809214966768354315631402769175992765724423708619248684754925831638424102184242764849414613314123581886227068666853302576774480855710785817038983449600719821983643586098634340559849126900181346490232555792057712775655692493287353528940488057812725887167660658456209905967766790346412424185713384661428115225719693449338541890327494459813063279011963533604546767303230644467108138933262297698156772168361274959140835792920061753105232437074202857022812318754604542557727781212205042738527329915126240882217710335079537646117470926240566592066901032656029185828194616304737268862229771481705885010364586358608997113977131622597170736348581582787632623527401247087228693812235313369126409371961611766019752871682631839959337688398726416565430782939989150948658380674362905250811201987814950007654822274899652474288236708740478623881938829189648837832646030026181881005216596578116637696970018583177044257796783745758559195944351120055708773105230081888982096445014290394163443800015978828885102767476737593492214947762060224432109984746741634686366
482 1091 5.7831860146443949693881232194303711179037124522582811139957171070545192943005241007394538465889820935389215556972615493874476237872094619261299738101626162543245833908916501305520799108747376538553201907999444708156885394005759201894608077710713097085736626483297146480174326530003865947036498485079822538872677509285836614282811092817844566316739842385955710675247766924528029017500076221438237662124605411294652061921004565676688746296212038832586080433663959953719107266930266504096637143078105342505249789145109011562898622803976414178217116527845362605631204462729042857645312980601783589084072185869559989582455792219525701705129156060631688678813765814373126103549890812482802963510074129507187075932990960948018902910168538015796001835121631974368320827798020707191108402338670464031985295600223320610179300488891202797201096136168881480929797367299429744333656178882519199501972615711971076064051709032336713491845823914812636953802429539533770371349620229873832744308956712892198774368073202682256624818359638943580243886055677920148167740667869860143601266383414909309020908538485
483 1089 5.78318601432384878008394286377883485949714322848404753615647776232341672756298830236792829873863583531928384760689987982573745975961488673745900519643950674520828174060346568505729450963867823055262892257435837095637604511293072031530106094548124210125886439491168157636050318847794975179160886454791458375737323603681965359400697028546280302923454514622990744118424135621816983367632312488530186529268860830859615113041031933677387561880298300799292968414545949258096646347231845540171509724759507575772183582793713487614363949882703242732606552034176281371084817888734009419253817679412589369351489511058762978469429146455994153113245466864779505041806461049383235559006847633373919926492741548532219517411666410619326693579937434103346196338465289738164508271818755577790158674073729398400775012496363381146017753466731142716126037740443633974704584558619218992733245781723598991178883223457928315534388874239469864713857209175940666211844056680128000830724302395550858818511309528160161190696375260373816862288242421403402136172164739973454179635480102837883022866998462960917920464336
484 1092 5.78318601400594713914715185841896619139574795523126836980455913455725168002738614223517885465853881497745008679117253647277247788728593991975605316822173841204019186877993799940525708123386941957012554462175824341840066025760948154731507048317065056989003584467705281281522469046081835612279581289080723192188218595716677285701266967335023583844984168105223129822477812297881675972006005225916703015595940253872088267504580462605140758301605858213699083590318579043777511427658989115274618051159557605327240040902210337233627295024091784867589734603759841691690333264419146262343785222909278494789815951374535795089668518786229484051404321999826596585312866643719229245622616634539394990796534199064183946760418556648336522043355219890720085399529312722121920851328847852909774632092258367381925328949754375361214051131031562252014316126908418234167756267797183843462954773749018367764595372026399557087954505593681133107763679141877928706232245074583047692498376284258583675034898260919037476400151455747430905632629925813109909598870792658900133426883860788055043962084364189176514154165582
485 1092 5.78318601369066283045264932378720859709034090566816830881923563903198943458048180344592589900265362293802896346233814639067162698787481426173036314274993593051211915006136006037109237575675155836776906314053835020790988540198918131349008032101057441908536989422180292594662007484459566313450044072028138567987182179866230673048532825729887684852994921020789390023115558811373669161959515847588130689917245983803168482034095475881573282563757586867039215939691870400634560259778708242396690783415691859280164830823780472542791191101252939558947134268070186510933178077838370019673998325748288116222096994067979681331621159553840163807850449188021639859205770196944107006514585288642621665342491719590937919809582022849042274150350706026536599651056685227289282145591374892384914227372961406693632594373875471597922174560879834164571158947602828061566388257010606833895291953011247673733409499662263609568203660300912891771935555985821005023724622795548044598011699338791642152074579497840114618404019670458119920836742190509054949627806294253099231247796179198324544266026684101332847245802141
486 1000 5.783186013377968973294624840666802781599340594897582787222566993549079251550894138097451251128902432432972044450359174157537953936715676312138879366434412172273902473647837618757911691601368056081350565460833278250906740093924495263258590648742596262707389734399327041705863601089167942457149612625556370749290259110571320728206376456119809906895861434641480020272169861786958749616254000519865869742067525246895169197331582903130290741636653585558093138128156874706132899801114686499348469522652916016106667809070308726476772278909539135783958836464059998125587525018101343670865004826107143106204877374977230791510423601159275440139344044858699285784396462599908738276232910138955215806363550358774229313870333227214537720842038966070467981417529400237559979755172028021666656120082373077629419855789722805026845896318095487552539271224778839080386782708287626743366788651770877123479913886500775764917550501122879822477764388044031480210755058952199889527764777830831417062551321051403413767680882
487 1094 5.7831860130678390175736884544304547410842209140258798510113925821704343643331943395441720335784905008842977399013533496011135865286356546359127436917119821099795037737303735664673811338893383804292070521109618879487355749612135215897838719669851437753182894061626729004484806877554850184416085373722706598764861161372895332712169369539860036733019850847342394349382025547796812778882372400251588692945410925223939369946087865601234778233183537576546358824549533021449616596236532996464928656191804986605452855733581199953454537199299492219281515107893282513316817733260666720611826286304395176315902777578635131466837797051413919406432908009306187759901061963912774433926742137583555664649786252686725000017127217461360473790503918650874789891441332943878953644959013174606470533429430702104805868195322691822708066657921298730471190646195697717304364847547906235458611367037103771373969215231511696570246805992002515194735529549925619065326845951169758720823550058970719368336266432318444053726850743346763565473549285176853931665570782214968672656146891370197224080326635237729973421387917348
488 1002 5.78318601276024673906276355593765949601794263943654446449339271166313552088182141603984721184362019415949691774415346663159341997317854530074507829771206986955836520705551649390442472912278694126340754280007283285176070869958040866957191302070884815338404097306619667814328619056754116709044348305790958745998757403750520559290250502497320638679999941621152923933120564495993429000704595078078418289143033949417431296235415431636648385934140991384989314592107689917483175038991514341161536111298146570911112520593435922320576050415379263734126756863763093324526074636862293411755784027737201239619088532354060732650761984975766730261059951052454037386227442410739454237072064425480683715340502033288537773232924301561917124145334592328771516642985674687324460418401824276147057354931338571779192682245510116441934743655530878835337679215145240300726257893971607168609801275812722857012816897895125774289916850289608212587860643536118662440159616318517546545082607061467745862799789911094908235600863235
489 1092 5.78318601245516623475029552505365009977169479422037686243633325314799993159792555281022446587639367989928620651475779426657124752268282970816784092345391753236235959770976097995794728364739392937618187336126866713176481662913238954192928660728915799822489470596491649593411434819260751259727827963713649972867499279213855831972402917820502769348731089275114599576873714868942462202259959397604950239069602692479435672430667053825402349515038711359005364639408282998163092086369173457964826962218138808457991939094811947440381339479404366482680921271806038549968823818413872293602207498805481988903447423082692194124815030104205828680512584863203979065694503270228983168935731797625834811957904983576280967071220367850523656651174521741118294353253226678743296549452531194044099233322033091219964270221224234371891224328225866017415224267913316893688473776146487818962183426767867625454348248343905960889133907520246623243242176844550107999280764271283854174444086938838039349988758444613351042668102956673051136140063982863107829286064325220311649116419764988217671534127244944923960785432888
490 1003 5.78318601215257191825935850458950769615440987870366275933950262709173407242377682734695571146724971237967367951212974006898760131423593948950768995235696738636143312967766534578373618923015044156344476877988263470862676725640992286007593942865785562902034112264298579886496902596117269875071042170579818400937245757759228182920865547420465984089240013017240122742495097027066115084265018542308533212312315479002668878287210344885353162324203154528720448435312558332192040673594291618523226633902895318170570909009323013884865477860276111090137568194619170148891611304503269368223028803562241695206129237845408812180238004282250703533082709576733375543965966651664955932879754008732739013885776018171121975942997148728883516873627110081454345577097794859390968768495199713611647183028480295971795991026105214906770954114445425386315981743874323247270499137232420967749234835704060528388498254570664977890878644686626010629792224135280408690416931211989787999106046872972047443241518619842650621317301333
491 1001 5.7831860118524385153412714949489850394195595054412296763148358107811534788061472318477320123730516414752343073389268826866565175718970362962380852676171348996586441023489547652818444318473641988246811967500524238478902360888467558371982063069867672686140831604051326057392241313014795630007105536901754724720924826924386817467263198790166716856494562939400767307719844846749857576596420216502396816481224516800382046286243263183063786554786762261199694326832485947837533330382848500985553416504853974991263164899174947185319209991984607521990570912493683360839854382607471255454047681907327477480628911259195665313725390250559043494594764542383745742454094843499183944989662375699231779342025651210927754084045324922543665545143105978361113165944044284184812194800942393661624420670938139636124955558938563543079987730984838659850407190944300132675726961270672538035249529575168982787059453049444366586577943251001480762181306139438753209581535032549736632294023285480076834685804660915698920324000661
492 1001 5.7831860115547410594423631389608768621412445589050994195493711324757009679659178230480805619935653638953033583369012653272375567415244469208849222792664785272367872939711855425126664577055495017609091311488669179198471599398189349161028069886413062748037835048106345580759279025421116978417810360130377658007505493466243445707840134635533133943189011210687303152505826386730470973303120219366138577662151043879887825413922805492895702976523091318854934304661804387112186811240533745103764002330749737997730599624606992845095241131902350128302506827158194251232527190647118659472312452361992094846939129240765367873281421897293702745141804250854483030596831778847376960379477318857827100602637968068966792528465256207219612029129918948723703730841184326883427171461179467068137905057578815671692950639502910725256612863552503610531009731289593081957901442902327531566379392780638620163522263193328295985552802930704661540319446706383574150977554755697774538462933154533245478598280766148411340062857232
493 1005 5.78318601125945488734255211790753568497075701675254353064192364490189923697142449890538304075140143853726012784646013066904438522573775401425727668191445943156680806200423229723088741284688248913750427058955518720584435623298745797466407519512759133331959508198160933094089076178839051625368513640388399903931147532281647868921529473568463912358946791326649197074268525725756198137985377710012370660174259729633670940568988570259594285956059666814372310053107913872033373135319927879828383670616015379050543975064802580133269752311337115249335048107474867159187089488985061063694962550810149567301884761830281144750158498121855998095305296551760859073857090830576482840194246235804510779804336645845576918854915530286456941463627692580566297600445075905428889655690558249999970044183591669203136952745171499519405499302697494756916201854042527898881214673151276262459259314688068439394023676224084183882670144438289134231417187791632193011385555027096092703104938537181699345404812042920399269278704440459
494 1005 5.78318601096655563486443701885096271545792143572581482375496082222396142610935691257146223657209976780147644932168316923591799640367273659595962739534465509717213736091044759050436139534474438375496378937395863069348502023614011161461227503566649522319028472148724307806946200327892071057766017489360855279077619959567237567585320146075453114864865245183470732066616524425249317295020296372788721082262977003099466454038237792880695070564086918822919089913240169579835582317686524676077650617740934947548753080229981520241940818650697547128121982413464240648956168385440494359453860030469301916285775026662436915037403548112708053953630872026726674146934279687500589730885036117586307314792329157706603600215697830363360391071286936725613162393120087165194112848581480213549605788242312719711641355003026233769779000883759471470525027934488424195824942073664117028298309187945214801085210353495849954936728823954570795151081345887996289518909102404761801385765092255453391540510644643250165103578234211231
495 1006 5.783186010676019232651615874829337676859696457975285333622797890945978854907833755249833595875516836397428852411790485783529198978771419053359354127621626856403030872860213234286196876196314946365332936106058534653744664791989982246831049208328805748821607510156930503186000802401394078954383180093321379983277781097021748029678756178562709671842696881915919926388225455618493264345888557591645134830889372471409917726072603562949461317702124672760006581871782808802756477757765024476249446991888827046868793834217329716886416818930241038292659938669372465689592764422961680444660025990425533723117436181100118452794290033908878816896925037583815940836236010073195344886991372033380547929379360992276817858282279347050967952151655097750191462722733236445815526987850246968223662626005900668841221566794732082239357782057565307625622346533563935789223760243243203664666898898128791322183813469080172557752792834246060602658575766398560094952539049201985673407549399990972204447521744833059704711553667642318
496 1007 5.7831860103878219020149813377826256912949275826949530504446996377028167013483446068675833665659982541618484747916677063584631658509548265593326358954961111731824462164421229511766449466458410630441184961609086318578605745021258181126048783526171326075041029241965826457605560099321910072880112334278863595157424295829119738639772845323439081263569637478555896046912364000784688564877880866345764929813164445660058917535273949867731849426369799202510378623792055374278489189548109420010626869543499081259369540948953354695960927217712163181332828648951346617987508720027977283510505412890227980838528613031234408714114459910070051624968589090575592722833110059313080089915126707621655914029810779064995044919764132772463903109377945509664195871786832446941414169016937268396574305411896786983000535433745132002448518431959652902022551706546426116495141168853276549795322637148409174179742751851098971854052393719326125233061308411172706387145103969522811333342287295506262196095796109669948436309746344480197
497 1008 5.78318601010194015084576263322285551065836345967482886935775673134242284822786291743918935178870418417454267589218931523437647626058028863900248487617251726081959631844929291561578991441104989751696257915443639292109288586724761924599599426489954545734022827650811058757014263530187465792791601743267365868825799996608830093257038016590701230434644955525843035350909055336563284961663191097658173084960473405078652593542936518643681981238919133604358959783795589133254847028955840049215086253651075714456127508081595902141197296834614291417189372018615159992406788488075097168347181191489743695204254360427409795771889219683940367912381415353712821635310513542176223360932229854458605950384745471937824744027383529393311116122544487849028769357580225960442609352773175836563180431338541643766475529966841757430621678981689482714192617982116337607092896158600218258450154368053562279971857959636072555669982645967568688692721586318323973341327949845730005788366948331296159157606425932418770643823464059947698
498 1009 5.783186009818350769594110079383325373923259462604017788643588814167018882460048539818812585849723885164340069327314953790884183175937700985350012641628049987317336009014653055356035997213891859483391387674087930168321903408415782665873727353259458539964558070584900686341574814102472532248696266374027134707979046777070011973974118517011780159560804059413781799017956929408205778107121519089547865686555149748986046275038445368968326393490386877814099202842598897964102049472348245874159733631404346411128609055431421571763565208700568264748110011501375689825367408424877368808741903427172784202753130849124415717881999495807425014931491278259088149501465731170823597680811180234556157988238202220146486304367470188848043652536941117221504570736101420414135750006715110026838706771086732435961586524790327448333067767674057984923054924083794863303041106787875610696240708652496094607699995717180129624340878658625025633991421197026869926690004218623915460105560482031186314276088393842120279469884724646753554
499 1009 5.783186009537030827312042045195826514003033123686503435645845432620236154141037421664045384200807890345576131222569692354939400744637257581067984981485122675010019915348913555899121852981385170575091502241434095887629210457490921092913247903397733879086381715319818307263263733597138820818138029624930159816278301805040075225327426094197511787371147674727319359401603293644621678250779747177518284707710879165496378517389402875927024457578318979083933781774898317646625480134701862994096271134504224595385338765034591049606162270158134555133258807992799675556543479770470257360782398250590892096624296121286940010238933412806619627210703807896767635571952251553772269866807072105865230207372208682769458031780500461418514265590851358884821314396995181904879098449221794400568078336723517265838179234275030165790958659162463682797421607597055817060472007777891818934908022776189925808947111054659594538691443296716869873551337454599742567773104220777481807607873728875479802918046836557914334190467384537139783
500 1008 5.7831860092579576677595977839443404048613031024597108538857888570730112007659389025446479411795591304202312633765038244952638318487688487182494988708215894624052663722563463697387239451531144216752947787469516602691383490541581645135648080522576853962947717847145817165122791298405696402890398584717388389810034675296733783167344596558961248101982163079321889822534632992788773623460993809354601083193271137700333754069170629557269075996465219207619123904575024753631108167340257561127936034583004458646357230405332130995936476092116568634418605546829712559318561316128098676822446369406489704836322096818348797494410083328315908885956474525723827444742173031220917152828906913492305271839787097189653742360875401590768944398053227163149561468812420823133150755679809454502199579200309568125245807435769933929981508799733754562107118903666850296480573069510823878155411411054384627193117890156535579986817942126659350953047949595776879537361268862030087900217749509349665694399860516217121294261105292271759
501 1008 5.78318600898110890557306262547947454819456445231447683289387411967756830785254643242454558853053325559695745290761815198163663349573043573560603420108324235719361540328197032055285382647733983299743011973694111145308554804062199608654715037646926040556587885377924359160453313917478779225833730170469313873760611305319219856292678044173376996838177492119286848231520154416351594187716234546878601791065126602970509639890474916993442257911884191333616441132937855294139973375633291597988297382718087364795629271453010153546651778396143487327384569360112949560335921326651562282813802643328541211936057820051977000260463145943917111256769272444969899119902659715674145953939247716614936931043945723007887152623121998148822294755329540332658777385897909287395327195702938496670525407393909126846975046965640764935243572909903760902985397339236471704578048737985709119200921695871538923391764691201778793176944545543394320897079720283677675088306589612756908932705270427963219525417789635882848889478098090571114
502 1011 5.78318600870646242249415455177498014657574910269592475077734507819045042182192340291894838880977647412490066936800083964777126943222345182729450805320515291069276465839107803844108536531844271267817456681906562469818117549956737351217965676701488325946543294821598213982729574426877462643875101136798327268571106261879147645275213941263708841913352442205055872928343528293186135162114895197179415937127603518753597170121530560922694062428357881930960331208371035615359418090128632083780163902644538232758808685395143423378020805803354314317394448548153466437191388886578807067975881003719668901801783636936181367692494221410680195845531042102778893867156418600927151907760069874379747057522114551217959818813850712137144328073460296040768512543537028963594368864313995260962762519188872109463827551910643910804935924078328051668419751176443422665402280421304552484218097581104786526006292663840153567140392417658228519833467891278571482502134135581932254932744398581885659409798037889980874279891396291354916827
503 1009 5.78318600843399636365908323037287573603165641086403615946671768746477041160253386426930737910328649766635541119555796874880217190940706667049737724652847870053531396561340694681665026059585923396605377635015710331030851226702109588709296767457936017432583092731446206596217233058400532288687396270202649001526621896726316123416277848289474638114068332346686281946281139704922453258914284240464730355823610128523303770642765921227019788195385240789284423867288321752184437046613982658601355623733921707925845218290851346962927856563527727506094137483903826103327287970572427104127681771395872741359444605492213011832416204987608022432087418696479051196341168715978631530767036399152744416381936594167971961821136442039563378717575433588426617191700333055157617889415317010399967384948484389891984980226681963724683007033438100388720797815336020240694081919954796388936659036003050024514180848566517244960543546763715581112292492449905398838626509143708630050190575300662699815739275926215040781406076260683095
504 1013 5.7831860081636891339464141495946394737812751984349904287453610693649364312235767644041237036761838603941291956617597295047682973472037556667528974404593386888021336000478504137200742041106735071881943620112303461170474290400264636615302932825710885647981818696365240420091565768877685736731214563576864494296191508893516110820404703211754828865370049688252048521178833937232456827124305718207433306752921299768330889838105426342022300630182729393851785243519312614414538171020387780794330079647368473127753851524527430224550063358547440664405010695683007135105035123628808621643340524645406219362068370148093480462614795273179674124761633741178858419573575544450537781753516433655444542563633168086440173803038013610683242052381422624826729015757747440185458044689583762358964165596034803738478801272427536950217048158115497592755920886045969534403245099714758830382817126205727357865920932836495029347323312574135093241979478636671899236670609385175236103623737842081952232137774214385735702568442903385277997092
505 1011 5.78318600789551939438269159968966514519928553420325559170287374929310968224159685976068769387537481246585342006311421732023638152694389924518783221974971948265920761674344879393722816803423046219456792934530880716566638207476512585380295148180663403569910626455836924880247468693744282509886207227173921200242157370625463407267325557476214117080597400074646666803637979567023583997747995539819512079124503095987844335734134838528257474791754943797358738861179711897564603851008209355959182556233664028664270472181248156575337914851578702441025708602403337730628787773625613924022882494310250960326098450113156390591315119999553074290909406389353231469783932187073546644244025838110219918906186216556134380821846175077423654879478126540493832498775532187655860409885403853682326170370415405546285660731507267464501159469545832493752717836682974323988216107734583672853445056387617532970413939174601973147896778407931191552509012252374343784904200758099792752952667003435521082204078024749830211590683131387827547
506 1012 5.783186007629466058604794886453422569607252076705293360356217021285453006707703687867841075339335723236325422217736707438797184257174250562006409798110658699543219929705211064954976513731169845172260449616574524857505600018649447252334983601918635449360490393958276973515283693753116426544320907741959811590916352004618084159167997670993614664304165836315033245169238531887369659925151380105289090213412987848534381976005975275117664254562818659760625114988057015093956180290583229745646675628797179870121371826523586605672139269410480873656249821886454363982090826694290306563193790735869299490547752463937903673765103518255017837095872979991237593771212292152697182668977166407905462601449188893731809941067686736269533818634150615477814469022696076490975582886489949972576891457153428682761033095312284986845718319953445853989144792292503450841806150906687243885485777939534812253214480353998248510077722534711795335916317732034127698467484313479866980579901921367218309367418744909308700279455417162582601284
507 1015 5.783186007365508289378022359096983371220475404754144577028390885961730875167404321717062558772400615144303424601753792708524999838212374685665282135363859559396788286478175982018479723241115796778009343597661923687645502414079815068681259725690834481381503482789083434334275555647536230258586583919795477626411699035124013491798206825437615638910703773951685574647142990568692118763809032863867428184919164324072535454650384275261780934516667363898760933967252996652198870329891381549628777807147211221742250913248629618913175905750240041500373443109766717226202119933695300015737308713927755429713732174375327186165963739510497563858270378841578177466000432173415918747126368836775752996881094043609124833277660689390568292688568887745154003023853799713278030274679697469592064382588662355514719542419943359492043590980202502312441260246493751472657798943466315403111899874017841850881651310826325727957818702597054497968773762942760336803271237701783117899189081330184849293067027553931424879626365294541538136588
508 1016 5.7831860071036254951689175928307921147037786319075964973326712113912985586118751807802272372627068520340055176901789907558414106088170579812903598885576159697120601847120205932046024106992153824510231920439716592939163815548878843924281801841884824090970833664596275407348656175717549902678821775035096096242893290904176994664838346401552698786879301036587441603158042475592359354716911960824369371638921831802379208141700685531040095464747511981092512495473449428604539938288495529640302099352560907086883432741859506140999887642522798131365794354477908964231609293224084128405512817834219145075908616524507965612840120885706829169922454647787675092424767682711869924116111382563809286526571474812793549114655661198687362733468065511765085387048597750686290305451166788451835875802358066794264453220942267745675936017919727965351281215840459296916498431196847043130179546333634569172113548089015009238171876795784089228890114520008735846598612619983801111726218261627019096149324270198652743069202676698193483478742
509 1016 5.7831860068437973267718713990139579531511028063085229042905024791653680961097943632297666860049803620868467431383068869485965190834332586519348326865469361509568797342732105715498971460745313859735210443332094692927835347968904727391021995620818748370325119498696990839597456004540571316084778375987567391248849314374813151897443166359164401062531700198598782061117674924734569623287062203328898116159291564168678920463010545386572074163683070920452735950221541586504481608428279396526517723731873833326489512555416175938246775370981091131163124657282139363437463028126654301823214940918643820765446410166426217742575673413313549529628039243597396142624375370421157746179770848002491029783304372644395769868236275093444301995430123356528588914161459042208872257517630226748934930555465707693440927320973493086530106941337465620355323323953863756964349600065700722145006591033515749970369390363133070660922855060819647058038691921919938767244442961049607617948840227256439790424445554456490318973355525906482418912937
510 1017 5.78318600658600367398855225182961162458502095594357286542710964805186497732623518468457997845475792063750337541945297488203114825227279621503482925779493865698484135465582575472818581053688321094350344984684165231866834207446004668026615186367464741239340882305243957714929772872491055922961196184580161866467446411609848429879666933420369222342023365519982831969501128330113634761426308764628390274093138625398335186248196761891129908606236574727570767028954980364934445021035360701366416818889837651894774604216425345759201329604696439710603110458306027000427562364169289446533960315057843550533717649961289443373881060703626628006223465502491251134315660208478526008603585774909319164266932190050773656118553133980104223468460678600850170553117502596510984318227427750506615227311389015880995483184992610686616960992367213751381394325107773455005585122764565783348300209274716979421659856691656405128510647573855665358950853818206247136295755634096993189040863905851742250343366803495101833088617085813214175197489
511 1017 5.78318600633022466235923623003638819080093202657730172508368050709262810551325292150087601723290007225713161377072227714678488261945998136305159343917869958690720044942100365705465148904950256800489287047901970300175116241468639344025533437996251148160268198583882246596310698476522314469030274472292885186615323416020558138315662831689224781754879109651634939124554759385743236810921411774668191132026307352666535884097035486569072806645471979592844652580043709204052622993382026124453244363676405579167436455183963155255699803403467086229802884582306085103594617089163353245588749462844058948296681988312814758639059765486687163489552980288387882300199640619680266726215348580895558850281887972135405223262179891235497687702662692603720863737056915788180984565367790855085068943110877462575415026201989781286477546191942551614302882415347806246100710245112514091543756704818934771668197518922660941670597859834704566689099990297950498500990014468896297933453629179835080166038758217516548740387362816186536659470611
512 1018 5.783186006076440649945125684927844245712306680026605198839530890906429542795525572918671141060554779141151847473762746237055194734948333409590959857656076596325044515119913880638089288332127575326175912003579114368955420781682512228334033697266735722166800084201830455355735668442628245436925344143437905631913985900525292069365405921163007221454766342639210196827257808051804375110950575811065592858252533741009160891893073806378710656027010757242163482146999276737024653657135032212884919968993880977839435248256500475789315664040144339456967933882583971257836449420713072525226627219876957515735135734648230415400800174319693364708503035513331134714359240261556570703521813797884045589820547678518247184137156392766006444082781211380680300837789502965463366480066645934551048622649373295379554507471777357097365223505686227702344435299193188619742889547788089821750386513094887872851048769561108021009847998515249782436810212314393408953528688452839262274979494560587665127880505484712789394920407608400609666417208
513 1020 5.7831860058246322241607635704769419198042070963381140590539833347390925538828532060941955940383263115600444036248473179413345520878802178734845709717780317245720291812498576946884593692133127683606658032006473884580990656536937055626558799872745424758011232521967862979310014675189142473297757906049359804253925912090990985343599260243888691708087791823629478739953828633747388750582188263560235180572860480880011810496669283794781380155778547374594702010829988963401797394433004097867528165397749613034932202550640673401088703853011771395367896152183212585697770533469301652625042085440461098151973572240997041098252664688215105876533464488407525516229740686339200401070134580942461923300499784792472120764995966590517727557323831286863880677496296093436966852894044537248752992862553916716981774754416552667361915223805696998696708867741822376012401460878924818106925211592459493515379071189742735672317618956718579089950329715813965882905845290748641701741327499455423696991215356021175763478141298447914848996848695
514 1021 5.783186005574780198655667717788872589539005899230427054729545584746885011654725752669102711643376709977630435318575149031861298211186471269946266486712221003188940423294063313142591245744295514302038679620889777496259518561348582521910256026986438758103762760926677307175886756794338889955259021141849075361891292799643217977032783767107623956772078384413635611364454394806770400830702061639377598167444311598663092123219282028392320653154168725565310228443270197351185614020989510611984227409301717683221512735879200945266671492999613016291008706462139790585920081262949591744166844732690427555036730346416960223535406721009764669269007445613597379408560284934405616431501558758541412718845548187139452276357197049283417279362652629106361796890177673104159367197974349027908735787443993112648619639592216791997445452141444835847095407169091680270634341184624473764064814415292425021685005089644865565234759184888889128347108092501278289196025877423354578877121084843593536315891395747661756780108575597794427542848920757
515 1022 5.7831860053268656102443263122419450747982445930601611710042747054550035646930475618403680524286472069883337807447232047555289911693019221633283802470498033811792879301771413377717395622014858603739319973678137211847902082702528673870809991505049052312055867629435675919802105744915177145510866086521577995890725633886904616999372757059164069103330588105151124564805827243739217289278226672321785643218328458115817015456387270758166799028584718516891735567930648004419383590055258878743262446898144256626623898384629267969190790956706061912655758458423998552274630944354429643922997456698490966263440129349362616179930070172194660977537385489972197561093399555021063006397201572151080354642923299822743943277662974712943387873678016818975229340096531056256356287044494498711823597915023890447290771458833165515837967009996278379884804864904391375986213770417292462253565376871518606866596216257142821141371081165714437225426539613539209272754475295697818237297216079687466790038737516297458982418940798396909704626914725354
516 1021 5.783186005080869715883712446650942156697356664848946298634029884548730759814616278344765621822900588956551462018499976114039770968765987962090447356006221112196408890571363873197166349932378464814215871418764793630931760768075886740746423576656435012165370211471325280400692451091072877995682670443306418227489670712296147943890698344665973048271440677835935178808039113421337050220652337959641101927469111507619656391345557262580203823771470577159049723806280445513972616360624773148197615591413199490087652872252807147282964005454960460693354903621518350936493269719020616355486014198422933859768175348820450528168112252581964064032328558358601112361805893697771374091572094360344761541576432598532881015188630805242399008884678445132740001993888143316247431050609363104770567895055106457551815065370594248119025408996693402872207578754971333947779880567039159399497387911984401823121039673975726214832303334928538386989773186920275957479395875102506655383824963294963268298443401569883215421896706180312651339468312941
517 1018 5.783186004836773989697491885812583222126912715044048471667107237303418254662339491632197881089513449997042835366333167407109388420749723131301411469828967238310403220915132712491826838752754186747678033824354525509612415987063671308272467796525575247799563626722261644859916072243425534445871926586446814354936107622427458589388631015869373696655998658779387623143499821723284019647650959309127174145911122424010814537401606894140943529366689555438161298634257615305166399582094224229037164159051721103314454290414826435046726958924325593602820843768827410455986814757899477193584096614301182835052847125138303611665519430019571239029509264820516196048906486248598611817411281085625141828110206394068012874098938768729267674333998344395762977500590850128384940161353158412133653160633642081199311236966109103104583537868261547817584102534848234721656497543743684190741343965716240607242488805009861402710572225290525583282938618322408880412971581337144271545598108712305914474717217370610398466788035744736963554686629
518 1023 5.78318600459456012004611409505107647152165679628331506209751324680461404302499481054490411549406465654668387954031436082935707239682539710980130260896245065605472182003876420779677920998895038808329438479146009869009443004796718318655292198313004030459816285395149731204554502114662678672996010867102382901413318984247149106505854851403231545778544269523718958723286295219992754601550985611215802226398812936737054816617671243524286660363828917680883030542442181669408055881616136911923309463084692011069488206046001807948479475554073404541287113384672311004986472290689957267305446229004308883370057229691355397511637725853467816757051105828275719095573610287262700263793667521226335158186185800994643221874867680128449049843299694173016508595924887884281994259687961466554714208700912132121514397540727001770892217798008136972432680231695584208964171336732574326664284585919514523656672428552388400840004518074799417808804886249951276430953177115929240151243331369185308285967369459686887164018796444583679797036147957121
519 1023 5.7831860043542100066419921658316363924389008888648378566296888615672578534109943344260091364156382835429075576916022163541943326480164220220591794670136973761937621630779880105009553258945931386394589068902472924830195093219360282283458384032752407254700958928887686549169221747160855112982408563772378432761858087067943241511538803765985307371574233481020763092685824948869551465749076002932422468811258516032904911208659085806329662308488957596892226933830537012141890534338316127192040273392484266021528097403336609812560311902397177535944469257643065675382780791570703421189361253397815314847272586338751410472714184688744392743875520512944816328406634180642253946121259237711572690330476143339699514854626767492227357407103494928820142184944416820258389373288499455048604769141617339084663378744489442162918512046878499688043833512865142511294372036018121866585091755155361306287737744615486481923425164458487011017734211354207839686871704445999484360032123963274665667125747510400412187591236425745997523190072711752
520 1023 5.78318600411570575770899252291108090660580761704900854447724200416047164526671663589656189966534594920965791657930686741423741169146897657853633780685834127709375723106581687942807655436927190552825186277813801118461590947976586537138229524563010031473029750874290963668293270069077826075902471059931870335547844689969523903135377193953427651519476766461650923111307402246995012264734486686014235362981416792890258777123743838456369050757599918174719836358007606324772815366493346861622841911762447798764958274806282794193677621706899365825792731065654575447241433316772001777007917579499397158560492817513077080815337160602083148051327382564127624956894670340087949849274828585775931755830172316292617928380401629258554642827758939165513662052686881688849317045682922275911296341208221869646302304812344294812602736790639997862620860203936010380408134250280849415849747069908825551885785451218745974161210942365550667931530594142771829935095889442728901068361315755759657276851089200035185637316704852572814252171981003801
521 1024 5.783186003879029687185470227413701239430122474509520413135367590117155979608426986439336594365412075379857745451728642853037110336274054707402009802843524834038314397481390628736805155582932788078370061164724963320304287526382485835788134271251444165155813180819979317325099594857701148719294938844790076134692060475853887240079048560732747618180974470171831269037557636523844987257606634109355783679993254227323219874301602654531513249563919104087330353581781826653069276531619234629621427810193435755118498959247902871643184942133263092273807181362988085344608970077185404667632609763480884719044632692766839103144355681506552600373409795069513895360637632247993782462200938687815949567715934481891234084908127446929842292412206974025591626726879946776961219217793034569069804855035811339805246241828956178623022109907101663671451227823478261239337931121476727131467526274950386909065642869895401676307471637166759849004898368699740513463158665511909792495592185740914293830787814855720662253687779250928648544078304981838
522 1025 5.7831860036441643119701003060358793229660120066266952842915313793057763713851794958714193832057291941869899322707678312508855037220976037806730159712741053924816718305349985653468821655356235897905488644082530235591511859177122941968117767013082611169409848788650754434258612839523083525022501408837380142492384921333939984616626186907776315742377804683103444022549807107102485711435567716927639206988604990115014046059454402309457452582162057553194300970120628482495460235017662307558677033425671169370776111631641793431715276641118333750381813369342088844952816334164011394646618917566689708025558829865586112624221050750725931036795086442633257372349927214410815098088619051390743406794375033903109655002829473182795779950229896148746103898634902825689808108121008774526139662729364395767058721693429450185000495909421162516724979155783483812367593387509646948593220155187052376137028491850468414429401184095986585861338381660636370931066975688189299475275966989823139416273354788562148097663799022957946118630609848288049
523 1025 5.7831860034110923492097698454896730818146696877532113408631433265065806004238671870542784089025132866531086168308040288225446092618480332779589766683450535399408622123716624629497468661667892506754395033561869506559102636456199719659616567138725658500982719360525460254259855763315623661964558874524965562349249267247307367299036583409619535096588490562823256090414338869219886321245917202295939956613729063370484167218596131919292316843446750969991068266825337827056201488425177893704889607104292121031738165566963253641955003073036221966016861924472370392271445367128327400807339037352677748432279626626930715074179750035961096752311418680305292332908706512043946421816241447063370958463935474186891624962647310824969065128743021425002689384688372468026436083678842264106073157185809886439334319866629430014326256002785537752481340669128291763850249338203353227038950717525985713686097829790136284370441274843184814179771004169613273662497913599586052964643880862453742146596848014253093909388450179990604756507206778589718
524 1117 5.783186003179796713628809600310841487346137429860213150479244763918397358838074235130867712671532906294934154736474542763808752490875234959052546978446400890666865600181451517706249261220154173988342839837845961562799080664635825282199109976048976168640279828665063534222813036759232757846896446911188525724018551109079743150724235672988587185480940050663751614072075839884883220648381396824977108634862605415719487942377930695787084414930063944642491548508479600208832725331503984726993833669107286909100066350117674137955387536984901763885948907757733251651319196908543939663350774086032537295564109187353413419369687427844325749766697444824080249747613131861200506564122183293670375076965361490035256087107122903366305882210988810947634318525450553291374695433465382823813660225629250822144327483071385892297031643354501454416469972012564227513304930763863788753501341093195244883494289452097654574138976754265984920390590968323098989611454411663810988149422053633142310155803583581128602299355316844800830559480003009744194947858297431920522813783335853790430628392794521553043615352334028471121588886719057793139
525 1027 5.783186002950260514898857578124107360062457542569577608170629353096131714223589464448840536909690651970231138005768689434134051664787071807823155285967249920527188745559880376552630113581968792964988660278596678351192748933824761940987017598372117371627901766468125881437784343199445594403886907638745053651831480132579920385917700504072568603648372781014937853750533532431837456967884596805857469237743538658486206726400049054420897231274210193261113238238118741247220108725508762877410658404721466590062201788404259175480691797500815810187386414449686007089412086313242986754899831460767175633986777526758065828799185668609893431373074088235040248549579186886543749593294922793011228697815668017645872717926511828885371403505799110462812280389349709793531929212648041262785041369949657323275913864038087593040008618219156487277525823383388660606790719810148471377439245082936081406769031293634329825261334842167685985343623994955241978335727211844557864318041271577153696469791637542042002654519218815527318944966718259174628
526 1028 5.7831860027224670550486604960525611415968956543169809459546330760102512063413111948205905039545079088955427058636252338116943040117848159052878472194946385376940514491706770015099766346992392898930113616355566065310962283908371964645440052138775705397612729391144108150114820482189517186486183705098120698597718429190223317998787029254715733110530491332544096469359267805782015788825525578431665108777343270404655334162048089266144953464053905474990400647438869780012430023028645376540169420655819721507646040607861874192826309495200150763455120765473752977112123367430912009734479683487433646859989288398779383401374600568513704249304873620788763176177984393703925522522844640822418189768487962516061327115030415435470272236948006350059874346520566290007548936112710112641224634046857122482870887235178258609184028700320335594625586749916991767593535008075067088731270010702657067027765729690721110776124230750859554455279418437499927106444836031107969672136042743591224680790913402350667145282617470017319642589674090616492603
527 1028 5.7831860024963998259131321516893125575283374676619873105652443773142959284323588122225108397248661633936418886289966227888847428482236777861395102646555720348644435190508210953611390032870655320510491137919095713378167079603232606842017135875270198511544399530135114495656953650239581428160897431076593375704367385452498500872829639407713795436686149983056066094621973356823950925049548401523600340692827991046428509203949343082237089468412695066210543014691525146851629029529960519656500760621846268475763451718023673357740692782710733379353838309543344368249089503201614176687341875821195458696983629960355995068249262746982522047730011341718962909333363106495957933507967358076402566882494479110307679768315190686065665162570639017945419424871265558514784215820757016457975360659497962732765170940899392688851397264776203939157065001241964465554559079087670838447231816082719114325050051332685235290428567605771421580286871321421441432519632955858396462190777194294210953077411631242761287870855239509196506969192579406866646
528 1027 5.783186002272042506621000628268084947235254777313152435674968005304814723394250698450776198371553307710815843950234398264771219001221431577371870883273789998992735935556620383953645290462659670923766049438143331088086502614841699848480813180136266118557146824629389792803563782227741289769006751134109696304574655156191189481695632838366513993358927683049104589439163838645668661723376213049174510767574953649145098596853388261013567787182526038806783140386881084993051152709154888105824724301983134595686080243808845697422366237144558370586867933086951107910527306861565292444072862123249284061659156931372944359273367140701775907193822325115904597497447506597560298077540751856783403059786416158640082312673240349866398128595916696280746550026389371975748814822612826548121037920406810032223803476059369944787125626688929943646636466362640055927943312482921931002479659758690737128313823156173756254998734797435213322511668398096681050450962250685891287121711377577527411019183488703071984841008800327900602944998899599619809
529 1030 5.783186002049378961120388862569899601865180067755441669877356438963832027448700622635244672574086050991270662911483942666629531172905502840670832979486285835001206795485961291032040704317709180506038832297684731271684550724898050888074626355803513397368508238224782389418541104681677731205446794255370332771398998754514861088740073692170960920762340274751361722810495690946785446195697261381907060531389706426180276573170386712885555331619916162056102041715684978214066184955949964568164907450546287731825717834693437759112250745463302190753085566548834687572189616234298130415162677386616987230983835770186764319500044889782646460756027285119421400618926721247342493716736967229064022719248954295677233040651002389533882626991136892853249815168545196032899597663142911944512656616233182084767159826254988558796544494159505342853629513541953999170745146531231443515696680373356343730794706240298652989531104032000815739030371832750801391158487695490508273308162380641470762899115110909657438807004192150034528295551701563077320444
530 1031 5.783186001828393235741685451728099127253910212202085622159701237051208651149738482532254666926913741042960062641062056954988654812593893372186012422991242008501219935610819399444375231907559136701178604139386631302676768203929730240567932852894625406267567829525650595557153941067771339324894139583444444759584440259542642672408004668002826987626298890911481904817184051834302036784138433613661086061313555169226116336547600784674656520500522451513573751135487043327467889774325774223477237163628346058018140940664821127680348671652700790979032810566060916575277530155970985301843507763566483784426240892980435481345836892851906177025694315387886612989287765318334455991846823068754223968934479584641258124870103113592200122172183090746028665276395218616711226029051924335937353628084750391667632093691769502211034197807013232285963117009005498923754876203764128382031151711773551823268894067146986608935255668057248201819385691837793507740764140586196219017624089718694333242329238440105516723201192992061462319972238502517161969
531 1029 5.78318600160906955679707466733879098604267978044236744189650268077859406429638719126643192659275663705550553944174128140258646278055397602787616475381826257781672899622882936568905879026656531992251536121243214045496986052872982836670341385771226264569161489754213194166559410196014346746865665520118023125600182136405573581101104307657975994372771998636533652464013626216691884464213111430681286540296949280204076940481516889693506992564376172441811809427372235489241294151367116410943102490840551475672565727956407318247637083949189168094119306413287516085076184237065382761456305734483742370573471812194130327086887382829108099454777732570503928476625543266530923203033087873172758916204875834798149787406382310075824711209382997488497945324336953035274310599246230443241739673278262015376033649761841129713215828324525969265680299863633269260409566460558348990948747977200851116928114442769150632714581507843905711612856539729067833338862683319507710207622960674196810865432533888934959554250270516978675926321788232167549841
532 1124 5.7831860013913923282161064878996139688442263259988163319342177237165055501445130535018628094398128495036776779989574093928301396226714116009860962628015821226441941082974484753698680014835547679472049722549310328870053451595102716409571858483437241025115985781003932076492940192910337609472868164661450418254776076468885644039261845477729042868242340605480164571024861801502916515126476970200484067579297491999381007066124260933275128664508163259842586959590419602091612980419339932634559820056544017603027054559440736820627697918040698890979496543890444935814696114263819665973684832808704572144468935268726029287481278110234084292626890858653967235806594252669275764585465271749409847315330036073524587055512434199212356677882866582997905587807085626257699499633858628745829695378895531181595275685036493172120737180804132426008984821564682962410323587333038779184328819195032105517479287354141551101394841351689332210168364767637620641689451601731124168981677259667510734671750222898491963915382432270614873175499604615874360955040561414446201181048076751494359373286718275573274778739438144211455554740907579691863781292
533 1032 5.78318600117534612921669905919774969859722809697223233777185920535605261360234612343839066869545237776625586458462364474921142113883481576863781712847494683401460688292556553507761604239024401984097535415682960250881346734115241134669260408836674084282719130241818675448759240246057709392354515034764531165594919528503342170160181110752190839083134374227911717967230372739289911385853405585359178723194821911275925756982838089697371944832512032730479473882729005511141785921259825391549866882682860916016118336928712534672723177396269417131932687213668933578512265378827523218549961784500738107359169445413693613247964780136672512964955110579877142284369366913764229422286225470295460067794059522349321600513614438781440434537197246151799909828099545390615061958157561235452446725875143295842820030480134530993254846950672210887730982063032320473095855100451314990102792641764296781780597589100384900637052625655882456243504360275952683478673804454727919317838372055123736663488482539861221700748146332337425651612354017215153829185
534 1034 5.7831860009609157120109773523231418717350055220696484087273223939945564506697213955396406883001990778866514024162886889299872869356082387678487876986028352348177027956742980944981843148775315266398814209101694527361997748722532805959112398841557531781125764835664590277205920115929695786246669739181376556741379084046690134206155917295319156681279455185280406315186382587988381597156565178741944966465559965599716648210273718045007249225196842969264737492632211705103107927527937994730348555176937701715992582359179569751758911034092442825427485630527214248675199527815852226018535528434413339257998228805551896648157472285645461366916027978894541547373266499903395940475789152166770299743627334328428278773264131459447167379788044774224023938402058741937884749373514726404012908043082627805413046989689616110497903174951655737591275755262672035100381659234219604119047117962783443776907609218654875854473957501668350305260535102182128483284528444285713809678869481025349616410624018238133174098892338821390366383299351971355277043913
535 1035 5.78318600074808599954536291583694972127016372213886331306800783646370645164751429791243962659484805642344405603507688095497212546347141092307440364507337436289674743263300331679760435453222916097583086396818251847045160125588841118572862233759709072771394116480764805181207299552634447328478110570312139824557456581988149808201029700098180461192491672359818187760207266624348181143752083901387826474938910517516456971165084040627495682601820844933690269895579513432712427444154096335637342866539043970368067355587641352104585150980724163036636631779190408201705597153677071073537816353635215271979738519939169306421840818082301550776112692455290533633798317643827771544781271304124721964972075252687556830262405343925750750334829927460195266139525695393288735957853774095315246123312144003971854441248717501271173751251853709239055123013847191394764540047796424120384870527274941544142372506945684582032594611738415405158822275229350325519360453586571863419330233887066743526623553193744552260627858834212905956244151290903800342703833
536 1035 5.783186000536842083274340517490993242245007825354273283903917547965795733073068711526934637476565722034974078364036319153225578904025762727709532541885012847043229252402097138143220948244304233062991092980290293727850197025932292724828475298091673242127667205618766218527571686993221193893620536800249534452344877439639913216946797550096939008943773090896684968453988474023967548795445702626655184194071990067188281824112972324961943470236919930709717255883407700712379039742162222133512164018075382941526106098165862581904347255958407045729564302063908754302521367701280925043558505407186433112343017766716632728298287745173255031096655533392788983090370143691070425803625484732716569775361438909706766642397942572651787257373441587133908223368072028964763778732436441013917945569771757274544943355964588257758672694056304874462138531497722582950598907348914710465652643112333951178288479445828045923749399071224318345838491060203819890660719796568131582724477465911300592123912446283729050472223692665873958694951845233930535345134
537 1036 5.783186000327169220967338146857999403220054625998807662088347905057423942610447085923016708029631276922480759200097320898811835999832451840806745881749909392740693015810167306581294038909616234329420282266767441700655093162438721425997691406262610708031959845226354628225593876656413094567248675909035140410704323846555287112840441161632307646225001615105339018971059677213892930012885784193601047717969480228831214700238682955125402499166134885697967040374772017290762173460278481590635007473124910708536400217750849598621389618791143001029297868707611145672219814223675063693657698233733956461543329459374470935403033233185382681268116073238268110577935036024832507168475556048924784404681872449342027141416763302323819768552633947920305709615340387429106935172640345814084864650426514960689856341477560168604372256730087382758309270501410440522262835056583797512250395477091471535539392517820925308444401588343265677448091615509049951898560967275607641446751290211122496355419244581712626308445843767536858782922781895823295433377727
538 1038 5.78318600011905283454816730825876687216682815043242524149274334246760405442580172876236674091741041171042530737548488758778273715274526253097141617668445591881769916016581310686746619996113960538463294142814583799485181914559040240311116934321999877027683245394149550081699716517335737556690449777608722293972715690281428635468498816685638848272439625778316241530872365476890484115175135311132213321747320863307378748319961070142691710840010310361460899550072501040518606537277517669496557651820260951830119056695430220566082488510272743727287477347819491318611020389921803892413315274799588757410850680329929992460252158759412373438496542795080525321269698600813286507502243978405956125044887977185009485042404539138684425618209026995009168399190169275770610370164896787532516705752446836158239509216354220886108881423078601059077782075301160984810719259848581940633936781600416568167405067827894141213693760805102391074953964609016450064799182315561345127909950187556593709126966304521568650914953446105469154975300502601069383815898349
539 1038 5.7831859999124785079664807783053327703260596225914431824753626742593343035062772007192103919162329233968631245742338852303683809797911389645365843589519046214275013520220943007470338445278621729408914946466560445334520903210822710354215111314331073690978097516254259372213981801884617492014361689870052602651874934699235835019294253795357344338322091446670741741780184619116834258659959099343411153011687263195522432733488111993195810813179408622670708773450983520519387230250085964015437084440911062638406570769195509196842025442136498688144277088597044784670604159343576558619888297866553102758783442704892497195461009184903725031517588432956177267458492576513662847225627910448686596709209917759515775653380169735718908208821635561104574611690148108428405557487105009866216280946905237859792983563763861927417375562532576630952971657496557331137237978692043693229489997770205533142682253100802546869139230156965027568617965057563208738426338819917609491717586462724022178247132193711183738842993424209356718420193981642693882530015834
540 1035 5.78318599970743198510071503894680892254858306974010118342231819368227498988969184499730141910075447670134842647615041737499466654799831243437410555799581010406858692162513885193108122419774713079060668323031127286010302014599660229780055913150202997059954257952024306805272509180278388452946302206337054819972884374544416936701944034790531274674219231696193789314350986603196637320214432650592967364064724877105688931918254711169774189027567611778186077097835559389027190635533226758494330333225126431099470271981555563532452260399586220704624938859625798693285697770151939126543028353015215559346443648385764388914105535051367177833677010373040401404371690136818434042995597388406374825673243618112046512437033008361845621982613976659191660927285571967821595907995383601842463667843796873544189516842402482975058292237590092272109417653905517056775835488372373668653447225854035963172219027039404570918544119749755402202279536239841401764059209384556584160850287283807247330001980376810140483115901769384284726442080586369133953545644
541 1040 5.7831859995038991676919944297212850267872921643390037593704158903567282181847890236792403264934231049017551558587740303145345671986923010314079566527372530622996164758316729070526715237228525913332864759222151326707128247111771234710846300899789756815819316935604820284810150108534399430130674442614760049998490496558413139649374967241668102535844858666417653125950643805424386151032016471255507643965034048464169682355203372237041528575703367234270699080388812127742194881079423395998242880250287331321010106179562021161702275880361753068599500603584887591297165843579226033707904445227582388371293410181221268368956686826536863617094571169503155331137542924504292894596121096006067564294048203650381142419503970381268039034341363414323639833000609454869879663393335430849984593967996735995993938178715861251954624533001825889803695788045671757665581162227861230136436898985214560400602349445391836403283054551814231221718241130457112274930166919416033276838414235198365498243846412499941392342686343721340270451918631000460182501092662513
542 1040 5.78318599930186611330848369648709326802016242643068980689011941401563274644133143733400220181531341687919261380257855669556074071791803412223824219165190305681382771974639661200914273290064118759481993121514229569964875659914789471221576918738871341959728023385283842037407462458713698729052781543906558947941040038717776138392810717055270774235646130718769005794012795051123746841066439816584125289381865964083400634611446989308624414957335974366377599258703775957312231439668969892395557254640555166830103527489556504634772978796451718629510947179236786385441635791195432099484715494114542405436641116836868684665020845674120861640425262519888324729261932522134221337711772544402163681638629695277569918281793425718480936207040571906998728767163388845328200736009653785659772274165576728843285061367185783955771047226313197113298342784165493031308213957293822562953260880611607011786317722823132819393582697445887308190614595196516005304391193680968819898525918476890168156111195336540615985067238970858885548268656856799575597720641269
543 1037 5.783185999101319033339685052626152117084883035123643971342846571385417957825767754135986288307783748727518431528577317422375864888992792976200221723673200383479579976563369108704512764834262364466442225674159797644186365663952605101498106613579189854439542884632143312552220365013638713723882851221232030162044208507076893301629410284174712909956780228608557161684402712922937319279997309631826780190696280934756235020994781487133763810995663612635035325089092268834420565632765772340393068842769039534502100827440275937122078263777689059162548834054649082919283654029996902825165431366294593617218295589988294714779982534896007936735799209879753442551901593549506907324079857087104591445702894748629588770620839875900015338938635885115022123409948417620694966747313695578087530520061985227290706734047935783788488601497919652946250009323922823236124403911112172686474448974271959469231614580803021416448825055718676914055267188977592617347373719091665707284095680515121481115793014647747245969165539615844717177131365880205632880725323
544 1038 5.78318599890224429102018511687251954143912353943528078703122005203593954335639517487571965668201812465677132864659865291350893498099180807659640482436056787321147008880498723047629322214879393324379070366645622849072253699935876155442962504933849197131765004475986202850290816449660702219523050808079736522798859281192496989373358283974579480043932702220732197561862351298468042482955143916258816504233249470639759349270431744777095630039768509641011851528744371179795780025502443058269573081748600477224333831742134017751807689547933006763203943428808516962036593681273771088584745351843997469972549357361444846078848873651439261296172127563232140740199300066257574554167149977854183731402228958998431977806868578436523479297863773683648073842521540866048267541856865891773547302074899320142806113819909674572544567394302182615755163147313995037314375312620087939380680606020770020478742787993529484330409885000150625044765490335351428057178598642834095020913141470152917645156583693178830098238576355758438449591569226843598954917059848
545 1040 5.7831859987046283994823661537099453261218521357216966113842393400544617491554800843617845294907427179078216630162688809769839665475303125534424580205364763718330225738398598100386957892812175225501205107679034176298574994807617379755901234996868819754130386651388781686804976428498273259710911324934252129003597031446889377827447383779922587046797463360533999480943844989226297796983391948379674847803508277788749839007728658698355687401067160723671558552464856713577570996574115535885818718755092826481608317285752615560589352588009796527605505753177636271936037504575043821192131140054400747233089693556148864975791103242268081738281210180996073284878592707729339276310802021249730844875315454577149515754644181024416089196159331443075778283199323427873217285671674940029456472226730570442609663375849034610621568346333357106609895084626699362648685789677224321976198188530008498744578199169169922395371740689141113232741999584152511032201437665871838370102603659604146425605491401301099264883068255972442691649911216859743728232041838646
546 1043 5.7831859985084580198376049217927874917421454815339335728797694091564779145030160512416392170205589539709481930171175175485801669410651998763685427961705356205363056361864277625182635027846932906827942751087249555600679837694037019067745702317308238374796947058144044183511623808200680409046716005255705784345218939296967946522737037550897982775993021488099717327443604024754626967124523348059233689943261410513038947675858997579297408493731176200881356351868116403007288819519135363884971992968487164042213365374610358574628317548270128315904655532293054298483878684518000588919864137668944246098165185564958052956570666620664682156203191451497591302147216065399025196662933673352899541744596586611056131855250849482753969440442229876298026460101241025716538534641314075490409135422807833131321814035611624701229292525460833980114965243112333103831188543040469839591475704562884574794446941015967859719282552278187119092427206971256580801780083346454280862265847178880704652180369411308069279917408415953421744419548864301560630055836266539618
547 1043 5.7831859983137199592854911370677737780689925765665213875259037871125891201015043747125687759380656652780109649971930570005838236525563961976269266046032194826275327354223903530924090360181189284807483550698598188240257213794323512730077163232588190128565815151660116819286498512148929752966278721152459691594959188571524916344444531852466160924009093400527234113405984950706738158659093250645686373199459486289836233578206897071727110062388985124283597918220500087075671807347058782085126666588557356052827553406094913460471591069602682888896631763809940566770891633553654256408749816933251628711629978946521663704143878639442164257341169168023107384967335216127250930869897647654132183949732609386923214041916592647748064127440701017386758975846871370560412959093623733914758689828731652387481904102456359109475332414035874761376384379323731286466567603910193624332667363273572089271631927867854909444722063218721277236366459498548534493645405378069275905820573332973631542147078268050307193372965652049639336346448612078995703780620505931164
548 1043 5.7831859981204011692506060841078021282579125896023316429528474047494712883838672311831896658122930328436617193389430950695118848420175650975159002056618144683189874761482882351879818632400368956267553892900207775522353220254037716947078662552622982579582704782740003242090429734491412363922453528815429307459109193398267471384960363891606076929903744818946155903983551742726640085711038649291529660352730791897832244623489577685820412848126247702247736959008724923886897887003653128999772320553614186997018798565152621700757582803334221878408638203771534528786940008655343462651870079107034286095764595803412011025375584215366288862942892742542119622298474231072046524315180696652390876717301574543750374801232711967011798698497155487567988380683867599014227974419150463766998501277444980092383201088759516550592606854279256797958915267222275433219415550457404889621964275142172389918870763978502383654313853216712067232465712146169042687240657863965095884801265135871186787867117729195318491543410434059858672160407278320523225013973339855746
549 1043 5.783185997928488743546410265419179611277972474204195143422769015783283581405232498235753393073672074125427588088663184006846967619528892544796484544241692842452030635206941063779801534639370584707829495952633459019840038593344600635667709249043399356890916483668235439811916454301561917928883439235975571454391061667724099837732785783671420931994868020673114220167607959214596218712002848796024947660977941362243934318277728930315163987503993121963985281953329964426869813349232204690295391179135771382762772949278758145021507400814039084889150723921804244837472907994946913677314210356130116706828791294958053086431273794837448924407239097498359015343622360402898208602575074166961189518880112597040710413728794839514258813371526027646735706568241006696693650988574273307435629162338408921958182860363128798461811550342101543615435556063463336911070168455231940438735697487810266903185655017215543179556492128059828113330385807730125623799228949678943272044642865851574377464045254302378977026660297655071823605566112901625192159663467319157
550 1137 5.78318599773796991656579716786647434744688470151315398048577792190269121257943966429456301600520667169254975113287780729668117152883803616682923292594156860160147184847647346220921552232275065920018295157112872772579449427059503402622656789309778181277274546078687063123505080385640922229474568133342932992536926213361251006394133635687166496489571059323343029904652961575464209171025389680783256740421484840156283863259435009786603486106681192027329583469381712177107049225957014278918166228229250939065953150553540471141555772621104557722269179676543632386867573736298652984807305276641596370812301052916547309726850459487580252716857465627682685567852685105833922229356754846288943903077806283006654512739397804593112313596266456592165024989770077960855599536089852947068885311447702707490201396610401689510717024469358337914110076736405590376109866292880273667949011717852919543399878398533627213374270602115044820085042635226128970960964061168297979849690061236502481668317980585017943657113333037369826582618059584720428053240052068039980114692196527141033960922841202817268313359498684614441518268133014794705065564416218625469903
551 1043 5.7831859975488320614978782515030369921954309233524750825394948863279032385780478724638871252801433288430398045479520273111599476184246595445633261236696641426826289604490765458550578600249153085430856971368513861104290559808010653985904452703574082595341374501145605614095288558864326268327582440905368187589278525918339893470687180341870023435196759858279405056785005631185994447857416331289261271472685764016725488174897695510337402084161435904882642726175003389516289827179832805035500086413983947342830012117560435119301159206964085336624354155497288977151797987708460026970828551379213386304004491357194975509058635218631153792016080236687207242654868038577593927292427022458340004228488795988472764516385004448145764941555841800283129216490786556439619500688826732783582767509649360871127005447210647358475228820665149512588229509462757563650557651404602294290258549758018479417840295210505743471956033045788148782286279423090154722203991867900614907820140827748296455311067113542981344938470966192662139535039614471426137701661136256432
552 1138 5.783185997361062688570572132543451362380713552241372657314490642906615187562636958986633988924747279527992209264716864699125855044846467569138282178242785383098361643426296213490580315354488869160380755616074981574905331795013562671176725214760208387534064361788371511006733194623452870924904899465977795211625435327750854586654181179570610856862645068277411511755294724259159940205306900967799268904034417227697872030822608467440380596428956206416192530274406026517980448715244438487605717636324152856442238003820099584306444118296064589001860685519273968733941715813065388305992955182781813666192900181678601267826724760672421892239504621136216082253628688845635239723303157528728672931837716189831558356094017634122769667772998924428516158897315757578193979722336979728737749454994500963980044509478104966053238273877395214685077058303810332912490823773021267490593393000058706695406956568599845783670140046567593946606653283550621536938023144480910534424064271919390402441110156903258846513858315737821455300665669764178441301635057165967378564198440685667898684026292253186487793596483087691283801004621165785631002696065568611071333
553 1048 5.78318599717464944331857864242674572341815480985571724968336333849578922535543708251520620505781245563143492944418979548304405621548750848112537609385773978206378069288136257891504814145428760336454838751189071187196886520339734600766828288060695348504427637311639899844609862374547062367852104507056788499769095333010061940629150154206052865444649916744948604312695148545597952480413980314293305003800800395316149541948653498577749223913962628754789598751834914768019927880161342188470905304120300249807298344331195886859102075861136293139426872270994520806745299980180612052813019245044616834300211322564563069968926722634401370891120941634410374605738472751210282913425859347023860263017174033915511832316882150217433720127774288961941316609796241940696618983966056099998124217248252517647796781544149055064983871821961455973885936000614267494407688197437083122550586007563906096574860936319852131969907693702254917849188789601375096537976244616856247795758285642250694111869060860106726798318229280263252544621601337031891919205874346634441118
554 1049 5.7831859969895801048763260022751170952975304874719324437799240701613511130768990607210894632608573117220681134960049799766814012201134735549667588916888240717898155895199329767071461402690421980875239505387631379553077321986975879800521780799731157552639691783417890662165023793858291122452120920570158621174891028927122323134890274385079124369439336348748224780035294612771842268944942665557985276781882634243070686308627736185873137353516088327609443963010273848462293080469323699148668853566678853225052867781300077166011291376911564354679472427469994487211821875692951079727970508850476245695912855933876870958969936224071678352741676542258016117779241011735201655777424206712119815473587900661294063057947250320311408747148684516465132326246302114866567283764871350810273228541349721371985654017730785468035024602255352150542995991359425707601923020221423755045381299692018503928239670788730347141879458742153432215324288655613000798223729266506861329413994879354189062072191391457496712901051049449057691741210500843134795793714024961957932066
555 1049 5.7831859968058425842954867598521446356676078960915946809172279932979657484697917308677333115981994535377791050391822514905220152369846917144790153120491084601773760895299716467204448698623784831565583736602833581797496419264910051590544112780510580702055395314180738022591425231691733837935322968385110541971097029299528912984151399074326324858251961802361301398653814492264331586964189027366226122582117446699948063743622118105907823222726989450672922547091786717341739971492412905575660345127052454156145904803711323666486948164269792145804900661291642967244384786986287090937043115729991325438620818926314141456673568759853063801764874068918601159453438924318510756211441774005703754872174128792092571923937826104166859170520291343700780327374420580045722526864453140852341176340696024913262263510741836835947702933526441655209577582474974041637010172580908548353722643317141186872479914053932664481493501573420443155824322239940049938123397413258805831505724690807425514347506405810076732119482782802200577351576519544002695113925709464887778528
556 1048 5.783185996623424922886665397589909443999694871736887137966556763619400746252353547636274734502236287982823482400888179741934564923396441991704352283917716446867025847238101828236022134621579926413129846021271647536726103891630192269220013952782822834049278240804942338791384006508901516834492081481433467699211756095755342586009919322841421524631353093377147669506308104611507419845162509203883273342242180126779081665260165892955100080241616908866481832078714553354985086235510507871981310966808531245365826563632167102928918609628488546568302147852198327829099050421904542740228817093115776646000564231573475502270133452536314895915081884409866856764855922485129250104614720202782356295017728476432916618413008913494235021824397144202399528842383038791318919455485554782899508505040974897222463383740118710850194892829322414401500737222590898391593780224773320063642577169460717903868554218858752352190725103618354844464566673899591227090950646228254587765247894725040296021658737634474204246761225246050480629523307049109979778060508582130348799
557 1050 5.78318599644231529058486763853390589311846667503446686573272480980132850918585169309229404554966795954093065456990989965479004222949507204059294590347531188306153125216522793333684302882207279778697852571949494901235885902647336769175969386605567688145630487347931075773816105645674823314201371512516464989693909320118754634952594650420297501026006013078827710753282947113699177637214543910240035697981888408861035571079574099856894692041296607134585708404399109220244319858956795497969012845909270722381810390331846944528683438720015276391547743235709801159893870573383704753219389836905762025703205576624164617220732261603023010831246461795792090466209062842992394643691055201139131029470028489416084597929370665609980994226027410972364511427274279038348183216423459933269171929028420687471574529065060034928573813590353216640883266977377340787338574441947594962193921340363411968766289030110877578642572327059516628754082673982546375002364398287438236679031722479981230513410500730987763429435839360901230836765338068679880230102523693461045277686
558 1048 5.783185996262501984338368455222708390129972334031060058410834849479449357953644997842531513857919150147636428871777389393166807855761725484293580649127350908174348913255350631548534616287215522752825507094830223325549944837613955463742334493983542114800647115186451650194401940865218948231612973362889719470077611536768911513056759468978602576871655874113134974372090401008405487044091268981272816872787137812651976485170377489559559490051520981112686662627219918828684963343409724027608289547179018588674676964004956876525424315697775535780458519549989383209972537040282197328445576547889910048805257994523932677811848364117922887442166424163656490602718682091416628381190512130652168331772422353859332022278828991008987676418439582981624489223366896293693676731432828965800125690601453965634830518567045618569945551787757126970076318875898438933772433582571353684738783298674151172350886665247508849812433933663862545454244319486374884381240192144052862986149083371014868846844720765439188147061651724377908983945229477251069527570692831330942948
559 1052 5.7831859960839734265206026275792386116590380869105594809123210180154265920651492351629396680611026346149776804151466427117336433261440895489337398428595032971784067163282415818356483664941884209212543794602417209245938541616557640703129323212469754467219729986251830425118106882946507910911277967677603901467943990642681037888348428246290190696075137722077107684571451751335964667039051250161845171896505456485990048140681475018317956530299046579128265868832228749106352101384788896219167948653807342097463272512790757607942378268413270834279741841651164505747087415388899338030523475651307034588983137259115179781893618377009201545509267910381513274079394723228289792847847606027737273495358105764287759121460491017119823798922338849839194193461349421594626901231315406071423499909658512028038509821073368353288721194915115057897726244479751368091119830263197343504909716215390872901444025930732481993540288912778340208183925469766791700368381859303966788615870846111788391726276526108994572806825017194515600435839793665461182024259954313996864397221
560 1050 5.78318599590671816336470840277574193667871080834634240780913522727881192027324646574752667139191815225415658159591337056866819203557031112370112624337712289188672622444319295771953464940360678732525926989907820338971822241895580927357452391300397834160416868213173390457784975171287140253497178997876721114433729120182015371193672677983290240316778829320016587515956605017935648533496187813023351353996666358530409661618037567772224835502848519904022787015417428418322606508197361248403811417559565720105557230854720274797794817910566168171485340714301339683943172220461590385652794540204206134582825098934494170572729773124213851313714632221215359055534583148901798007374607157119943304165568892081962933040165931758625568358502830044602975451298588594431718223991814335502896297638049089609545337393422694838667444567683121961796685772970812821379608554717266865949563330264766811307348637008890659462337373869877110966032759047526196664105360151455261915398766053141369214592225770734230436282147001945679769562317323291245824433803286372398492146
561 1050 5.78318599573072486342036138561093161728872427877017088649796871408147090080356751910101167554737578358620586501150963690023949648710992564417509626521808412180450601944777256690467916372197364365907451296669615732959958616568825684014789053204677499781562435855268593607715954506476507278509214744145672125666269987128050261598446129137875133999181780612038671106008659347935379160191554144366453196833738200657402105280688543865602743284875464687129619284061846712512775619670865305202081684462411929095189551288743878041346845575586689914666058520857858466439281774452831997836571347938056424467034692185685017466710338050394818587385622930698964900815856774796661395719067898060780862898568932929750188522760346592041691883677729959768102280278451619980305214283860380393217827381745616488315229386040147157603298374385559085979981957349930899853858601937875603207700194690663470486832301089585189213743470763851051743941529756467074513225892237428079261699987557521756462000782842563464770598336958868265209885614565815678625340849988727395926846
562 1051 5.783185995555982316032542235004710516526173917490388284860137513311958631442415752761561704145773451222648564353681772200084155158252833898301124631819875765087452249424613272281715973280143556914426446995070209839783030183334709394751444449842609384740844388461855924931959911725297463751181585062042184775772504391287590540133384107354711506069707334332361895016253572539872107861195551602132215913823318905752920949606273619540588513043728625862700316214682291007090554792688913570932595257765733250902283167573965631400302482151927093620676005212940558404967581019387879051802264036907801616056689772753042234637136749408455692844782422840268267395394441166314735737273904256821189616452927612718967267670414619089283098306341105070135536987498977912465797918916993489762846298620946652732919448006659685961975236319135818099025021274087272460730626470254679672679361197020372746370309781150298197884862619488359960432214880364877041599255973018850442086301264776909930435345384976849605534278460340643398735000213716863659459583583149432803525718
563 1054 5.783185995382479429841888063508403466572881014287655004628728934740563206808275016747510967761595212897894564610916407205828135800749007175265850687274500736135135309565001873245025621413674822158265544281711139462823458905157424387281008090061074803912004735876225051137361527897554184650465832007619885863670647955884961636320952332441776209608032639251926160360201754849155180344444800968932471712903601238676151805857021975381043574106639358254794020576483643268430498775883157406911282762664250425648923064702430777128215379667136256935901744531272255820217347408511268133527610147618154164808990144297354320767038624939232816836367008918852907404552637754744630798511948701246361388195505460395400346806980293539658702570670500541327220724832978486604412535684764578127543064523936775412934211075059378206377022952110715939959043132899182564516917572305245052695458789614200082090043513646514947314903445786924882097190567311792768034494243730322334155056778504340875852720425319130539958660070721224113164565509544846276467969805308305015328860745
564 1055 5.7831859952102052313062836349185538152187560564786118549594500685738429152827255487427917560196420658012738797066900126257434145839583533292546535604961367474428947080748409950234038304576400268954865764557156677693735161287829559013888916201680360385074239300841172938925328685630711759478676388290235766795048053870196013996943157057276463240364485877031930746433506111441818225818565546878483868768291123360333503063353240917086897785870563982121565868566490978604269048088986424306074522949478316462629374578544292508056173331544761966628821956943050799835875256568268253894017217063420835158805939750012598710151990273648111134400355182735603840405533637771262997512652848328838935961402610883080631672310315797714319135978467306978597162796195390215230747474274114218344071957464053484078361139396861663679092584148888343402247045733849945841322688328287630350664224847458277174969388560279525927867548026134891789222896177490848817003561987068313724538087141414337788399848343575499052163981485860160698997567180796135256516870417586138111715471762
565 1055 5.7831859950391488632433545327806931309353304830226611985361254728812620239684242035124506855035110133248200203764942830838754829948485655645826379729680978428557189969986651015899131418460754161176142707813863528009948106548358033832944257718491181464388038815265620478390092026368903530202577875792902886813864195342751272363561642293580720448143137018086726087365118837532706635717486705541900143071385306256880686922726701788766115412623867246059312226061199511420393036538310902181491216407952096080112321132917277477260256069715694586354489483604982328725465904256786912696363608667115054736722107700624277490514390997992886415742404016654698479484255111044315688085400204812528112165877911657066596203639718378285839724707213819432052901837670871260788317589661239275235586591388489033982378440339615923588110623907010801248107333561456194102584833822120802719829416507079034101536901405373432028486991203286994357150224704312038474514848076303744937577681151370437933159693976667976533381201453769250258136242279592607963738038975241233983532416255
566 1057 5.7831859948692995833935304323268493102574567870611039803650948685733193374467683413857307160264949426829021207211994425891979245444150481093982249885247539327805807964349475920685996336047587198068512708951401496987577065435621206734054168137727025274845385489489945500812922381870805102396224977757970326066370469990882057995910725650102580540138302535227630683941758263984749991562653551130832417098421344423142097577338101532006029382363002996365601890493882191750378593387105528460669507374118734213196853207042058732997020634410976333190309968157856316235636944805323024039035029648078888276435212030205782981954022526342797477839780996723350375082147615984503075829050643640156808720004179022712313521460056859002773878077852364904210500459732373573968763430975151938820215588605253341111229759423325365579833803171583788460493156990541476010909528237561615299800566064567952199346974575104929873620515915621981094798907786338792463501633242835256881424250237262181651508937457033319625332996916852453827332623148042858193231245745453689889521859067
567 1059 5.78318599470064676300335245269928593592545837168025391235089255563242535895292366330388135276587062275059452524312943997862211045197905047824386897079745040852216895834994887495370242607172073660714604976701688969871087654441342112092389309186649777172594830333968065807635095078733229138270033658472950713368572572753816947028589057051524493679963124766559197221299759223898486908415087547540775565635090761216346217681529750635475830684292211226314805965260417360954446224944910714950507544350411978515719919907987413450011945944974872456811629802014356831132531925200369270898354713783072115980946906686738872776912702024211869429577797661180233877248145653500829222403103975628022082132143760538232951287485370453117603482532157837539112815668002303366115160668703106245062410012473545614222106638567720324381009395084206120519127599252426345410291859071659359320298479447343862174946375982407219759633398560822126742674599276966160829914271533903499005974543143667691221094547115677978370971020391266889456124636302880455614495333074634512612661852467853
568 1056 5.78318599453317988542870429760847677849819914291319054671657154725083088872068715650080296885706620772536238221647861206702145106415246070819463615114284985658748792767621679997790646493732279390969926064990727566515215378475411956673656673326962869596775062322980970866634946354513753836642823546298264582673292675221367949184056859179857775563616740475899389272867078263762781225863675470874573082152366107781563572634758711522871905178652317826895999236136567432434901375247924070806520954401179373404787825688483684657434816644125470868113262074171672050969002122198957045841241100774679460606811528160641838619387115310957241260710552512292067300706433581168113420852221629905728036588630504984962182375061233833151298337857235344364336182882252352715029093976757308905952877353896557619799258515681672151928195176906416559793219978226296769060139937419126739741449959464028441372755803523513849252472591006473948789200082952428553440450892388755222359029800883916959141756633028602647538205411050665628303397647525312724366621545878050378573557283677
569 1059 5.78318599436688854475765251323546691337299297879118387173068987956774243501091982845365293134927910802939595649540162530693047145709872404361712558555426543776301808344804832220654505350484357358639341711157363399349710712836748952345314082902879796962155588947829345318412506044760413691576124602111117315451991425067095362716862184027882548520316482886849066228096092940347106626062513732159482144791452366930677345806691606391929322223894413900126989267861935518957944771947131507531299969458346589355816447881339766523533495875435793033212844799561994348892618586675237045288542031671844258337516903139377199866973176505675281700285655079832419833834874641529389849294229695895921869870700852556969409512262956426782426860113486815428207947263623008665171028652261016917013992744935434091829381686596686908480252773931741994744987971522519554470762433029967548655399412070449588922945571255926377151494246941550227276990649403643140926245759918019438564874495952883961495626281602829510895733719203225203873561877811874467341890994489040834811927679697399
570 1061 5.7831859942017624444525867045432126923349222753961345778868812853090420606802268694851917739112869465308964645823515947792851052023321260055264727972169767459781227317189069850770770742627572474156547176846763246906082860496222306501817734031254981391217364533072815947564227139759687832165103379957262290664443112782430877674876624699566838874374138346153773832390895350002173065163377566122593406642812349289286251221234240257762449595676149816778552483271895009465146162353383194526857236050212304922645445523611699178847788282719190291682817429430647536628635863790009139205574635266120416013618835214249400191281356602028973212408177050086195526021690008994331543051437051977507708569205769564320925343243411964412115525317015098274290938503725623838583685885612867159976909538502757366692195900519920466277790177571827922117774997787697113063125942213333904935168485334219783622190925817689329723818113893655366427779463141485896902452177963601232753195495457916121917286341948868322222046379755531193820320027302411547456283924515484055828281360314391141
571 1060 5.783185994037791396011355957481013803697748173025778658122070764443784953494074503342415860862694271872765359959700656337748661322878820040862334857354501069353468084095001773654499548158671572985440291291516998687023827722984334600416861570199973699562570701885973947462970318394198067074250460476630179148926910507668018630677669382933250201735997134387558050274508800216725654716573000543872911181843688564810646414443712259928983182084648229611469133603858291027745105133461258875951208942579186456013515867297956276172799216245056076418442575714420853016023859592062758598573512604324377893096209444911375366428783665635320965734092225967847671130952341078568417659158460903548599070503516907662031073212187484812365836625418856496191969291322163780911458410597847840585312246220293167493060819130148971042939928611860656500529946914032554817146222567878858680283317642222719302139132757221560134184413985172343623649388364906631496058731309456552745887888008371875424386754413535000145378579203247947099938361288425366712546198430004978153712934776890414
572 1061 5.7831859938749653176471030170719613910083115099068820922445810815392806477516280588517013459866728898194571074883410883152447141337474834433391701133903120955879981681630033797193796781752811776043351761306868038700634900665857205269949939956835749300331750549879910171846852636665265402203895481981910711930328486116179917318617386522178698964610480179079996449526329264668726424250734108276710561295232559731519964172581138541457647735722664979265889890394449726280649171107612320953384635801753856782623712574304009262871971668928103305855796492153785337336444313368764732090088585102483777217089391554810548151114018793150138757546756236459096660355838346737673976048282721316741018695983796328098434874948357966603585866477617940687489046107914918573734730908862362560983734612167212751299834843335836168883066805057895017041378409606105025968908618091031446870106956344735970239855404426675290783557797593243092125702493342509155276552059157515729443152443908012252651555383092634873134294338097293191838694359588503992495840061714593873090041680658441502
573 1059 5.78318599371327423298650297223631697647780735403755951577532569307236068307362565684307648016649277511046021598594316747720733494394245755836710139331313260578147753377979578630690034481557583591710697621141049264312292802951583355055249668937712598601881085007250821262920449356005210921113435074669979821463008308146049505948641132349735645698766629119822159457452649147286556986931746170122476603835891921062646902283740322957260568195312472325546550796525820538649075884264140993957576152531773146397918232861077686937679602589262969829899899771432736059762279553764888796988948376149000564672989805774637361953178236575412612330488334138778608696760082597168318648376422946913799487101078884595419338932255035985722204500942243347279868134656149813199825581657131988789472579544407814740828348176089356824960022093985288061114882225976134760035945218597565093594419158309828526514840866510581163780536938678661292299448615378266541308468815435201066953716832223819740601336407242844477766594820392165644171425751302181446101551087267238761794501139706149
574 1060 5.783185993552708269786118299545704315928367702111639002969426954889508671928901515554945851649314629352583809844352474814181783904941467921100180273948596847150775600478211538572340712380049001909908990661852464471362817010490421616912468534581603126504007705119573617325876491637157342449385849481944100112726108514070754014547727827201426303175392495641022837209591106315649180875300640152075056050528981627171961198781695316772138017668064627838104939325230440107673856772968930950711571590091938403172638754897952663783034074211606956201574148232493080848237238316102865602263742015638994103953828363858117980554525618037281729712853931886871918214652241093569398820206003120390877076538676409895512450614269731349817304887813900492911698916767436875401370365298828843993191779993989601418631022888920684997564115376883096812107340838653148669512218430727022012701791604958947930382294380303769184063184989620458563068384448048540835165104118103135259212566054962779003952761162825725852875050344165545471203678063357482489888995409243574175663189440414588
575 1064 5.7831859933932576586665871219978366831998313765328557658246430622702204341034167656882504893970927886026363565279675750178010538846600316844039032972297451638034615163064977650068909614862119013545976616089243259313889487602689751215843848790350620846615389879948327803381119002185170175757529398529682361643486590722092993937376857067042826484757502091812142403634289325701075312277812982209871378758806741574205546942558737806292866577791953947377712507194117327807527062008869331273413935681231122655474338250804879130874638300370562139930643386968433988284475056086181288264265515563832056371844914733235868783164480040819988100552964400182201620245684686885955088998232787202612476567570581968211230066472265460781452252868924892664218827771400366540545075272358686778422104608387847508465486390250028668548044282867016241625345235645033684157382142210633763235721221981851930115063860724783078695768300223963264927801469614042813317910832091813717572133027649568849933052113887566750048429400106517269235328435238597013507047902534511794778445931389297628273
576 1062 5.7831859932349127318643664473763741725581497124686743876321226477589938939114193589103783388911578506705466275975696343151006645501940919465515895611952754286924743920651557446234887922427560602782978510443463617443102570275758326531871805994614207019212342824474200226883304905560077170674960307554377462573476374805950853388925631200006057696350569393639721099852983174608651901437929023295491054614820243407005706250052696359052937829278868856280564267864328035469284111991695238310492759217959180503680112123232901609486400769909308581254080875551477278631517798554752627070073696173196731489117590397477084870393996312369189072862891925559685295119583039252411687715239497708736757603753808250136606573683578637795875214419073833285914928869528498654528256674278887636069435872128070249179441222797872193480954709433989030441220358904293932929722933375175398388938727955065646522087623126401695407791005612346677433155671187127899724720426829051917011259088625635476274531851699620558835520937810387081204095622769839216390344962956643253078953028931428719
577 1065 5.78318599307766392200075696579696283337816735726899453220303903852740913982373784973776847633233154260427825906401947612215515214761416573306495702404394235491071121572177620240207139789830820374590306194766428041651633687401957078074531841045383698829125575401680044101041935949227416026159797143897754973433381684551398764503877058851481949435312527811692680392671703307432594793375986673678699538143617440520078031365916720372507448322528130992616803926070982982412716297961445570921650135112777221058809742362673932038645451313430594267138534463913834184012253451804677603214676015930681015783036347974254257304381960382817649150690280914543865470718774155166764867046669116710570042037514923478877817008647400979432127264337789821908314042048086820032913928241805623651297099394551576480775331760373095540353573353792248608845445108194072780195261119383894611913195139652467934607326319857582633722533404863925259266224393919215193197571048663746137397486503599001280994414988155337854599108491733405930167050453650571689199110406514200861310752680097713501801
578 1066 5.78318599292150176086794070957560091591842479367991108782871464046748294453282510451780701605993518206074129107053044264961703563335407451201323318575142653826950042197982203915404799537317065601022982855274244325893244740796842322195557836679351613557746111112128500227008593586649067070798770480814614206811176333361325844831557779848409047160389029853685259776408476888125630909648627410281607813735773452492497106600735488080770697317401215511535535098026195630279610957260419284140677255400998097709193313055416981194188816908868009313533355648369053330482224787344188047428154683899240209358753286530506433219766671608387282483053788997539107924860122414493976481863251218524289500357098152778736023785701042145317634201378768883990929757159953545651209877616555371705340084564323857002054829124616647272793586358350331270292554586392840450594819665440954541146266136842676224205803910369410520221330575934342047838004561587804589367431916372874938265087058767698094303429169832526762125557457655612304270723567993843885872555822445145668489220335509632333527
579 1067 5.7831859927664168782317675124828304701084318978237045342122640767251014086666833283730114755548886429194210652346902173984898485171085468969547222479034164375957019419472077897066608988514039441432818376000886968961306598392800551835167343053520725714657282119471984409013272702093202951566976630483807418795620739361686813015031360135760808147054196774406490925579586619957332814763677791523942699938237255282458220205220578292231209492429141947803429995225587787975861432718957965140637768987074202967819120351654417515706907725860160371598504509954534856537147718267555871891542008519138411226940980886966900499965115702465323667324966953431810039671496671940821810272006286183732530563502823348092581181051069292309293873084363532568224288380148339651485600339940282997839282152208081936167459814492495011230131325356081356952357649435769444941896150988236903567815029141906414169586335074316658437151518231078150347152658360859211741525952264474170825574234925457685325277836998525431136661337641802712431141042223243763296824453179667762646914055035962273939701
580 1067 5.7831859926124000006510307516181071376656901778332191842891420332704988860229219706782127945428267173378707640565193612616629990504101035930683874755213133948700473226848859141918976956379500754110264711091984472347752436518185986491050429632974265105529101572492794354151776798675161492990730926156821139927050837433380721078006577373202273033383933129373105357889994457921038061362781183053492007125492605223113174598177399007345001110802864585534362240927794430005106475624204664756642720863934768003394359039529423624962334311439631685016087947077392477796029247371685515575294519124104191869395807891333462883529102832211500648818543286642380513538703388522849229230720766824484138919415179737980394020511486612976492537312183642797205658477777288799340997351095783207054321109913376930333662567487872588225500721183582901496584454679741108361783230802826135884512512921821353483749450666796268691203845421140590459126529787958594814463556209417834649668654097550467013329277034834650265022183475737207548916160325626548090091809896414518111214248289046056205691
581 1066 5.783185992459441950312977315362937962049790391634480445795783887572302384457603885602170937212009683798760908574755129123602900334327822089614374561794928627644751519985737535545701621324182423116894590907790837636019840726020598512131908436232387289971895348232507848132209930768528345093238570658807082465960282689833102462410119990901207176061987203448346007685203093504901438967041804052890824761940752016688212947202386867478737742455819838040867355274855113280100261639791967751809557618817048636479480363001089594351300357650151589928775299966263038687340399288251393662508839043016973051464440596615710492144077354657110816751592007479693703986140018870898911068646107571690368144607545794801177698313864712751279791100384762667632888106805199482861466629202890989297115332581666472906743596626947457605871382947003802512697321999902679821964264086043488173761935356543620222454562227447367399750735544447727361683418550123865662471616637128353707459264871896877702396031866365851782862483981240630524308515536333997353938330481771321225658490551791398977364
582 1068 5.78318599230753364388480111691850926836755269694620086120706421395984967627870958762953985561669542640853576141916547276579300225691210130260697464560043488135714439748346551987937181327363140880907629076492901568831345922977233626453859954085473448886239538872313999316093611527304882588316325966261058350222646317774830726196781864429331006042694986760612208071459382395215730786207298908793889807598514118797720870332478351184246424031443518158641868994552435816021144542071822718024227912738914142668180597332860663411944660801980212302222457553597914663521607194031830287135891010895649867608101258320785067028273751122098090314206795956825123244875520234274098884235751330966161821815030358062707718287643304148520260327432741734139833378645336704309543846444237222248915461087805914682433930647706428953096668483160540558963913626434666406487127971037297782744354041094992297019824664127912030085084094642917562846661889965176130032178165779789665069748666208999510582027092617339460050136478287816060834428143958040795166014612932876672726224249118606315183553
583 1069 5.783185992156666091380873766533667070241989991219079369424304943065439662718141091747427853699490781366027257741320010697936781384045525889063391872527886777180435529802519666556005261473869461904076092801703662020482281999482728293643858015574104137473266984001053581016961745001483104398384263727831102863354616861809970204620542038134880174438197950755957057932416392330966366009917091471490776765070517637926911823303339300848465013146333085037628572803207817675266519104954734502031426715618276232425671431396424384576309299422974023185676146548874392629881615467612566887934100784301819251197667261489319296339093468166580756305972537538392519626380487838416748449398437559583526746854598224483658082552990327469438342751701801172781127682130580310020267856575114405600703784724712465198532595479594731004514690723736164029173035891099335313389547166472236251943040300639264699376571887346445440888330379840438544087433725942525457660682542573134062066966941958775754600716190213863164543753040854590315509717010424019334502545117209736081683124830295191052145606
584 1070 5.7831859920068303950454702283739171961443144988421534608504833288712076354787852308319185349589899454343478899278265582011365966865162307372116699926211859474273397374792068925344073541475200326029734535702743228484348431012007504023023919394698683417329586153338572290715599496163244578143797706704848514095068551633946587477616534195900855958126688955329097336997674350552075548088040396072294365195217288009385002829724072576380248854656578057606487062335812101763065381050066530490140164382736199915029535132593678407270394958347779774557332595405708036518733968401803085439948463594209859459215812062202793714116892767368443661006840260055399363761850807275265347005063599547020038570145437812318852914610070580367130555503489318187802529895805621139911740963338490867799659505566751293930164288875517343579776702798674524040727734586749377414282409170597441731818929937278119737363915301700925981492096383390193247306873895509467888605834800314323335772116922260602941718412186952816749533129241439859159297024796106142799135056438503230581064124355800592108424614
585 1071 5.78318599185801774825075142172569976169552482388450714703919861401511841801072467157061717333967084897596970899266295480412651127226998252906330320613663322586895202802804128267182651250188042678203154678387828823966647848565581287939726369849846127110905351936028974538960679809821240903000873117127794642054027844009851820179982136633317024017685273931266062584449364744601232208643275693640801311328523789492158944458238301433979310506970621189241709839629199438626719257516179721046503839836104984200819456381134385092530523863106723556844490187935423618966218989295912615387373127929702765767434137002484316765877173798134499999540178207663308378444674430740808466484340100752688236157012430191572025116979963214296813117944744304992649639615665796996568993071841269858240121701401889910827514619508248333324536446484354397230498212349818563714750321102260586758907613698030710505447248583694323693668820609112889909961788319736989611709988859023720633385989127529891115280450903500884057747651857797871172751573639543121173343493292361414247802038152286842389980856
586 1073 5.7831859917102194344097697824900388351816126705646946796854485046615569453692124539023997370225975524408971262377249209782289746840560988196275687223171824082398576755371837626176062220223794370589386829770599766922141121734380669269357625798467475845115916717297787099757202297856054253904892395661108867983226353836087798059046010623398187910003228743419091637863655837311064300261413185236363728009339402420422842873895534690476420393501264445503264079538720795819421093120642495145089010407715189716050779117350821601516719456050778785163182829665010908860237303088515740961363795094362486276224404661139407373282167940791214413037264255742919518277501682279259096006248449169824187503590494341005543760702773916866026177550659060168300599524998818786560887025395569434814554000783823169512463581103996253733366119618760160857527172671312534475591326343584007012036915122152997338860526137839830327887925232758696165384643086768090485486115568610918917903362857150760559515085911751317843604510684600537541344511994539159968749673407882877197904746277494558683296974045
587 1072 5.783185991563426825904267781277479614868929831249929387701459200455440876842186999542028372367704732342304436541331211361830965312322033570675006423624004738279765730367452986298108583238726281322776592463637617975231553720310439301774074005981757087582778700605786587098128984296085095376982080495470725103930420171636768327980268759161639632810816179571311084997861814368893444297399056633097107688863989675263211252684844364641379138215587301628493129989971514063104643986697535073544648284819551662479355524159407033402504232847173327372466824209484797304980450212429896757619747921133421379762909899878864378978322373261792472680026350417316060213866244684030696701327710196611900500815421568016031424229235041315026468764991605365903968779438671928557703711111074551689202720937040424849862305508433805607936525033569299119101391702188681888718058075055283923365426319859277625399944229112174794719469008129003777566433000274034291023684663405186243697785724251384769798037500030454282062185648568737779664288444459268915168033977110179847441649248786283032276696283
588 1073 5.7831859914176313830270433004187894242083870166550404063975027342065066596415640578858156806356727150282986419500285236340292988629473089236251865900350486039599488367006094529244797705054036803641831588532212093042091091240862888825049897828829343566368299033899052878839715886027215855895940098527393134678796858035813227457622953238182268245187426558973303045748786877160261570898048148883899132661717799471321699152907629293565256327675449571564620390281461328816228438374627760969376175786154093017863819557980801268900015963360794633012930163879064502219367676509871230166514248584838361452813639242949975551168042194342358104352033772915182999811427692635028260445737154362171482280065066835073064338722477814358920913549537974871256711774645816390384128195267176478985202699381035600995562801609782128415988035819921712498638486674522614606088084116152336111162246319564726056636116245286866566969562916919867798384561905168398711752425771701264292834431516882079361362876937716934966951389465445550361159502412972784200737820033514809171932478838035133891183054196
589 1074 5.78318599127282465293865960536591220153221571798441708329843665317546168645018286858560443559452768787343889585554694791768704007612149450690978872833314646078974080016426584856292116053842037558127944086734149634160335289643580508019628691694380279550938187508051282575814849732768099492779496997768220376331621367470147357553716790800411234634235573092533629153651867614966776669089170927184972361258748352987172016557980531028094995463767047013640026247208329750720593031997316187821472886857860580405455780054735779475582969596265017803344007738917874894596394169344385348353863850404585050338971924351284397563267691442406623417109534951489802401664368041185999892591103499734158494614508791814501128141765315658961697687617202045969564438167556067081148107639237981826162452114230737167506844342975728764227273101672734717395779429036037906050040613707336399762417425006640110340697880331879129612685303916315002297918402958921308081578602883976234086976743984076653656035737983505801315943964046263303535260163960375622225414133701022936966055749206630741258828589696
590 1074 5.78318599112899826863828140775454314138122514306205829466228925158167237845741239915393417206273409395477784382749095728570472001318001411243538505145206345056203775403237485426574226466437939153400523296323709097325184786560377859865724715964364595168532157390602600818406148304205961406282384341193290128180493935838345091077185140710199626222247142937155556334388822954192834249025800933332871674715177913222493366698053621724638814469333876468429243292857074018523270109750940733807165803602726587766021011506477870056935759396209642217435785085135217779811729493568430366847659574248023650957454988250140885763743608564686872591423734803249610466101307669332091668994457181672100057011648007809561724006011920568454724735005789832880682550481659457519644039021375891349430360380817726998701911592054702741164760048362268741934594107370239530765454258229727777136763129101685551640581460485136932513176756824329437009876468292051418525783856248205735543279610619447376592396252169193086163410976626022844176330545674228236654343405150220742258761760421645982052427722175
591 1075 5.783185990986143947948422209280349609212219519700401086886919964000536574447912996935356175962208005805922977720222483751147800102328715592321325527771124094208432569527673497856583423917750877266910069096268995692974073678561266684174543755999662387383054998144255081457679305497641014472379249649659006712714366162094982120077513219657856491487989443007760401092192738340251027824185795699045870685566139957190764522921631571615717756124867984247176268963661916266280317999653384889821026811802095043056253827447557401508428515752726586600624667466683184895639327059114986256197844970410567949139217991594763744799519442716362094022202475334440568694697987639133599305307535118508925410157777082737969811793905280382279701169079809964765561557782363016408765976173862931470913662296893210360489356132769718456535391617974178011590599509730606882538650695549423615502649254651396637654823970948155967036048141891202156305073876040665378430697468624996585562227019520736806395150989410455435379657586433221767457893252751512110603709108086669793798531780486678004831569496103
592 1076 5.7831859908442534925133917389204972884784911545934254523455606291595877301941302663853274437705569724379126407605421290143269953671183937064325737107500755966960443927840610990106404229621112513680481500803117135626625670283342244226898035412796083010731612020712884932177537365830464951070245406340321621237397165725431032289273538217133140266832522039768897002958233836828941548970868711399178555783941715243277064885256911839713147400985114683980868162536003696056012059445139245051083755569404599597824871964162450700343567652387032855808892419424831781565724577854983702299102621663496444573354850803342338788270174736334448370101740714448625605810477669070388772469791956882769929874839632903648112071234019192771987535178569052145670890263683393834504148279044728819673079314645028656082057857987929893827928994871584000146293708169729839143141332929238315811527255266909034235694164254662498738449392603583676057602647554536064300090533311121554837030072231688921329447759650071185127710196496455041468683054845795785338447480782507766232755904030513056889796770673473
593 1077 5.78318599070331878681123585229495761667122035933623260667684330690468260849277853884004833571557082707998635932706167290831092765655387394467724303885074879929954455812613185248234530755441136059542927275087730924816037473910290641012933485851613555088230820624051173130129248680803288324314154691461056361419223981580555914504218365117920585206942004131867938013059346881811265725147107950165557135956534928838798608345409403757249677581343464332960043058549556370810181958090486408087277777132547942825242123533582054622220266789003938000382870048945815380893914120811106339695029918844169413041243246708106440103439995444844253397208383178372027591041737202185285199175534373358907011439635550623997682482481673392302590772131612075557533811579933965564461231690295457520268833899261763265200965919502568349906395530359861000414477107150356945802671120427516156372501935711139722873026128556855649296310901014939992103863614208816367854063676778834611798740511249037605692117716668372850616383071853720929441005165469027959564299837351722704998782389977981951445928038481296
594 1078 5.783185990563331797178964752462033934985705769408274881858073039431342452321963406986785756556932552070617454431992394528507282338760255408623329274115130330814934311470221986264795130911348715699934318291316160520993237112665952037579312550030515180753550716646542462880260662299505868063203728069528096613798438564643659766964374516177124389253403239930691916618689673655089104223170903942697314333919141152365309133812341294084769377022250070702723215229229049919082369529994437168624923797250905447304054245432986854982153488702919028674589053483722051151026090850677045394832676451296595674794944515360581996979198293132337331390265885738886944134299863782027133475574159091004407759496951225436307738121657616453365880813269112991153088655987629834832576917363953906168585181907214282473880800551993768262738733717764006235852582920306912510142902569587966806517621772681752033223110683159766977359629424277614090852900440965707146782160261783888622911816028204675175111865156671624315722200610902001553644057481168497763471569580323404902296208374402007560717820532811651
595 1078 5.783185990424284570850868817504069315659576222904906747611858226847629749334012157565612304346506918152129389615737324161341156765220371734420528004086107740571034658931635265051169061721607081488401481915421755327326911558470508374464250707543594276971982061640913437471479236656463582240098890929706467976354738887738142617287801351133408177578608982649913786045739049703728909332620186476785626368642950831154551889631910801716259269753347642038517084593023306823397692966145354558110352709928146533209882310503954588920443410932298031849845765184087686484517087353767794555860186247083126222831340140689429861929757875613038056050341776124178510404022411999961885281369237951383834409107604870045302967725584952412013426252061772667432503641410031761673929179336765784016244867510905226857628433964814279294687857737161201677161529733777871243474584686599209311047704325704624825471858314812670865700867569992606391299546265386897330127216018831874680340488535849964862806430124546983759430960266475351055059134071455167423405800754250397013393241697629246896226665558113987
596 1080 5.78318599028616923500972468317796143861950359179316132952469349861139726309856696311192161453539724519580276388705288545228468393371063047817646412429899343621935143826737713483567787895627375177479921250118812875390262950498580449416182374339664556017878611919904095821984522703360273091661403863045110065095614551205007327294359760926653188878241974686458343490283080046652045517280237041210218588995566212744810499652227087926372421703912572442744923753353710097762636982744720546491287527074692222646251267665428555839691750107862140119966377540894950975599722184201917983241360628407634598308934978638912808598766012811487676430679992002083323020035288868688165279398909631361943371268430533512356368412759359771011363763463979007101266838560331346405366148579807267442941225434356910783736524916630612662247940775690758135646431055769971198777344802119778803195301506343611029410515525029779209607894946529578834418201796704924182732089212336365069111979653002733169116402059111064912648238150132486649349769051975323128898743407695518450004602450066795277735186698736739914
597 1080 5.78318599014897799585069752994831017836092473432689089072837192767284614519334974783912604250245813490833267477910566232708908809349740654941982910712534816722194913395466820909981686591613259482184697707189978907426830838470276086978340545960311818653823792292539251320565384396697191276740117684604392486033083833018473357893734528697392939972207419770139176030513539133190929845442014400233949906841780677051938755909512800971772369998372043862821676690348830703035543653592414561257038699168711913870419094836354839039024690830721470094157417716157672341534226556187381600703461209318394574321174870644650946186861910189388058065246458358061003323392327056236178903334977221546155318443467768541503032817294073012897584247272388063651139323804351357901454491610634110939636679505020152001596517537397303810362259358262663996823005174361448930624186015890241081637422424613853435960791833807761223652442165543397018227942059667711345166953868038911646488381443346734646200735736312806259319930626676543053205840736759825510505072231482309078862157707831618295547721512345814727
598 1081 5.783185990012703137657748764128649663205643636358911518306279096508354134395419970163981885948616551376291712043915836957628375597206062208296399341158759811424240287113589957269641246705528175065358548518962352057719940718309163563360273449675529905522581559056588856855995173663352277105474411295221058088947709522265633982298163430889741431303814578108905055628656698168280854140268806939954415237574101925113722377099770836098962933733112673071513830219280513332374161033058803489545076638387877082708963863634392805203097924429019620804886963622497483458745778250151552079692625172432694315305697338777715377989820333018361156478460264633088627246727163352922881688015458057112084470993413343008842827883261558637468491186027974870738395509154189386514707087439022533337748986507242672470497283948049370602609152369283124310133279709900612303132099696586695552297272969096016527900897723437599490361233483486274560858454843913310920023118177915939967194307695877008037027922020410011074913436615419763635894569078604262296294650880231278670083968196993093136981532731184481385
599 1081 5.783185989877337021892361463841285460305111338116989042202049401481821580580897553484392182952595509310168620166217932116956617244586951746971197290589792559352347046749195704324675263831896867735340318563917176499065725611640784087815024088924405903519244764135452148631034935673819736050312598389865048899942746073153222340785859890036870980142955485200532942699903929241816445690931253904727897098021851455786275999911128837560132018736398325854814965276163699318893208898267241497032625344249041355548705870743365567072489134895784239272523960076315418176319002592823106125709873102549423855199621107562941104520297946007333841836353964205402371026264647700460183867143677774598941763303471740801782152486208292826140271324312028737911063896391818999323488645545909410637851531801506283209971608026975117789461362377767789116140417230852593056678769870705562564968241611688970374697327538437103634976381864048897327602513470392298784083816572691388799419227031260311556540675774471625641870342912508237654496470007123304345890315661871135712560707248995473719727150358383928136
600 1082 5.7831859897428720862943990832555413474826078030174802146965629217450929928706664436320818262217552565793602638762677814817261976921772030300214447263470813416730284227383475471005182910321842462801269243785157397086617546928333805023483604411633485275730404574705923114414888767095433624286513395323511802799625761976044067390925555250406418129554125278572236113504710782002513833863187518869653256324893855147470799104547655088030963376423444012972698655702258738959921246510089539918875797832935926884378411127467578628158673148066368788917327096746483961083175093835092628574123887768470621987099261380792468692400424960603682052149306479972133033666084053025532666738627143878073690270187743470296650338342257928629736300525480864871994510397593119020005588946582184452824361298572206140292652334921113648222421668276628441597463564166841275475836626960162124155790128615729042271857540384798027321038190260591717369279975081842683387094767815386587018602893547931745951083141510579019049848088961609866170051632216488745541903993464860610736347704502858578116407303348905631714
601 1083 5.78318598960930084399491597423885662842009276417604674113393463572147063981836803685110935770974065576484738653028370615319519138148785437453050013027427340095707280428246063138260629734992893971052043758060057957236276686768280360752643468574672073927817627972361672398953396626953548493482819871741015447437710418313247683515661643881580091236929856506230986170711629225738450827278013308749251812307772554408639373917130954364719680927107600764347608565781488180765859962304805224976554955601435035736276390474107349657060853311665912253060327789601731624002899291393801164435554529380865235732183876852026852603990765599574064905451534440130313422603361508334261166103626122886264275671003047790536253437162205855730023037872337108446290864233925430583746629375715585116021142389358167852029178695042851890839783119178366192475047238510753515363093102967814324343179974272585572005002335381927977447372112032216833514455496344577425701493709999538849680822008361900223257675100762302096550920380420498423708826143555637056748005960412702762375819820907613566262853561905054245756
602 1083 5.78318598947661588264074129429126285272702329232638421808598077893713352021134943747179358380694354600078466047339464569311524226866404129811128995424349348201218473872711582960302900545133562660065468439677077782400999785356855379286099142267571465208458846205833184237013625804351830214657425970593478073415412501152001819338001497272137661938110101290814225052536889765180435259162346907407623054196879037405629426348937364725123070455854322311510224547482428531242823539473551523584612201628285775703689891465807505891006927519350929525922160185875541913187007255297557097941064271919705242122727438320149577578191885694273813355649366329480512116412012718732804527905972292146768631171075931961250845221417761055947853064390097424234099955322011567671436726024395841027298858809915519192010541316654621453311026385776654029426852102322948091017426384774297374936802085005510534344434490104188424431175089882791074156104561270225126970717950366284081685725954686273201136982290528932560409904859168737605038323650542505880901328709109428679351402252468014851755503026068911402185
603 1084 5.783185989344809863530660824542948308115087473260050484303753548009750076545903972455725015218096054705018907227448017378899602922395557771631667893491356556085373857839698459851199473544160950091567343161681442642512625830005135460412002445749301345949593603088390537093144248896663614289251890196174736723664578992959313436360308845417386366433183828875296720323803156004638258526172260098907599531144526891815300518785287928497870198956083006467773471606788395972114474269375205685030511324456785184013796648522434352481748851828401965156549115900350249973609458568896125648970956137180321806936157860022930313434812638024988090934795701292816313883639308745373876072829352180775615426655328105977833916906098032179921094017661594434961203799519610748511726934593633717212910636441692207536915094231979746599668953060796924943311496058715505471802528081338153400920550196487094252731099567085186502922235469962805269612591331317804584219609049531704633266698260365438370088482701853304855549914417668512828008470000917883797727086998820078385009441873248268050909359474353993074478
604 1084 5.783185989213875520763024122764637540210934232671067672292347062916327354025120720581179068009412769955186680274066101498455064704335385854612032793757593729353066080690834901949545331232374868512360546050820533984983733240136205851167157717669425357340199534694565187729008606857751075935811833619728774944628966873551139898997216717048267786919532414822704372346948757307696210471078633596129405265814171264897651206183398843928366228773732485815711097343985979688833208874319200442071767315535062683412931640453725992701698596914499804621868773447629246558618621035737941021412207866208513561536045710048735127141518130822984336479780251324253992280600019430929002492954478992188732199876780847301016659442785406491113489960177827246846331197989032690373938359287503283059925630874507016718579207356659918409865016460262963212843676083582341338324370235694168582220804606380709658138051385837705802245654482636439532207084386059902325227564534493242834123585143084541408712549028247360726410198956362628514829885887263166262193438601783737230522781196432778097047733644843756837055
605 1085 5.7831859890838056603946072848357789048584433287705762512400980530548519217831331678128911120762856795938073482273644138426487233561583182959488229838919393899246426211387762377885528160193374771769556141584202429194896385725660005173466831419611647670608659826579106654827730843577772186993112433003197853360850120769814866604034748826736873751508308550677411246737872784590120238245840772811332496282917117126168905924430623353729263343068384426197790952677123990083078510833920604562149828567179085246575643507206955107811336596390158993589563640857650986487067088677749083092563287075088029329879274302119506600579384175543840162575543781308596420026703672598665755286124717588557566637226194227604913028258559979089297932379971763962316003376722053631471591901297668013635870786034481356593534849739226489515931951298342773380777344707120380525292365136791577643569207869995197421192751474665683665305651310521924051999968789493621931116814051482181958719160783259439389293544289742538817468741944234391522531604214003134107225287746999336387006058994431727489808127959647927118115
606 1085 5.7831859889545931596105643849776514016145478215238793723024273936894648388743580342048664689177368088767045597261768942442891245354099479216700974118674279627826619371096735179868396119162616549944601405598930345421761039538135333681412464468520052451384212181656066232926362042294758115202075353731558694505173081295472783913636070003547730212048209839676165421932257648464355705129758014752932024923071813492327206692914993350843087281374540845408440204818492524673443766310106808554937518552009391747097624302991703857746403233378563926760366818516161806524945207285950093086127619464792374524930432621657865567271724011443305749403277026749691806430790737493884138857046221280716247698306281635805274512815322304019439051167245433963101223808039657523259221910927043631635601457565239432600189673255408753954479227828022327061996896481046420746422253698319808624220485746815256466897941524826695925936706213903898547733163227397351355012021454364087412921829447009279866319957110260370139194914277805735656551612107246663519361016435225260871206238735732014981427091533727402124334
607 1086 5.78318598882623096590530341130680173531747130468482911723318223901767231252573019843703808414929197490333974426773785768581197017909981061057618976207675483574865192726224421353205523272534839567913739981802324163556980803288137623111708123739515096823526800150318045991769597352752222074756642617093507594417310265489608525224949040350032126991008310902828015226993676879803181925613259334468717861077572788942182258281109106608220104185222792689981627672833742488077212629492675107847324898022777199122041567755264257624179753153385285631984278115818080448980525213853518274368277330265969631604122560667875879089959578199337748725479684996196552896136330254199636496899338493756357421433753213457400955525654928567741478769790723548829221612490328275749389325317325026440729343345767157864687383242792079231500924581928565970284024204301121060301721474307003381391874645999068297288035352898077715118958984914051487477740966893376976584337314968901006895127442427111512655209192159910665997884445322719277133742550323627240151749741156894389545978437353495476591623043705627123862786
608 1087 5.783185988698712096274125209896268223906863076898406655157003142290386526890885581993200666742631752121857202337598715874147569299849134152403151029586971939211273763372656058861768140779350881090708832261228838709608597744481615792310475427891763272509602490939564861188741730331438071755453603659437325883734100873721099012685525342498109893661938860633779058225205223248883277546244075874700083060262765710461731044801876481435803618448102592581766383889060405869228993627102028514596225914146640707272447817869045668052782013778649475420164209800948937699640300153323894904828541464294742086084488132109610511168328136257383726106751250398070944548285914094874597951099093261284500467931145325540367707329517860634630712953312296467375628835184417910896119330047147643648352081230082486413803059992991742487582905702865359889244798342832831713457986912398809136346573527222090322099828598753712236938821009172332598200939019445559024287833690974854459376124979536028485767639302353348004686900382897933268974199238642124877350219507680455088162323245696668521404049323101642198544972
609 1089 5.78318598857202963641546659852413952672502830786652402166970926101501263176860898448983913955267051145960429472655691012377806277891090722330220805006317772559286640041607168175417249386407364470445681574345746400877675667455998178328354831502219048895752517282339758858748704362463796412263699361071291222990518731546479680980819751503131517091065636561084727715307583123580196298662306896055402806070652149802796938238522818089074730805733308736899775105621179372742782006226615535683311937257606737891710397788469607763358572239402113107874135647456505180872437715228738783381370872701173306897411813789365725761511752593855784523729102701691314459772981129259215720048367607685780010564939410322739376371878773182487416180862126626699560497810583433775287184364860205494285080806391254016346559704829940190385170746396826234060027379872214673641594450507827686946309802672610950726228864791002907714127028614950954511662059324379452672784619866523721043422271326557619664444124564087530307403052453806608941000587845692725690408326472898651664214043791634193866044602003953588385303043
610 1090 5.783185988446176739943591411596655477638422193978422399173772810274585334484851524234903529200009698526908994603182609386937710621732982109988652095297501732431469024913847830603754154472436563117014577086793389277621943715675527558239951886643143420599705989774106212624017913407189753342392428382914883159005844731758584743336560060784049024733783477268283060117730702281632352886956176079443679884487072008342087295080745181226521530311496942137308453687213507688893951534931165461914013296419829377095170767129139722081141844834532923401125795687169448182920984098894666236431989386021870883577890596199829124950430693543563801150154305229294227022872677535472376914907158555364489189263355722897499691135537377898342370115548382411687336641706535331929121616973569681045795805035325495675406855703593279624116298499278547182147999344004455353601402916683093973139418534347100275231275919831276756712547288036065254554282083189327277156828840580531079555607020733236484148766197226782303231133631016471926384058418968544749578511116326124610108387434954424435236071231748573139935954646
611 1090 5.783185988321146627611575791291504815251174993192966391876019935761529933490032883780739285506918958548226466145111515739328805387641245439434875267822273458164938485801905824129589834756064123821715963256752079686604343193920983510051121841859811143251621134364006935748029385402667399303035394658786563126433254092118881017617811208307350755315922955917610129034812194726422333001100137853404825119372713399136116626929427229720698019007555015831742502663179988412734704496939767375707698042245317111126991691616241570098336446933357690287601667841073987051516410084063109010119522083314213108334744531213518409831003497868372697763964339940141628815743404726356922901326298156042375522261034431450965982771062611279347102761137646768105743287888138399168753908287028324268036844122383984444563765512213812289473437765010717173089645688943215016848117585251434518578901626138005630229067298848761652117573470869677824834404781745362838984015327754826757438059285170824208615390609415463411419092148897352112375995307219095117523024944783453954117369745722336575861515509539223413585068521
612 1090 5.78318598819693258654443654769159230704386395715799867054095848906832767635833567016499325125337437887825640481966265136189935276205299375003312331545950841521736412672208047461547907742951544581623188006569228693148543773864272546252789837560568928639808600281348929243085107490053734884631378367101542689828021032008894114413761016028528425236041899314189677073465570166391693262875665749356433421723985265842451057370059818975768096638301527073900685685196257694520810060145323556374680217997285846323922810834472530027928560608903070287824700447921688480683166023448683681004404188021573450385140968290112454930534611728768697220132369571991766996632192040730730057115238044185609122210766449111215007666151833538426209398371752866501901800249313314619253715537606670877484296358001779805389338144685548587675410923419782410569241885623014830250162829835321323141728283905197137483328042512680746232862885677971218463875495181121409561338501379748835037037397370369126532842990339706558588598968393904423936613954145566167536891241302128224286857832658429867596139375772561773990024282
613 1093 5.78318598807352796948225387346633186702827207672643642954675858355133997955065172511101570846035022600143554254319919999297560414312934917289699349652077092210114127723678319678163041659879822695355811890537891498333988026012707784886267153537726441886408299535173675126943079262500568630468329553060317348823135703661131421687669690559895920245475776808964450619885730643350925906259178876015102366166429413999823087690651749750796322213112474118586906196864347026414689389758312545804097523275476526745376185700613025851060776815461256235618345961510172161878621822878215062688452598862070802696804213587120164733914336573315017418932516593383049078152940694747281953537781730842731893360694413865201033827180221150397620396137196547141139761197094880385025507555264748553306989607398549592006341561423447329463987730844148543769891958481465097829536673352171939876024824955925768151907018112489617832069124712242707467243831586513061297814642534208830399018475569497909704215361086076410098614083097446484532206787451351873258535661139113592623786285583655757623033096909477633639807723548
614 1092 5.78318598795092619403314211738352458154175752082282275867438176806417138971833213248398624889335950380460423764977781010733159736245861846887672585328577911041919291650688717678691304961486615163245434365734037951867802403789754196946975237699593405531641111100894912245016043865897825131514749254546940018472111565491210210546612043702034039028002844919377850247435830219432678444540993033382094046357701751159748765315229674782076867763040796634620387381957586565401064733416479829795685283147292467960554859359074974417879556744487890745365568048892369358073528814689296389986528681959274705767469248911788638875893815710136188325299257407202564412103458962615633580477631765954959271566790236666342742238380403236076510005504898762977522531249967007269815880952364590686017748789785960816831242251465973197305518365437664141541505511898121310420456467834079547985319919662660788235653522901022220406561093679403410043573431399929401701862727956653314607799094515232426839462928396546480763294832128882921811129790058389140030647569048269782808846824886891477992140722535689853035871216872
615 1092 5.7831859878291207419359246964586391702582115747743540951415311215656793162400433326890077950808447657605333510059185867960085143755551867843182374347835285952074272590411295404340015011700787374283128215613710726880412862763223823390007274260047109849677451144556004945520399336659301946228202986958338772808282427771348717164530091412569922527241525499428769166544855198333063662005117027398142442289156089238376488494600648876035298825025339825325666430162699324785365658325684481215275812433072940307773844353112858330019430423646483194313138025721504818269629661073571541938686912880815789801565060200850966728003554398355561453808510640831242624626386504563547196281806203340654284122327679065954903925620115626466634407042720361921866244399260778541109819831290088660168509535908530889870301483622779964794333653808553275376370767371116111250455794582127968450422778625645369989762480706423167338941317756052544325895843121873301822346957905448429754446049563518524260752601673935250560412437479765410416018712940112132259679513650981692393668515051292343864749359440432962804594869416
616 1094 5.7831859877081051583323715597102718617994671710122998068990115891513192884681490898151168378713453223625543742895572048166488862581542320971179198289209095544350821865767681455023984795512151415836779375969573682863295433558002917198891035227570241444773930530137233616467168354352029878668208878779166581820287927842553433723649117501697207403070038777001232279662477557841127973025355618640078605480235821505804417140240412196879494878539038489854574797147345573900957612380752820030947164752742007943229852380283217317784285034762860149864023705227677494857651691032978689205481970626690000188140676064880434611231103697450630716020819344313173832698841848514697202087531538659602128528660990272886276526994836411875030194752215341589319848413406239641034660340758868335949734243566506200787841034953238163976607212554824436148154337531797107318520067187778444689349269413445504287147716864953430030392890174601904181855339503410350704093164020530688686430778174353309171824541406305084370190306428179554941132871329296524353775470778266529500921205315913887143924610887717916558961254502996
617 1095 5.78318598758787305104885990811348394029572692336458938970644415317413510747625469332801228668102695232877277428506022848826756697572719054577952830106782355303330179853635368458922954455561366972823356250565307247976342947793136848526385801412604111490368706809384148684678013632716889097189939705344178109727091934697848197117617695791365349294114898322608794002794626361753246447426681053709903622887086754044274848913250035575204430163771311343435496829936424032239454857867839639386508879884794956745206491131863269333855518728817690249547713778276369031724820591310593639484472190260235937040621805626017786763310503351656876360677502771311576754725744805489986351718326017076649887323526794065726766404988865203761593991899539337320271367116021849139682097677267783684482810703979993192948917462161556550176511268157021586005912288156368697881519257424159016251726968151317655210586718318078606026925390414644084273887836047712017726345330741172647604969426645172409869307319665369677287484717564408977331902524201182751996254935309768724487223268279923373375350961288843697886776728060774
618 1094 5.7831859874684180898873211262320757957291632168201569904006825442348087075126465150336987553252242437892777516922159767583915123856327273790029943502094292914680287599781402574981228219611480061650148951251467146029025666084310623581645063021863509619942473646862433249179184821643401718804220709105845188840300790681248806534857580177229039728440674014126824089814539672028105187711400894826656298615532281793207084644499969892105923112986925060348752356253929761256519156763098336015360320623421451433889020361349997775125155949879225501254219910397670720587799217529731670658496551143236438860638445936675108737891101403327042634875316659535550820560186765153562106421544686707744032615926946210732434188456448440332470009803087261737983052494367048431852259107014343568042127536967250337294085579574820275323350107613379106248424617094418615354977025571051629333834552344777232778274933847772895560918754849485563167195505810109924676770090014629423470851346734767884361593756843263930287235613959317643780268448217309433245910365935002574209375888279931759068475075881379954342990065018417
619 1095 5.7831859873497340059253390919552405186246263426805866860700629358888760765272554891792365555442340886664701226637969825706382919897768809103557319006826588585578373308247175110301679913757280325186866639116189576353891518820967461889752492722360029387993358213087919979853299713693759842527265898462822940421201097963693703014337658421017014577278977682378385585332251035590766003104528108888117892764834415822414893091313726065687538588012356040754928184772903498648767639243579885429078953623581310806563221698504290609628952859540740934797303980546468268139891985595851633575663401940271914901665434857503484584826548446503408117532720023497429809669167902505500217938366812541242188458294718725431625899174259571731806903700498918252480139435189007624592473455549125283103885307297605728102521859974558289647310381137011327376554581470052811574080303066964831905098773058636838239513188274936982865745001604714000821002149420715497266901396750834631923262638580048120090864477124347111263797964147825926406874853523634059707279051716283531577087930174527390588774649228482143770778653782862
620 1096 5.783185987231814590825267202535520042610526578805432583146026650956154302520506690763394052419095629975002787228727432929992246495568701334177289356388727507640270678247634692722744627727449412710501675681099216391769628353505940116746763763029274878917784386551298614871102474516322531539699461584894714255920277037926732998217574423818248117256536950081184767729194637435149692721328155784528364303518429543777615992067483621692167879777587716451863665163317697929581621671646123515388886842163284375636319113541972563800480983816458177522565624547548803599702784804514955995709649705460227470438201794726298469823439837911603656013473048156920937843588426795497796251742316907769039754722435229275438876126294132273812266382093610529910126671173568415536021158580275371465113974041619143282142343337202141898233979104003213999300681391257363756501458493391326600033027403105282710184516956230146843371220980632470524373348565008156224141614015983280750250399719921353150979885656676273352802543215040845487294993774419784975469314939363178825145505273909847897004084901593622732227435816851854
621 1097 5.7831859871146536961522335884794942194757278588229712307267723067874022796852605659933634382924181350694803744449708132458143696538683582700530304566082356573957640819495070640736424324534196206778363402865718905828600970378595714697442421535724457688077670223499466938461510196313860207455020607480065847471286582216755196202464642866776365029370197853855567679623626805300191786191291199394905112017929730311741290145294003542452003583244639340168891598614576482783215343958727929738681419976484768805051372985754654672167991955348945028570784166469075391077064609893815160311948591684441301333166024429804708209272965684280609307574773595275023626173687931711588615950052335349054932636104514712161632535024084274473080889530955689168599728946390578210158383303207353373529820870967370880931630407081028966982200852913012306388978950486145177679080159677218862956196589069084847412045469857945289298782439735170790475967414522986189669639209977233518641999807765077938870548337281214033465087973361493199519867159308544662548104938881525893949690441177705352317456554738039822840611097303598534
622 1098 5.78318598699824523270090608252032200641371655603131133367322118472387988039800661294733053770276741282062958403787438397083811516316995661887542676837781641245666434996492102259606136189914610190008317329548018162151752467634210714720812120463871259252260222068886543907743741901846769921728594349776292175452521059977804405120507852414190249025443991891486373567340689586062951339482978503837319852272904212144157007543099462907525569719556779607559591013747177774549181307004028453409469847529938451161941690581400270719033061003209001926726146975658904510472922517638581795214275293890278115492510037314987929887549034113111304345551777128843214096169213691631777079428473586428311660401704460571582428482943457567044135646800557119632238933575472888353774537550407427521015714314155693783148093677201923447184256247361440921086237467650147761446708398196914239046306415378942680022189039569698546970148285887994481838051525849382043894052259852855722048808242960999303444743126480884810781088870333155979283322749903770400691570255513553519399045597519660855829560219083985805408866421241755832
623 1000 5.783185986882583169830890569626854553791254322502132502873525479042118274450470012489651287814442741253127874416163792991970356520443430876485060062612189292343154246172856245850853164442002836255545603919779668785980069864899168138754436501945180459489710570486098316847192491374269963496870165979262968154706672012657862725038962020113784955514496005878983042273349228900934756538547375883068529299272474113412276882859326510120236376815670256636431117640199775241447320256876251887806731403633488159518009590923496795708813929521825524411866719457698987482339451628673374216944191842840462052155269845488207917831144185180156271914046478042461732030171206552212673890184017817550695078817712557472299958673731946394124829007324794949137255954457505379547882551824458587952086208160040160347869904459307177303981405950302635918528244008067401002416286521863374997903660925178027188095012304213526722313174575143598122221851087043232788051178619382224964265300803092025489204461560027147466080645323
624 1000 5.783185986767661534810638366487204778598076204952828517335126204619547842598531773738948779663672766691387968445545823593663883465045559535575263268757553330974654984646616708496410967928827622108202395730320419694768782372284619609544878150202352269625421696771710163317561439050463746942637339622658260361716614390429322413940589746729114324131833502926864019933643562417709747922117444577856897997053461861870195549454463461249090289767705444861115311806196767353180703690669059998206590185889307366107211481974538569016561382241456120834053089595732496762842839410145078268311770215123399762106859556725217682141199248663267923158383508255301274603620880672062493213301735929162180906203785708976359022574052633778865871147684019304795810038799269977786465522809249633741145731577472826694847949777977647638321941465316474325426198250418599540844229561599468818315380012029485358715715070812137517266472279438743854097088931411323151497386366655646362173625692727437628721005340248589707090358369
625 1000 5.783185986653474412169740265840298632049333918087133124764998611676115370130146518867905811520421112031992930666160449004275199584581843866457296674187628325895227972844310915924389569391944430796618637027284761379976804715311797416713627070825035368277904587603568930656139595659429972035012204841552194677775917165477982893929008933860665016521681789287478032216081487451206042954309335625564091684986271936471465592869194018312429868308616529238339590167844152942097238628254878811728680435001604214645437158963867804347870219513983683585540898226924211572200368122696331321298525421424003746325621308678134591261580184336849610306160732450999914480089934715612066955295605090301049844468534011829705921197229464483654036943619599391444028617756390011395415518436906547410922847894436269480113491310934099214262729550163699265147658515362012993154131021480868043563828290052377007202957409859230905669175952916897055909975014335175911655847862181887362384358241643400767536918809232438831510697057
626 1001 5.7831859865400159430594868330975498394113432588070240713097095236366135546595778948318383832592385127914752867985714900270299040389237643955845267790578797468836624144162097424033105607861230572516015198918057943161402025945830683401182958816789032228389431053436890505942675442881153634205683319295147100429914817872951880703773709787901773183821006958343169332080273086517499844900582172684174990890197055553483556802978957304654534155518243103507783380703347459337365508690140220320916085034902060491028653719479701566329472896205425068833874726240736958917938129611394276181657681721743099230374880220619331227912713543831714163918446051125959666882277690251436271111879995409218558586291604723515570409143623037923442775801315631283487246871278153611636346225500049400325773433396938326788253362344628851946406690880609807539634946403427729618968105618304369656343653628273776115409195411034808672169695225389125868818206446483780296356476311374550915101264448829053092651466336682778818132756198
627 1001 5.7831859864272803246215764605648023596541761019229211578679812729295086447967270202454536942447914955803930792116171758874973198655262924910737842217199649621978732117552043934668568775143154105251450814627892569324123319695450319541959276106057453666754885879872876445070235206673082310372250717775768918197622253543134363954434596401502167309910415059557373133157205002787597874858694029498528864772435194673855653608768856869436052179032371199424078776480541239539090730437615031890781418138656656172400115712549480413076163420364666710037591763647755204791285022505785264841077191277615212671123494842313618317023186339585437363604981639747714323073352772279764416237726389965594882383877718806712656492290073458066500183638389192505327082582516243605618486356795010180731210902821624232475929662819946585374897827060421193347270277417218457574781253362168423840730815186848893269505829651735463500098934028635469125596093113871055485356251966133538524321083840901097335929587244278457896170487874
628 1001 5.7831859863152618093648545688947066566914435532639122557730502084966922914719117145478221594993949432256585693370590196547690913383405219889094409180863873392807738491869631717328862511927145475479312398837973881593355869201418384432300157552356161718055609396339091802022258468270843976828136856050200639145723938778065856832247319602528063289676425975283547082533302380346295640404659329318560773775589175936933430052060397048182941904771519249836441636948868558020049754452813975254230760694683298574730514567486105102596457657195304210295716928430652632259431326743577797078723919695064091634839652925545751668222838314522748861872061279807807660562030796287868165661103007507327520452596824145422711365323425181043488291127102480475126090352696490390997555118143455533415041558880335390292969163953145725246402751098437794736125613635294523469979966525338153903344301507742440367748357658949801253139874033642886211958101016010343502841532784528385652140737151631146020924404283287656899376671238
629 1001 5.7831859862039547045499691968109003051517793180251303690356388373443545767716509989901319666237963959381289903665646595267801508258718804511124806965586332437121763983213302468088296979829796824742508155087329751998006009155196718725706913191941228828415176148505345163993081716401112413191408436396786677686176972892393267857146611830404755510489179116026188464394825897806773059490576954091709018627363214799856256669470013680418588917512586752136207217363344556792837511115246356097498143814081701079785276333861248029812747800826930417336136716487498051148231095369878437421609965237807059375236986108774313678680632580264797210068412800691757419516506451571959514897612223395380492643527728695218218632216104633558583890271327067897615745807961460996766220109943277895018454314481712554848910810813792994567258075261940217680812093313905225420045158474127516791525246555238385328366689658649117930960186956212916488591147743058284961793913041730803255437281750550726200969817992785629443952883634
630 1002 5.7831859860933533715818300392737423575982367648593867556339369164600868911298951956351570685397925550650309289730499921119063506557236381731974391644290247675641970703206715658732346200728377905549545896257553976337276626025294575314418362642772686697652627875287645179147884095026758811112950578610706580034812064427764935612604377369344042937777666962556547892058800887608240544510644478916421423176531520120239572231222257500634368592336311318581766349735747312585663441300548752722485764261038563348479489949667085195642748515232872604961054913416919286273804019676059603560791642014683755529302705052546397898427194565966173897869063205753626170968245624971433541333037621692433899435379676181804777624966779067111355666254425237873876383782726740266435725141348669640809787380417048827520653441091978584594601360026118337266264473376211411496929578439781794908881865332512141188158077580330995875146592569383538510497147176305249340802576534317895354104050566245380314275598679913948423791858529
631 1002 5.78318598598345222540975978171601667497192000016209409271139500786809492298148008812155762883049645685496092820839570047144695129591522006048794400300414069901589368987105397480053967313457006558315940556592063433622685469653692720118460785992952155093723272953696699257952634159421936008359701863165371438205833158959230672079016376011935595222756499539734865467836071624456926446228569301119590811137295101347080163265896535641574031151031010063770858707416117533755157573297965277115183641108775258945826062382035325429817630734265643542414960259927194057735546379874016522884248702198720814500723652070631573613902333266866804076171683991763705033628017288841558707912765471849906952567725932595262396003994266952719449971386017853087167712646284958169024566787962029704544977804138413678184444429840581430306597518543602494180681879525747198760419374410268621261972975182409458144924420869602591805801605581794741765991730174203620324852135439841058421210634812221295689242772044905784880775168024
632 1002 5.78318598587424573393522833436648989997162483216828037636305420683132775556649258765611221093991394031741289876961571570933726436748636885853352577402218131245618133358889244716058957399047950723505662903025311400928934886341255586300861048305471660110786810331728276446538022494953226193651828696190301997218488057518735945768158443062041569007372516551107627606816361309092292760951548486065484600688049457963971755719496070256723986453350524009621280543653778146140422024766818919129566409981980894754354216634853606066515987351504771143739282221235928424401147078577713036600199468321048317824770333671177302969538775283835915361446406844782319727851899832896844163841932831989646965651076691394968902450510305037321809120481371086221626112942540918995695274013552333176560385310337299269386732109021810976229297268386936812912945044487919510544994525551386971451729864938471519294319651424029242970403453780595192971875531791155922710881095454171195997862040449749876645734753609289884100442806588
633 1002 5.78318598576572841742706229658768637948003487553838994544897433781301378524444722795513886296693885028678387377120240392141536672638055161462098696109605967643190831051368819709394465400852503712883887319510361527694793641362242420868589551006559709521832198001170375568423716786004078814411754317346552807476344686242676769205288274799455439372088173600491148061440828360936741977115718220155129398912280531129356050650652338339239438214224175623056884876322831580525821061228032403654403357819387107394767314903019668310143093525815509255820150623872619947543790368085587038331378588941992840414354344359411868172065735224857634789626909336992717469594084634289816591317122197509313487360291962672300635271829469344775882960762249292008431577996799530079443128865873805202003497063186105085108151229661499877900277980981324012765108949691607862239624364291634441129285721935827232960363641615296134388631310047093036967715448338998558359973816927505769211620238608623201596181317590761944443733191737
634 1002 5.78318598565789484794402367715788178201504615065966828291170581372195262011746291574282961943092981881368695744474251462053883250885047362268353005763897354888764213039324427662293465843868511886693000692107800570419374654022456602702007705960037168781825786319961719282582922709508129866625797911437106813445591007990896705616175547620664937341671596567009310646814292606364691107693639818849627128315624000287839901500018810839140627301520518339071374158082635659020641536456776808904315948601359007071241922335304619083758513381493773569166761632726214769732623998643091677397391228647060183166493311958816786755461345742030935907022710306115579861351025863489015316065297920677538796601781992370545979467797059986112901701384800117104093877437574969537008869949242597934352096448611401706912177234654191737149735500244242017632127490797707375757674431777741719659680489398144021674934841445830263641780204272327809181382981650248154240079684223504819924786824016225566855612115403639040591057721308
635 1003 5.783185985550739648764653563090496493254234290325081463468498080722915116717326893600303505050309184261920601777608178666174258641969818913024988037267428319298193209514768625281280698618419829898225457488798488408322763218626983048441734893279728762302040968353392050818224217839579106843013382314775102754314200916563795522508809650972542632118104931762054270710344447899248473298880773211074645545013830090040698754827736056246764699794909985219410813683018623916860489781306485330870079154926489795600699878444781369651746508684154351899125973946185105079559850154981946439103799817950795494780773776304300653772394819805209169670759066908371119307230398258572648833399783709049104051897405205532884233212163205465332762497508762056463676732397386643817675965275214466905469317118186764369546085820885058195817417616006099075444945512469398469934978922857724909814811654905206621178670900898288770438254799490937150889745540223841329940476936603283883441744613024784440761260647953398576813914005441
636 1003 5.783185985444257493824278067459645562183575869569858986560271571767452558163026192071172377843895092772221016691101693914305165123302490415630905443571639994326087591722666728801548151806260429409497164863727080040448581528925096717259627750174106168081868960361314721842570041473556049230489392053230470652615392759480450940685671803212833655941277305451327982266406439321606832665665498832252429440156629627911960247575892570276319265480319869509561198871369413968772219479513590962450400025286923738544710924662016309477552275399777446071123546825945861478064576881913843741192638394483409683132530720924375377318660217799522226438500658851682017493355020497569178816964296387055039856148701888278117611512210079370050214909295370427022832859520347979920245370211712127141463832533475073644507708082208445153749382986367543881347815702160956118899149934789923002365905536012895004071297758437805773882147619941392213096335732239459659603805264066345286126244788469581791122857159585038785137447370131
637 1003 5.783185985338443107159075496330162702214269818739120072801763744424146599628346397988989430970348425873314444242700415354202096620638992133267456423524817393320288759179559308227804890862954364413819322470039986700163672456899430767685009937080035540358591846823501111227721243921114557963771358621257387326069760623609104522737595404810518435627236966740236182861150331445765614628341821527302776941279562905516492773638116324332348369818701105126402270437445365785101645454671419564705826796802051320991471572419159716511918563161301888238176365499959339609890562614378725018745662274542130595052182591370701325089293944495000813169179825364206064048670388422613747322157908835726188846925102083478117187804655664248627425962110040965680705841288669881459640225189673503987152556886366338022541811107874957326457663733315786954090111439422173654169019937911710764048324835767500754789112291212437888383906978978881173028592721603190243764903316603553187993445250394696849785728289084109618879521125954
638 1107 5.78318598523329126235710525680452947616172775216812059403473362982543935538199311428309370802581628421057009506152378947066463669600205295112607911890642248005498979652247828360338180637182009656658289195602679852070458955772593727886046945881876477654232388968210278861488815993169979635298430590528939162893145090088788946609735888669137221666443616369722490916104971379664243659902643846813630559357674163311811947652613228688972974456306222293297590514117371040540496038240031804987974643854221635328641700908504429892313175543426848441065323435882427559390465020339964070772685541058063679818230511508913913892061133878227455050309032928890635737273372740364692796256457809923441398646145438822317038638954463806433219027580755431284620385084551696342216202541191696015627873790860980503498743758945888258289355359773596334497850054990169655324001173297242837766272663586564535958337360075148496091257240227618144442009222983532316849677259059277741262552560939125191555908955645316657932520488306131818250034670029858978350499189871889567071645224897451965352949048402735879743290108299630954766469589
639 1107 5.7831859851287967820162005829175954596834819028320504247389651825608213072682256643488473403012753357666840117892485915039524421705242199478943391887746909990619500288777130749163546843213172568655030091116661543003140991488139534686205622932324756194715437186532165200851349791449135806674522614880928934804648145705757143060926092298652866274863054822671725006116169046274644175688582135938001308781956450383243903613119589855162232524213538707707153745316081953813259089653291262172009136903166857868270574378650575402349701271413090135272887913097300009831435110240703205081313767567884861429376192184719520519685129138134199913594102649618640573791175082156847182097821295070787139258803128750275183830523732728681019668389719274983398117707988591131470889630544316652864593682642879310785280589760279117487518042319111452607980976060175507527989077316407330127829355196868969535344074950114358586359548111560836950915972715899303697219658391346851867824202171474082428353503391970931883644939420172340480129698868814757235571554844296989191757545165394072828484136391513744279101816446400404940373221
640 1112 5.7831859850249545372086286841420148241166767507941755698202552079475962888765576811450611514051469822294606073363041189385592431004153188497553793529419963294898177858786667315311293803892280955525429855080514056851203671523871171072090565549299186835285747776839988261651810447267540017740469733518376357787622735471287209397523829741077443787102224949836282452861279754872167675742406427397719822060999122748978480550485594750511344039234193134329991808845883822543128344314183056889044662725896301973629089785581494305139676097632482999676373571130347305835238808148127600850187842129000007190611483975114415588789266405111436612447065158297266629259459687118419016856537889976960169117366137467192376332407992419945577236481512578193999663643176741697689415460714515194137547600630041589558797840303113214347924847979940316647460012823433422057978723784937944290612426182335705662897281427424843432545486996508502617976252821260731758862532181866989884997022164845192970579734257759546378377073609187404716313260871159006497677785844669414110957828609899923298749554716319288730653864385636331319520786764664
641 1113 5.78318598492175944695242342311187912693819638999374597676185683306318411981639916339361104748123608115946086341766445996382909535742914566995355610313556416225307896314533274189029086802669989782445991689740787034608148890278376676265172123308906308363879619137180908053754392660119654842952334620656784335397604461271597016725364334640324018896967964671208724763901248979118408472973744241131638296903768240656275205539798924537081930569904895159922890952408739447142529440960532147066607241889381616647145095490701423667895413028670710345537913645205505701124924837130003927321370838099035725480072924728998458058160927830148995597955242189101339117634082546817237199540784600431418665573460619448803618629489140253177310857711442913785481567601961025775779753939946302809109369468275733900203063428225153238155474596836796967736226975810263408070861953319689334298812710060023116118862509953850234139119630419891309443934496433856593663726896222544960284509819527569554912935086585153661521617798576451242884879394528048875315908710444651619239943985011002336519001952570498689351334209340797103589083195951354
642 1113 5.78318598481920647768929710531793527063543075153522156985764644666706141243354708988793157862649594992240377772277833727684660427586825161105446009874089468452896095934101548782986679465767944322807807035717842485625575485783973156027277558878338159036882870031778987373581387240947324082183987675410923034724337795040213069461643598314801066757567680344163076376528957075655026042717419784518883567704265617564152447255646372233544489925890238070535615821652269526577706059602773035796669313890922619602419267210071451952800066186314179900896606035087518279463499362552192543552079489699734459603793198463232667234237235021734908068580148269657376404880582057631690164811688032800905743772420815766845440078793555582588101552704597429051712607684030563048242533877014916230310164403348270385143741506435657107335887648948860852531057882136499166955555010144720040278669898544602519592480508463683135968183392094607006846799023625956741382031004257071528262937897327494440923072159250985545515210252951630235543975322063190557782655728394460363373760285261614769339079714014018923827351621791273273472025408275876
643 1114 5.783185984717290642769039414454011507135541833365665571157693521305209341705841095327333679909101167577031446344569774274297789856280049261467510249447771341525690580528808192900102786948964118889837825903356740798623335548461830785432647442936161352199662370178763393271786647373628148559262815422329354845086017878064028302809313659723322701302859207031524987271451556942158280860815530662419417420746534935194133851207530077308970722275189317048391195322088797093520740964369483820627182746019866213158487962525349122718034673657908214653456348409128029405509695107348068638393649734248272110639856743456876458519266876346050840639860904168874545258519108429510294165188195219877767145017936154043105816794258684735358318616957737172589508491916770043011700876478287762021871095273351863218216285698087629332528050248110340578710776567437420263042320363647947876748443151996233725112409050509117751753734094470961906648706152797395647567196893206589179415423044896632715570365744708221710719996887234208073163733018595231396342196492191240729449463389050283209164058724445794645205235967452808102317603218706563
644 1115 5.7831859846160070019403129532701470246242832025092994898056192776892120501912376147087528067363230547050192568553953897730822893872680482053986942322515120143231882100838045848794005147426356415699583307700609034387434964478070490263184027435485487511724572587346494240139981344102843872048888084279252416988731090544678116558939111947219550824555621476675552880781553833587783652756378730141480716951078952473307793302908864270633424243498757387568744637148674788001251834676548275182542264960502479290080456329685139232670297192014192497597467626679474632392298004328609307611583685733562880640656348392043671242527561029200849416395750565234694102322316469408622498172033561548690923709990295748952770102514424334970442959034355952689382319366296393597925907485574843875139583055190619503164981303476961014796016670862462361801094732424485317839534891843815848603791262813198167015327512543684657165269313344230115564366060600728281172791113562600324323939051902687897763747251586920879315051737186672048092537639114245829568210942968559821112941097531944279680260057496519299117971215348903876891311295530169196
645 1116 5.783185984515350660847756251673299447136550545746011751443018489020236167241024537163533496520180554932713353057388240118857965445137964288972270181790287192020787654791025047622793393966262932474094077125052526903142931996439651784782715085419193432197611296344711999876349124942780674296171039636770556553643271148882840445990041169546740375658551346823610595906259082559708143163678112312275505858071551601915384385044850360053195311659921708554190283785066425937059771642502385957657544782615071055468212284781421067587364037871448812880227035859483458917028397307139561201529529871295197795176204720080136121409886156682123315623094478343928523794840753895219887727751604283086385510568208891950709691232844875200254463666248576454395616704431466204770344229530929585373296182972619850139845437308650050864436449277356494758942341038560701337709365032373058487998547447244378714010106800816004568885363319589773672308029385890125217977078947787363920648513294795669218345222219824408995056116904332148724521767762026032061485623927986728663928285203255834397098145261393154286004014691519989317646040365616506
646 1116 5.78318598441531677053530648186201474253617944551704595943644585037693008548228231204550891845606070637206928051741501506461826198967993175452967034477238817121324761811910388839707246809062769451445774290243571094848137834682163948760762838268471254632402641566793036684809743630045758364867253940309008752169248952062297633267377057422037359063421541021173368628478558404987444430214187010257664045615853347896122581939095257901337516239340824068123176300953315251595881298741377458670900549687375135219410807805009340266926414641082361747278896487056635612817936305690739031488092007387469630796308454823239231755838179150035210914364616795683786998167662828027922316406389473372599991317747935008018202602015892653290337538256726541708907011265176462266048456685145505254240520942587167712888993372550440954440080272436411744392984747694672791723015749065615398194837893850338306857655800022139587805110679039895276560221739743616811220710143880804429197730739174448133973480999805780630703053604305476045977159046666976257802031079466118998594443842912093931689681659214222323261547917317125562451505234576142185
647 1114 5.783185984315900526955655474928668378893851777872250068240770400782730792760113473453729523250978553107501722086825713577491361564616889834242345153546207295102099687289145099688980644181664585654549796543244042981117984003390368440887852317879782038898043476335587739639896483950840985681653731271884911121075522226369216395400000534067101314483300116091681375079269832697571712368661321416863372430132360786278014264850464370980424475559869135081622507887989061283824634380678486920934520573778527424637338952578662792966527222980117786426849068088765404469656868641622451748554991982567194422750470133995740504514501555096047681166502900476590102290315338309545100602634648518924675155444837888615286679436504398029119841898869381273170667204400567296896080583360296340286407643477778455010133459372914108616404230264642392343680407517568906466042946037277085457146867266464252961342454472209288665480607858826760767977555232025594600855690953006984569038665411881553884300629554743574484071605461104771165170135103578493738612542748149821109696721510960290963291393995647105579791458255339118576813515725453008
648 1006 5.783185984217097170485753965044560575190985169570180193067300960358127737241095029705451724790982022160096519267577463575111989800630743292133281257832537010505229519077091100587678393470576301574940009484056951470727619609411815472894850340184216155828614678378935392474307081678268237707863470552849964496221775947394117723579638143588411097013868094795110532816321562343015518826553585115729430227010357320609063642471156017782863714825147414522784253662993357227700055952382698333992043507357626996459569874582262599970905455907599578905083017652966022512743752590945347214600311153129795468764755033727906406055430367824649759659693035594452122728659558455731691503074503270042200982024634937176813295276517544988045238621439763861565466889798407650760711910464981175730365039997277681491962340028740985821991023320627130211579050251156144947485859342856802806317204084109085519057337394662652615695190716378979705415844715787004690802343651692040392050177196237756811763603823408263326183474440723533
649 1006 5.783185984118901985448280296483350918779101253718124699954468152737995947984396298758380738220217049129573455899088286883933204527246883447164754999174014105054903965945285377820757075909144775817286111942696884461359254346763315914269285497702975906043491646934617336301599367359832487376719525683471510700427298989471072947386245564497713096669608071792055356338832290871106777091123590036445151504753364460511793258841386901118110221875857663701524307842508587480001142530630992239273303226203730166023367641619356917587678866344985641423524150351027669223669149392479813081750377491526252152063008909754874563241133550020005253065122283770054390283013935400825296449151040103329393234348703519561059419158485955203082753437056929712422649671319646326448492728341865346644380199402246429835344736211368947434779583947748292742127198732701382662394822524994401627800638702658053806899723593512073873124257257776210451136767923942673684293948666339758186477690339823346349746481118779366585403399058988453
650 1006 5.78318598402131029963899111575265671387837709137233387407695774986303437888091888173541564217917516833687104020282368087998332683940038684446374400113275602073160354588033468326246681059753687132823306953943223294960991858937074894189538737055806429103185698458009393142284278553086406936175568775914785865501739278325838968666789080816634898683410140409539357577787876536816116018400102352459185728847227329465452549486115459103255212587953555532645736011256008710650042954186916838025781742193888251616652706227658711627850693046062490431645264220288623787341874926757287574676660053457332240047351096531698181914470880170088119649553359952352793981971829970245589261270409967924514685092475826222334196859168947506538025397801948866993122757449220286708689584948282442294415060008784682518973621611947967065302361923495336318808276624014979000748108872629132040312604709370999529945282422310817456398417590301832544314805010896023455646069658198391652557776035129628626880091725371071183007238438140872


==> anc/star_polygon/q = 2/expansion_coeffs.txt <==
2 142 4.577663599255002689627418019786558309348760293637044523176718235953263648647224154910546408427585775454644797018609325686507836532694734155745e-143
3 140 38.465820901107017132791621168366399704479561354895964217352689770938822585162018885966587955498728260678373049448343021391743871957545062836
4 138 7.92778109253765436970207813080501588390382845230479426495899320126165689776770991491819029489045140881145813502543102243028725737983697228e-139
5 136 293.2372023076905471503435993687715674958379537052750648607525493628901278104690239345343429978499290818597843514801230237811722900262662
6 134 1036.4605164670839276263706129952086534529919481577172972505289687237977853837274535888551153066585526597086318832826621001201247794955
7 132 3742.75927509648237188100876457686900143634878072974710177337173512326272078572535821210452770680578040344656599119003039309082970325
8 127 13154.38537498983513606948236817085307549431098606714926433094884544883151419071258547717042739123765916783796234641848027564192
9 124 67588.27715040999173207596228613161477229384228175963483659335646568970302281168163857115780015141389511003243156163554719763
10 120 237106.265340466142452261623448490577659244114857825799044261906194584487956508225697261816716055663501559785340900961879
11 116 918310.57266325328479585364709134205580833145107686078011315347923675758553734480859610789056356815707364651310872232
12 113 3.9754854388953268984653389090056744199704124163182383968919519442210045603801667230236385333500934713769211304252e+06
13 110 1.5340065526550970568187258368663620477810276488313977510202432961758755354745873292741792073667574322671220364e+07
14 106 6.223864936889459566122672007722961446673742394563875275050648033218995461214216854738749710637154296630693e+07
15 103 2.335384990330634822416395386507346769417586487771158139779051506900032621279201712590182176908145989921e+08
16 100 1.063814357084885279870085963923012766103286514306650462739287313389009670813625502619323679876542514e+09
17 97 3.556849069568819762199580551387090845347430422080020228618137555484000584337880058317659421907226e+09
18 94 1.746010619729743942243095337208800040295732311958283114621149627197817277707480658379856449967e+10
19 91 5.345348560134630463761266572605215781869283682462839607572394537652834744186657291634077541e+10
20 88 3.057072880002331436339484372382710626955986254825347512618588938974095469373491269476202e+11
21 85 6.968359393380153177248393368659248187123310701012775321697894961954441727813217650873e+11
22 82 5.767340134663496283946267217915639038032309536011449457966208268620921285128019588e+12
23 79 5.874773304203320890900385370846284521054654399157500657761499677766509267038805e+12
24 76 1.264181024538689278732954842470519221816191063546380009506178212180237352889e+14
25 73 -1.334689619727201749484342097240339458055789504233294543328259199959134308e+14
26 70 3.555198993838594016204746942720288324710106638077551110236575228729028e+15
27 68 -1.2692867067933395190423505190661335563725642330114172529828187228671e+16
28 65 1.315497531212599907647421885103893291479201458113235227183606909e+17
29 62 -7.4475362999472774205729212605638656320770475458468356908868244e+17
30 59 6.1249491413630586932104070412711801282204307880803024533637e+18
31 57 -4.24184218469232000619376169724617011678393172616262123354e+19
32 54 3.34501855073631932152338727225724972190725295057138259e+20
33 51 -2.55184663112595175895566801546861909357270813546255e+21
34 49 2.049783969254066342723205545172102228246632183686e+22
35 46 -1.657873707791540164882291829601514523223443217e+23
36 44 1.3793776669919446393960801967736078173326557e+24
37 41 -1.1670877553232043428290634042126963796466e+25
38 38 1.0088791253265098631551567867650431412e+26
39 36 -8.88339731537292286098960398453772873e+26
40 33 7.97269035182839462260077151476086e+27
41 31 -7.285939498487984736643563304762e+28
42 28 6.778451538877689546957022863e+29
43 26 -6.4167313959013671881523184e+30
44 24 6.17849659327367663496815e+31
45 21 -6.04875162945438914668e+32
46 19 6.018805298516091828e+33
47 16 -6.085081290078141e+34
48 14 6.2487398199015e+35
49 12 -6.51556633014e+36
50 9 6.89628522e+37
51 7 -7.407227e+38
52 5 8.0711e+39


==> anc/star_polygon/q = 2/lowest_eigenvalues.txt <==
12 257 5.921633978155538436373489876102592943194701333330180683782645975313312801082244041649084219290918203523365338148206946692645673893338091305246516049497903675949830282857333866161102720435291607298814388064653813912072226903342086967748590329921182631571044555
13 264 5.8907385596275405771036779879844010127539245294220547692905119317619482245203447002741265854424375645401791305455609636804099060237329810795065988042220565392320863520593273007711362690318662544454543683772304594371643463740399148996013317285349384750490213073042448
14 270 5.8684872145887516281365476517776859403274649102578090301565798456406204887666790586403248597905724138164176242429364275660576397556601128829620746316761042493464531669403011669475921630664863216910821439918102903358994185886082507465933294921941246553822938784428279824232
15 275 5.852027757607127391151762283108890041662134139480018717269175714679284027160235986139342076333700221335530370448345200444664831645684600197211128969434594444007122251365665788364577363968775921772825508660882219861622721108556329713529894559558113275610325703265322279439676986
16 279 5.839576513088817742654250200873203146772229957307896567765587659129279170228425168769882269192674444104678987102311942039824156316187320541049341385320063133133093172721808381434602314000720593586377080833514536352791472737883233652451547890419806831466094471547237907803052709149
17 283 5.82997535718159192443555644117324176333518158947185155120867548020161161916761569605623957227240696523664977830203213719872663901291667360640971198224847345639029883133832105520117017591872477441782323273619427915285904434563203001151519788614494888415851534797597506328348370560316637
18 286 5.82244825439744617455844591102404748830678397971358214815962554562391054915216447349331979213383942689482563071717882570598637007403622992643852369722523056551020021899235929635517915138436628523752610373491520739899376910441012301915486661520832721526948121158275368610375906340393419178
19 290 5.816461014870484937225993546182359450391694008596402207609626361436436604427512477992629406737729408353656885421195275237440712518145867621107821408222298211008161326270840983265768827725739374537022124922587722985138608547828035939010638544720085376226835898363548505737825915087184020195373
20 294 5.8116372580681146412245450460560138833157697016600914583117156797624841473418184957764038662755258077387277732160080300577879758594076669643921634906963256062889743627494062387591221123634644976786787985573234796814709304984174884580991198845587369592395169040450716426426905949507295143661158266
21 297 5.8077063282348312606839977523368271602003759721937611779749370334669567053256382730497614545760611641007996096305735593048592614184134134941452402625842642980986938592120669702987315929035249133532819517026177393073428611989643613990586928201889992824271507900699947181605462109030280257841151237149
22 272 5.804470055021790402033513218163882686277872428902011169763333976793609210822846897879150901019823164881627649467158642343657590334256436477790589609383393888418478569931168665629796918660841470236263892436256301062303223453774103633777315971962682525799387179523379140109795
23 227 5.801780989933718111990058343476619118743438842711792109962409822789279110796625786364141095609771467141374410691572433289451852303781626504069867479321544556858915497868557536537230935049099343415672453828890724145809668315328344
24 303 5.7995278296381889983137997684825979285318127870164480146656464983650907611692487933670881672871345345129782737187965204550010383167568788132645822754670511532375486800727579013467737545778045189722225060106054306797613072804261407200855061604883124699396236567353939452756090988208273914652641368910114152
25 306 5.7976254532350172739908185187960380163988201130717429011036347855406115805608033641499942857531189658900144787672220214994254863697245032140445588168352484398654299173217416091774035904282000474257062875303199373514177776173249702214591860655222571930282689433711531717498821886680831952177174104846833239986
26 308 5.796007988050094824657628756373863897314524461076960177142647973308767884427777841908902176459719957831109088789578478924452114760508647687830629887897446550705825675206148931501922101350227705494081920108443028315916943233149274192373937376326428097754093564782034299752066653476390167515356336359990911543687
27 309 5.7946239032986226016451089948551744486445062220002277051282489872888047114721443814264482403209874371606617899421267183400892454448867714268444248765469040425627407688556862033837455175986817317051217781703926918108360396162841010625236877393243234990447991510911479769479264503503062907997661336601665562534824
28 278 5.793432486282275135399193024467102466329683455455971267761310242894493802627710436355178323562064846633809782919627050891085220901175135372890784845707637506194684374508879675617421113830873598666993883922697294983800797125200208094938044279834414331484281988670746279545436317243
29 312 5.7924012767315248609212428858016033123717956999949150675372372920453016895084089320988556556473796680663977651330449177581716204206361585795437326204696917525903770568602221967265192157526414582955677789593880256249811356612223277584127628775222420957694743862762055443940816906277059951002931825308132507358256294
30 313 5.79150417520216178346909214066198491086979843827290135671623162346172962207713995198215006332561363342210345638428773683951771061028929070791752362600509566765663817806438210605850933467503038202099142025117217951616387871219224274854220559223056180012843106239023900206673301143374935512914555767364006760929865419
31 315 5.7907200322371994091993580435277662999839956617050394332617506993037450637618030896139788232201151004433740176062141974233183780477444929784154154664678333208624157232855603040348919147690921582297460338224223230413238354882190114417984871832884763199553692335407174128186667051795790213633023313021012724259976576631
32 315 5.7900315848078396881666080770035181387646541233621460240738687776796501243822454893491847153544931456109551466371622277499680496310737806882701997565255016386480518770630390572760962573932606423502066733153741822478809963375474867055614073572456645544766509689744683880425839403736152678531071896252036508102713896277
33 316 5.78942464656981604716891766678293771170719355961221801631057708566994172084113645919747058802167854346418064738993846021027671026244516751468555301131762350654443811227445820121524825935966116845356541240888713822039726649516431952513851591710197194548091361668286266077081719579920738756322476646103812912254681451797
34 315 5.788887485655627183819829756416116969774552558083437252493481820374700722260846052097161241328588232711480997742671967908125019998028691277362714258320200071377906702055033007780084922436585525020360481815325121808941919607748209649154472851438652137020541787588501942146497114861950608326571131742291476346092406355
35 318 5.7884103424418204919942569763589083009015662733462658030406453031812344096813449358955815700521907100221352188702198054680862899181730990524391485627707468749213591019158701529872235801369593833517669868837909940671118553435770365436905778559157183814251997002396719838065282218422019900872655894556995513266371114728695
36 257 5.787985052784860151550989216142897054333042688133438977268466501859866618847420794712972841799642131433710696021023868641496267140184762156705778518302209725022119004571151141289385245635431210548454038042703837146738581125848844045452628722966605068643382042
37 321 5.7876047514317353305260874598637798387244712321418547243209679776936123240433125257183971404576941760459588975484703410256791466042530910170897490763089559737801760340998395829877311305781542009359466449786366190455871697453036834476398410182916326531066373378552633291374855238036995654005585256786959189127327362129287229
38 258 5.7872636368852586777164654456175683653782109552482146534491202366930969916125514652736517748207618596465560281633901462170278299367408996652083014606746305317943336724220482239454754991958681071991582101508576549783769406414093733549437776701956567796991619529
39 270 5.7869567837436864931152469813672022049206706026099775123936140493593070003295324664682120019450770858878417537747656097429458117767808257200035923994095165357400773913861853473472208888743735722466820431661648790476352385608933352976097049241535171944642882249616431433094
40 257 5.786679991984978142606288079936778980731949398149213713339335721112938277845754497707446554645063196228624378247695767633934544478130931871786213179124789647362568323723315781770146661723595889089686582129013673662218412922563260024744596200900167901059164269
41 287 5.786429665201339011709214870364458644630705727047472012852406311115508661286665740278103874004072159745150065729657191763944302749177888169273574844129632351548152446185540403333490297776742648658194695743284602760402760882961543719612620004125381633408126690356341616203138975286279110077
42 244 5.78620271166860017984378732215389407768202149791614898477369140577915580253239348597996310210016217501270214843893408017831781167735412324381673446544639226441361980684025391067172059868188194749790215922445710403659043228949083766036686837061654
43 265 5.78599646353880898681661686105942061594426118070698639869837162161719571708576717763006686677515900776542623626145294906102503751557653703339317303824109722311618856043037141583756649805978180185638455691512728157964075622427628733286413477118971765564310348176003377
44 270 5.7858086105013690544636372784651684452630519990103933926431177432028052670184212433464756001128491712227660492106697475282811706553519766447987465657133463157124539211601899983108049320662905153516253024992245980470306932347366837259365258453186493707573458598610629261871
45 264 5.7856371450597012043167259437404124778993738037043382965437475079995153120435819476846580994772640978263379606328561127492729822825554579804249518736555248787221980562140059277517766029098862862840655809691533302999462939550725068351108490405708010773353355193525966
46 267 5.7854803171825991014517561017727112736325534137492612299261185804723458250502757227439408272034847642122057273713778934753252648889877535419097382554120533447003487215398904148201572311891428545479788741574693961418059769195625939128413307987166864551668681490438081667
47 263 5.785336596560072033558574052993294290529753778015743030384589508756255861320419253915405444292360963409356672844187075737216096641952793847270590081418750336114658357290206464732422681752293493931929195708519484027056458752442689600067243642310687421147024759746835
48 295 5.78520464105751555866427875656500206937026912087381293556009501193559872265814918067108612068731041629954147753327945027760632213698533638970654444011939761071545242314610724883908014182381935151009030642380332152975196411674190123588432108308670218960184564860508158798505662133320419800561434997
49 330 5.7850832702453440874381865386026518380672402389695257611663030504048925581363304300100557327790745776124637156752770071160565752603249171328830615486750568503679404722939842394178503924494220446393128062020222895216455505143988108476078054567862804435379894807299266224291557767274799146558604491548273522518856839004161884478298745
50 276 5.7849714431029275530913375668586691900278677253217261381179500993735323704535879365854159315790898820155039904872739709276994964308209794669202636198975714428196913190053662322355476895769296764099363451478964769722642013571757865699694615285102057090746157759343524450848157606
51 269 5.784868239170129287140261451296896236229783254647462123610588670574404345852060122560473394583747042884129358087990844837307950888151766731691266847726354367845350021380321990019593873347606009664285476671263177112442412782384967933956629609998850674278083751874672251264
52 241 5.78477284255772916126449043807251073370950837417338323810944811463197653341226189463541905890940598674170889937415807572537393803671389115234035716315224473971675576781471868801847375047306122519604939327481158507616548238312406110124263109056
53 266 5.784684528337701387689832355581640817442070296713112864357135499672092058812239760425791352093513017049465344615194126226176018408459190437071109733420427914897897499166463506250575541725163742028140326018484648092710303405123929923391363498604309089540656948168091598
54 302 5.78460265092192044517193499901522761836696136286934014473812113985900929900516953736667720425519970942004041919301460697752660416576536520916339508601942885428343718124061346338766207264864508246167302719568903764080962047322106866706533307134012838591108058087086188807828348521173638249690561827438391
55 299 5.784526634108156440628409857079641008329760663807336348758473256947461998557124491393657989699586873050690713170021940173977611348414339200104229420343552979061033544942117639075950743495720729092201398968756070105852867303288106069034916553676333977565830012465399730765956361311847447149838967168055
56 301 5.7844559625288629417525095052107949636178632137205826736518846868384623366724617642854499571020584063052931688425465996948438779365674465457226995723150851055194606120691068873485872102364808579436063980486280817034503790372937446319900563165434828776723082757853994938846578054735923286889533193277892
57 333 5.78439017428409751440089649340087005060803893840916019485157896892958352495101834020295806808123969121617243157849541853801968082303171976602784064984312724030871210554747433299250964925213939275670330024180372140420003158491686086557755313559013822306093675037837707949395252581369535353449599088027686
58 300 5.784328854577159033544077600698588288502782968151475643309653852298412026217945792904739273406793427471534879519924721595601629712130826657806478848342641763767078676788900758382398616195265776472530901211831575723141939743898048655260643260845430499510957822478275738894657914205445404126551533627542
59 268 5.78427163020190521802343050249640156868296281454362295968087716286763898515920911008373780836985099033067441627816964636359551390434647723482488839617844858000083122813433814823343109089698378654403273379467000902333349261006617711324642485163329501618209543791482752172
60 277 5.78421816475558688085909121601180106319504862413652622598828978997062970497252483764868569026828193817576468802088204188148502652208370317178006757962348300390429574233081187619698079316745070658393720483743771015653249030655365127753348897351181512568075001957061686049795568741
61 251 5.784168154471473697821039493349407081929924723568020196802102735970842863177493090877137294890057917376179915712902144486918551357092025791050182070328128686708828208838254314158035050387079661111017804589454335508017222959067346567902851234044563062387
62 273 5.7841213245823990625850373256757192291469122732424163267638288211120233811456436914300264973301847231188038105427470777857011428655754110717511982098090319291602709509202730991974206911409808159419694434406075005558155498242805249670986821113361631497711700331214097478556612
63 272 5.784077426140294536455082546682585464768963251926457641258680383151606618706810089964713290204571313878689530002451635689467912313486621785628685502941188209121883782673187882906488536758531961119305363536792190819508472946922534455873367172019978059130581888043219783384156
64 272 5.784036233228357354008071656868898640757957581547978838492503874914648232386461076549068677403416200278654541402377861418418387209433825529057077738570939939279751321267599487962587538507510587987382639875422528460500324652313101142065076514997889779320756448228068728262898
65 277 5.78399754051213036261835197095357386543336688635141339604581725985259722886555574085520282634266987711599522641145081583418925500073916290465154023708079968865348125630524495090981389092499438919882887444214082973199853815732046138558667180784329647853892295221046238054438379136
66 273 5.7839611610838211727562361684284305945959532940248871262466780750402091583956232450540248483940309448022787718178575448115400583022738825071834685377043615489837732498018845841630462279642983314933298901321298370116888163256254134798913454765786647056483767893769625279494532
67 280 5.78392692456092774212495653842417814513180499349877667601270690825008450249714137058571231472911062210756361228883251314127596700831417892010628368597531990152181237729674514168083126389727864047997408896822987716735270261861615965747186540118390546548449637386042011620890130583211
68 275 5.783894675405899376226791481518374433359221663741986080001729755407690653909693892526974210064250618534418946255996667929842834644447000692765805105448357825507546969848350496191228991535105544013265242863154394103777716910391722718330984502181041902527128360929773636942838608
69 269 5.783864271438330881379140264367996027168276190754377951358710592499047162970193810696086577150564749280055837022123923722908809919110575686763598077146493315344564534222766841835060780347357838784007539901225845159911138787957082257239660841013062968935299613120493377586
70 302 5.783835582515214886357211617792996046489403340839764279500904795627588674249729763540270905566044746596683053348385558679789250105861274104789228910620882066003689585253886315986461867146512860216486231924992806796848349584222730804182795364842402263238974392508746072540612164360550373522259720222497236
71 300 5.783808489358187211769189465300620662416087735627579127590694223508927362585587991409058326664452915993752798363286536029308387224149264990534115356201894866528710102410068544998460611659951539905947334846013911029237035354119060347795950115524139358792144006751733679953345522810340494977791719843258
72 281 5.783782882509594484656304169167105662997022161727379315205718653273515295179239357900270806603305806013879223462937709247472177196639130107914790586726108117773263529861791920535349310400550555422060538043882595132926623806064751798504318226539087673573618856194055051091126392216673
73 272 5.783758661401675874248665141708336375563074551801306950228014500334220459707723818126922610597587188319067293894182803901057580780754432542893578065405285100906542589897235525109980948582542387759836970700224724287166410571783974090735845655626423609320987245507173162632423
74 254 5.783735733525251168105236906437587242718795960850115287918546769290828673954481920209461587083372669840083485349261841160447086305438943822097723718787032390601648470730930823255334472392940110437770274194532720838240821739596348122929680715965992762876075
75 301 5.78371401368610282155678315968539719232751036544847289354617529821640416430693310206867983969460888700379389247678169222371091762174762459160880125894691924721636523178018268022580016066784876744347647980050068548325019366794524207922046914329162962646437793888196321052205213643867703154746775503501293
76 249 5.7836934233387777758594078168370824721613320308094241330810637772910196320643071250863736233783136397215581290481368480702746052463621047746122585323079552489405217893496414236994904370627790718115010681053502549663677522967335679774572980836737526245
77 272 5.783673889988855455688682794496980034907251771994361755561639507423887868622080671156779219498882133243629191583821068301463304697260267696353801158379325854786225474348546126330869481792326153441547716281738986476618743191553028269144109262581568382544580182643386194103674
78 304 5.78365534665586457253476233264466417810059848261028518589262221125644001008655969574147530037041586188305663762462901876901095918394000795651951547853679692381692411951230800501468315671404495842005666892131315159863445191403454715333851878019760327663570190732575204660482175099582074085179546414424077694
79 302 5.78363773139001092069106275682008742026546245935642971464409987703050401098628571332651271150668489570291220930144112531000959387892193912004418823381088206360879499241222930186666593721124325090107705785403922028818977564645725952361728438382969749140446372639199010279637169398911767575631673507549303
80 301 5.7836209868367245332944657607928829430783260316828584960172818033276657707121589261579780915081905719140103441573222986793351400505283240376492959707893303151735727699489598620616542948302997851930563333373182699546939539697616281865189398023606886064753959081410493583314086026090630952001329512355691
81 272 5.783605059843766941938242655357451119642210437619299688619641824842137846788280511651315671345990936663830108658823927026785119384096721716869573411428629688697247290579203679582668964713320510383703031510154681867608853866234604908247874962358635598416020118234594960336998
82 301 5.7835899011062743541222642464687765839161742698235026945252999597022961537664017484692013397697468060633679807340090900826706107429823286740693001809293651007847963718578526337431985606234871447476211236979227122737499404354601682343155531584163830583964886650289097059429448143922921093127993682507646
83 339 5.78357546484566426654372478110006059166802339484244317374516761530385121102446454897711945029882926754947637825815216709889217155739719405622693185781376488627534861886999567784466027875469461422264807050002220309577208478355966818995247029496740462076659772431626980568688971765537619747586684380427889
84 302 5.7835617085188131693719884736382490230773268903584959997891356467685092958437039918633886710136390766130867356625707559356837552982605779705635305591633603753417421363093319459858483696621948677813361090984428979402341921239054758249736688469286091247947973139243500764196555937780215643527496039736686
85 279 5.7835485925543315787948695044318596958042528321577892831353862558378691294158452399159837455294127055220997446215858011924168736674707718169461862156045221776182121012969877865736760569923559623557686399059049017953202086783918908762894089933606475097189555660200852650724386176727
86 274 5.78353608011312817378446042502572697293218437838472899010433883107148949872951689639954183041413055011181809985540106700162373152123336969891028071971975221641133327212291645176495795186763558607604122072915165941764072873233693712529446671467831974872871787407206995895163769
87 274 5.78352413687077455898183811115562922920232123767216189750718286987692233645191741328841438072464355035324721250208203717378154673292960832919040238584153647855173435355180823242487862886016763154862602858387858463229768471355703509972864952253273040864164329245271870841188121
88 277 5.78351273081946231775741082417644129485578065667572386385286331189743290296594284851742073533796215565831857381480128505408867570878606147000453703155962691582041955860139070675627580124835117814668414136049497002809513335227019340825099244938470510969867094231464491669954680427
89 278 5.783501832087589850561425897338788870835500221747679795391759774879662250056772066067271677475551459752002176056607128138172145991332593036811797899873599536343296366013938324916066122221533874994606580469332823860080648070223161069333441732808889143393340409943639210735614043895
90 253 5.78349141277523254836252538317777450796694556007469475151216496744076293458346856541025303710355785972992540396045864594838333063849350571341062553598793805805861808272161662531492158884341741638926553784602334388581148295380764147236172124644361894148872
91 253 5.783481446803940021684738219655848960654663875870397469100493005591490714074680846238815293247239483176613120591051102655244430742974519594882317381408087428811019131118297954135033592924612017892505886452859785837478699611350640700648914740286865903192
92 274 5.78347190977947173951883073057169371625271648046049474304612006173813570611172950844616637869396757087921921435059882619695226610509048390631233660561597328676525818065633096531426465118188803714961446052755453900337628570905893332178542798026552073720700507745699721758916595
93 284 5.783462778866230412277244925907318368238792835155546090126802429216676802501283739856244898409414623651868783427540724196988307532040988794594697866304419534262376676454338928069336714829010512140576540404777986049603220351112804727392356351664426316830504728394681555403958632075752687
94 252 5.7834540326722832666473316537102287004630896116257337585787561827606662609781056519670387088325567088840593901314088447790707070921244212250029363467138435753077511345161245826468670215672117485943014611742791644075098984044522130642869099932344817221151
95 278 5.783445651143977157731086228510402800976121409708916597353833472611450146394340895418461437634193596349224213301326475294034000027609493122860023102584273527754001647421202949354160942563613033436601367678948164495576340530290552589046283926198236375015958172073416786172107709507
96 275 5.78343761546925610652914174336803360829316535430870081459521441081438938454686428968141303934492597911750796220925649050940589695356561772649028856343983180034310727177029957660864785865395847400704371478018887035213630592768734520092731884312371482554463002614578550795942634
97 310 5.7834299079888809524991443373351277924450943345947764187580218894927839670252825301737035624555116280394011807224696366654490525446511936912397010666525406653813795953078223881203966717291430443149326278099520567285003944122144525006311405122910084509708837277503264620997998355839538912376495187909529892162227
98 301 5.7834225121148317731061397060534285834979052403354591041786814254714911237348827963043080424402907025101854988664323816074838719548542980423014921874309307577705697085334003838684815353229365276249238568563728139171451583100154409934253895010951888935156416701041586266521275461571259687524347432885302
99 308 5.783415412255245763937431451693264520030395762417674403439305475795178523408920105730632254852474483715995930519056707986979785749151750848731249724115498197510757181076483575848447835188666653681620300664574087753496544025705718787969055225400469049890560429373195937182143174999263291679200332315963464011833
100 262 5.78340859374530745582780570363306628768119674418989291251637467316840942612052659158231317856500336934015021602379627917083004786750945323050493674892863314142664320672975469610227659537534574415828835475341933067673179176184894035934429140794561511486105591922155
101 275 5.783402042783565395704904802320620886989935169139610385269197297761440124520091479464489594748337059204799406581839955821377348845139714517566913130444177238878027833136643386738094351871997989206156703797353911186666541401079226530286623519163830610177687370414804246502981474
102 279 5.7833957463732005445770768453752674298126068110184025313911002544438547491584499539746256796796591151905549169632894681529286556881450567925227799660403731879345546768012227851314915950376127065893510226063959103186000775066078256994734292528973381064428924477870776058032806527692
103 286 5.78338969226781735698846361058381869068385564331377242972694676075454767063755361542028989446779464176902708583107477758454579193632281763139166184014116273381730574364830163346721384015746884844383836036946770153278572141024427676443759338249664474628827357820427394641015441854550209812
104 287 5.783383868921369421317933588161796512917322691393628540743999911795159474564814266977147938197585732248803192648015437090024372154446656527925688188069920078338630111432660993329301762322134255751956639770246368892067047591425553810329167618692371928959909378406818120042456740548311267834
105 301 5.7833782654418682032934354819018650745728905588410017359841035838977103890985305071862912562366159478361170775272554641553823079896407152377196055892301054344368647232103547345106008487874237471226238510466910813620987170276840815820876054318521019453756647121489267450375311191200022947806056793342054
106 254 5.783372871548556323643576798477204958222369718337479376073347103382920615114012530487469309084959853230673140157265721645378420250111524108737406620208522496905748968175882265826962339564879615138670811828486447080579888592956525245634118630175030290127738
107 283 5.78336767753225633493905327341080496259631055637016925084657810437834581331949280818771185973561675288666947309574760459024728952998390393784332600623109733890752570479844963609568931868300336577794443846308213899383198366760660581613406030953444252908508839573933900687107208815726786
108 302 5.78336267421863251223620549775773584132644136392476234394773610191894010583131544221831249196486638849718113285924759333951045973971803949339996332490083228519603748603200233638663921682454910274816499922312092340394730832610257559659788342208203839162397853867193142816145350004652270510059432401152711
109 277 5.78335785293412706319197809517089442230729157098225444235920639557435884583262673372574032867226160544896359020787450090677073257424451826094639054205599369170050227943703087951914502545444281524077018323716443254272237621418268872222815909156535952942160048034393917838787023107
110 280 5.78335320547435368369395863894217783500830139776462095064307640788474922908303711815442593976392558901232038876739454313339754149007869250535429190708196828891836090255869487895491160553823555888560448385350509417899549422892718093435831667747623603668318675480309205081578903980329
111 274 5.78334872407475078910167742523027087430876679319730626403237486634152025533358453340881371173800181542242411560430195956664934874791822614996483767923466327403677055794686420040221506483336229787978826338537746618767079149858025258260113601827949225055415165229131244976073207
112 280 5.78334440138331426397954862763822138806855341796597907328412585057876286542187376299059299003048801414621957820654794942817497056323722820476739835882543746073452844810063166341329830061652714678917113049329313715637214168033161991680826831057319325377736014263745205275115476675189
113 302 5.78334023043524539406915851117923288926235464645707688808959238461716109246135154080303910403930465841361331820093461288836188619761391377640187954150113350795275755431289995527490629447011631654998808679687487999213532910850072811149763660713815050546738948581180656001246876784874659571159331837422007
114 255 5.7833362046293639499822487240127121101996173171090204060646522978148026854713214072620375993146933110523302361218457969178995401823579900189319056630488021171361005249691729877603858859706912045506196263693108291732103133447856256247079973288224060772180375
115 276 5.7833323177061493396386470313901238304971197810839506844251982350754318389689069183182013379508606948827284720019087074362686060280783967585420345713957057482499897716784835017506846783819221663313263316942001332635865843526826219495747607252946495127709330842011130994358971694
116 279 5.7833285637272844753059336105502200545605552256449860947334899181026708547489918860937317378571641582966040996890786265238267694914066815807586321815715496390026270028295656109755629676363088652059306470509643523558457668931314959929126956880856778160610736626810228046717152213292
117 255 5.7833249370565876353125266906962009567917584077945758769441356477563215851653960950531856280223397449009422851375479895926256571268411807735374122267663565364976232643339575871709169494844233432183479435260998729211142521970895743552434838407643950430566912
118 310 5.78332143234222725062118631069412119205502410697828695655103141959567361569786159225733561829561891868633641760078989951952147338987234348803350875164545641735812972228449552869950437967020591408078238919662829133369600548381929878820136547231068210107241271106517458023615863064307799346663832959120005844937809
119 307 5.78331804450012331099505591250329139262374106171864381010134318730500894373111919584445510647450029288506889432086867744963882234680293632151443211979812356232260846083623352777899475195855527962488858478305709535671932026576963331238624356599202016216750725074776910940723755913006419617810154244280547
120 281 5.78331476869844705239308597941466704672738634937655747334954905401585553612363360718995336476091637679935313143607546447782280823116353122035525412055050999183702615490149353448688607111240821145351029998510695387376178920904431422094409883029159778026898886747422118130415609328873
121 302 5.78331160034313783504425817883768441517790219267647535898655465032887418242681642533628093992948494709000509528572347570290567854383016545141326805107692538772359675014915758274990433942199674135339638281664603922908381499169283762102018234188390740366554174970828001230532697095625964314826618308644032
122 282 5.7833085350643627206064242735787153924065123261918359748775640640924541749266422472613848061533720504616049775469416572944826845316260237692718075839461980071560880228869833836023006295969324822320910313999287481913559651014637847831613296827581858148456260742169651953265124018193906
123 289 5.78330556870385026977923000067648998201690870025412134938238159934698664210000614510106477666926774589191050527228994040963248129580269640886579766637227863844413605930658218191615179196893793580723522395894933828260774438002329486461312952587529286690805998144990392815716717285459461290678
124 311 5.783302697303035565029227048602547398339896414400951584168199479422224986210739991135784869332377514190685269724818082807048282188565707153490081710643899460610136212284130616110670878654885759151214960735804823516329387956879685487725144381966050628821884506580078761269733869525979028927244894069578437187866033
125 287 5.783299917091958467199125074344066019709671373246977019430265404016543582777724092288041604900140466348037426389603281910447628414332799329849971092436591872268941141403241032813925137647622078724124916545914056186308902701807462336465024064327763376354424549658034979197310103874407001355
126 260 5.783297224478861685037073641286251143079937035448244497259292617370761313372463666257414653085127943213287531881911130794961953341292884500157046923401260638643600954317914080160885973825752111042763204401707039984727149030344857565674620615733064250857996170786
127 287 5.783294616040439413812161723185839465468356098821254889756153124043125238532497722959085869537168071114872677759148509109962931103840338730949941592376018962081333631901056516487152547441113919302922062187927843488230590440062831283691201068515587687752423872614170961606576178967821050814
128 302 5.78329208851269111978742098379982872763673369052058743003732820854551517958855872987504669429202143853050960498809062477688934343409461825255462118188646649788415278939897901997771607001973991828245352431161946246044303706411418476117365108970217455720453214029396074442429173303724254552664116141649477
129 301 5.7832896387823385443450455478963198253424652211955844845129841855627285790156665667318283533855671044700438143108067295203314277581936936704141434552172455165213477728483930966764369232294835573802847881440556908688076633404836742702869274524936210419396933094905017215742321942608691216495368415228535
130 313 5.78328726387876720467104395096683451784564636225179051766275901425222778793986957129761684556477280624025364602621456717907369725601645268266161249173422727021033185248666817660427679643432668957157128802113207346490695368401860090835109065712441737511579913003960288145679952820850206497422761133797773206636365001
131 281 5.783284960966456603853606439594291991026099016355683044561398796564841692389870531847589211797963078971471054625089379372882316361808334151842244694371534211667238301418341094588415064596385434615307811639678405291277177181559358678303144455410222445109411899952402593652722228048633
132 255 5.7832827273378660561596060772057150964971585701230041966552314277807983269279254111402283114413807357922287421200665273977160245577750744621697944835073401524430340140975255899498786237097532074360510751143056454394805245464873636800096254032782776927752386
133 301 5.7832805604067455049120988209555188336965058694210868721022630015859488406587945987666180300183670178223794921990372818703696407667454313278778929919338899732674778226117775230203913795995461351505667380007286376321238309851170565228314075970752913692745975249800057861184187236535259450630939129004184
134 310 5.78327845770184298048370453281076421596345936783188116712675207197514801842412251039763945810502739922495368571301069141016368232443095541761473560500192110212059812686647725428640620790582123788358274696095624185666211314954095796039404117904470770669841706691682192051888631585952393805611746947906796150434344
135 277 5.78327641686098243224802267526274226495565381401083771005383937285632037525455131401473456226906939269467727030972170824757722484110067283612619804381487610902724618078865670420249390767045477741743644484082266948410952741602673515830109358740102970935611429725650487447228034301
136 282 5.78327443562548758700456338592563430802815442529173878229248339523661287840647562401155108804184433491718504422401621928435171701455585626677728968663649780862880690586441458444688652374323535310265252927433487142832116834578899655405689830503551977723419132817600744155340271430244
137 260 5.783272511834929252003692757522046783315397437577206160777065231102127360965226403663656400558236314547308691790902994036677344715823453228950189925148564384086440775401051248321468499936474606908271583530437907090701739532403706378282944797881851435939148354787
138 257 5.783270643422175106472441110740704687799177612793519798993659006710401361831122512262883068535794579387683379573263534901292371818181585140779210213267832214322372401855323430650088334793543570275372293013433154907457561927334416321269206847948907466476398385
139 286 5.78326882840872252347608970973045751489383042610037435198036713967570909327420130171441625759876964135599947421550578752449862811072186121343822574746998597697755561500230625872790162373142828381377947271670460233806472302336856203151505454474370489411213417019331353282664017004503234781
140 312 5.7832670649002963449335408281234007628530041958087334169144770562437014110916744646390314871324445092895998621460747778294659007288727125712334008386840689142764153230137211018610639016099623720586230324889913613391516074600805261723336417402254417673914461397675730784149284416565674733352295009781252596029378796
141 302 5.78326535108269480652807275578874545915841979935713506875617113721401018097226944044094182181177086357176675941525163470818038007036841017664820216358536604584671275266632465855474445702980683580864746716576509729040880536819888915479670806466126510582566052429351752065700443112236285214161338776508136
142 302 5.78326368521786798511063246392592708888394618891565744477786198308685319025746271821266120006019577429951184493032934103753984836104466381075565467270856445532054631086423913751189374332454144178327233586503325085976633505258178070729106616363290702715687042115999151438236733604409791925930620863698277
143 238 5.78326206564021422715932220495081213865330150460101543330682934917077302093945668894956080589398175851360150095521789279042527099139656851568421828930510769359510778116641257561800123066802709242097600289063822468287302976878453045883194182
144 301 5.7832604907530810203812589230212329089270873818917538858478882149135391936200776444853187425022841356047110697700571131219383007030736653539056491334773535546419629792932304093276149112020637532394463874292594270698227804109133308700111882185872160129620653701463811597565135832128193483274278082489834
145 260 5.783258959025457698403105029763211399021545826452196741256879293213555192050064058223128645143848548568240859082511847404955825988703464828578850640379732949271742382030122632605000256396088235396529629574898563198658594269057832622133263458820774093047970119353
146 256 5.78325746898884822687562294021243349466704522357240270117979202143655309650113208744981005642480720520977983313279904409912839086982142002844005411746697948861584298944896509827245465267501842800517763282745825169177444169677444557866594871821016960515069743
147 302 5.78325601923431311385352099190969574932000538934332484659364089119370489214298629881302238818284618277794982730194333527636533500129874541517201953644374255673189168923297985316369874666805387209366944108535396572812999145005851394772222303486011360319823344838111419620435423048267740432516023290524276
148 291 5.7832546084096702231502566771495815864548650437620248536250601869948291167403557904538428301053074038668689953106866028757249901697014666853512922620422854600753774461866235392334181664359749862985626379440156996844331863811611430735101340820691919729474868241082492871484107308778425776635583
149 260 5.78325323521684495120764968902765858157410146300185991261379892892646692763351775850209361929610051806949371195691440140289280200344905411515496734708309142139698421105819266445198789793598696983287081525128556117606034151832854711340659773756502268636591541046
150 278 5.783251898409360860156537089138116613648312798988758134305067903915895899610261662732440724995245835560298772723418990352686864204024451660491940904355100192514106743189881876854855827485887832198967616912838093829633070337333712192823935687059516312848717408542837796125489299094
151 257 5.783250596789962446104106093148104166052497813994257097389605581281265099456362370833535053247690901575979764507358710002769493692289727996242543569014301638525297325734606622412802770971984550699718427469608759941448221634461445323423780095187340903440465785
152 260 5.783249329208362265858884553635540263427334106261274445794441971766489408189005414369762668115660562992022783559278456353569025183222364758805999502576463863972757642039762271110663478009470946520526267495099221768140497093673795171033991079554163312378497096594
153 262 5.78324809455910515058504199802028755875398757361689977822998114625223132670167727496327826242012740251499170506365074255931234676711761990637919722933946738198163203724112013682361002328968495774971808197227716865140568469500647708735137361010797836840104373111121
154 255 5.7832468917795427042769488656804215095730618969881880375147148589599405706507967073909009228428521954976789818041569198179453638173141877082702967856905458072622065306590247609672595512297313428947727694230698904804439686260221706062143968229150816942072189
155 302 5.78324571984791172122485683735589585147861746351414675288179914225474004828968718792705020191715251786949610579635935511344700433161381670768655240198023877350191364708289545336730271296142957060389203485908251412822457426449521777634367005171839849554946003021947686144090583080225425491003339089657154
156 302 5.78324457778151056233622834881151347718726696127197381301710736584495502923731210596951081191073140983295746686593819820422396054061707722573700414430609186675470669853672014844187101987501080458657967109468614776709553397191128584755280223611081603817217383718288337191957097071525831326902574499325075
157 261 5.7832434646349679076092145427347196130848088664760118392273774197215159809208298249455523258890216472092098667376325317933752983141784761172395066647476833541604431666341488607178895877773599186652973698576736790288674077207857526744094109593507636512109648608069
158 280 5.78324237949859865335941979836347992960032635220059093958902288308860254935660871816955512076631910725168309261960449803331779317003457727995824186378660804826417885519902936622788364206159167017509230863610585967555126010038149598708528578578028359099106277531486041234037751768697
159 290 5.783241321496842049939219840182826753606053214478215536411611945444814534704352941338635664484974680580026329569234157836853285281941760577520223841133876967963977452794226989828778831132488961094492339694220382495982196701523812785645117381372002956579150608132065522574902001595922926555141
160 258 5.7832402897867774804629038066513053282576926041198267983160781611137795524169031388814096472655079877120825364655946780513961152349928193904784307487633517080464868894374913475460831007792749071364181156881851884390829616621655426793807910931330222448889141403
161 282 5.7832392835567135651184377447379324346167309261722101776388920215980027614174285460395385787016391939091678901603669295761419833794611990425659867433927715085696355916181663987214373453686708042062960980102766896984248574834688209101105572840329622207478252452315607397249498230999898
162 282 5.7832383020248465405330520231626263467224800062694509752789442153259580314888477218140979840102969534486951591754390310492513419931599314153284606578018198856666128873592036370149207970881166652793200932360754457974114348411851355442214068064513233328445290336820268658155253689371842
163 290 5.783237344437984110769499084493024258268823681997089147972508266832561370133803303354563836092693297500717452045828464484100134717705700530010076689786474044826943362805305336417033364792227937532303692140629358341022720860042326599773983412396492901178807170320848867567491157647426631757879
164 261 5.7832364100703311971563519149030151603336619090475146083486254909914541271494073867946321595602702821594794082611919591901142013520060558152649254743805637924049325028411833631053479619273743393728497752907861185336660048828349709325467599324124505672330183121679
165 284 5.78323549822233422949138332581422305445672777539902586698353891713951782945938305579098475675020256841689933557245685955817179945284674855825421707257754450972791281140761073462265559533947176752330282082725568438802953601398977162411001059614853417797153908966156007063161219604203584
166 284 5.783234608219580822301276403142425986370140830844269412796068558419918439501466162783293539720237201449975232803691077709891365717695013646491941669486896156444620256957869559430539507473181464438704067948198050540328278828240445442732087854778214756756394078912858178734029449730101356
167 284 5.783233739411751867807935718781752433867131340938859123992105229191163369657664610603033468090871139453193790660893014568492793618375118497255084776132901117781352712782678464097938011500342195738347072263203861681380394677366104960763483635657698088761230170270459501507152652487177955
168 262 5.78323289117162325297769587396164611567662835391157853970108639366112717992023350427580720781919710236442141682309376784186883288806953528306196295202625818865443635007337401128850634179884590303478604064391103661722466733946028674924974534077319561257816939501461
169 259 5.78323206289411457237932132706568746549510470139657204691095157691565511586941582920275917458823655376315664209500961602492217129805082119433539901105064106642123257361222329122546151417924580261709573079509807491584557416918703788119487855988120788137242693688
170 262 5.78323125399538236234865466719963513547204751856394922813771297604355191226400396483971097129096322941233813219659239344023115170986784571161229914500313349259119618550407272320963823722006220182049533583119232319126471077427827034520261440901662745453610097601294
171 281 5.783230463911955525890484347623674178183959015416146084042785970302383133320673121568689476003605899859929167793475656547086866401134981070496796536252388614038247834631073145377960487679936575772909077508867493390075947927037513088343381390208559775606967048114665057569980227427024
172 281 5.7832296920999107525245334901869830835039459516958011753780666191858098293349124933735432052810097973858220167857937183247567674328745688243606653401904186517301105517107075472275575821195314948691621196507526240466492266630934976985856420934280685709867285623576034394773152499945
173 313 5.78322893803408586353423597176379018171600225445925837345734258476726853317926142814766900356478059907172129168051515598365759107708630404431144641947234443892505034852242446470221729930368120630365025107515236494158043383632961027781714379437252389628139375893398167334317372447289567560956256139444030979467438789
174 312 5.7832282012073291313890195077078372809062383318886436844772119284208377125837957475247203854963486880100982317412769532779044604974170659929577768201593652212344820313763421494867418748671208791011475345935429674644309902234062645827139007987875548074457436067528561981989374595049263846870625386184546795049978298
175 280 5.7832274811297827330247883698287868615743260019998462213914217852336504457851924959055183878313564184429828223750124723826937206308529174406632968233634373565003041634127907630827781614920216762944180039980936139653917133260169322109554686181745461351482029817263390954998021796275
176 281 5.783226777328198600685017827689201990961114518663718926716926344723964387711669922483581399254511180636685396715607781052321856238866975461415311377178763920663807492507510138204704070951988179330681534404265451048244631921260372507704597743366550877484060533962366863039871941533759
177 282 5.7832260893452850316114945975195782122682265838371168773979315933940507960687319539298056864527931284111122683654650160540842841949000896824496910287298326560488777115344407839812228137834415590678400934852059751221215484505045483621943888352960861877721049108220546866424633562024891
178 281 5.783225416739082509460617681525514777922280667855864485782056376653479552870466553373363266070581115008117765074568240024191084157276639065441195441845334843553016579537522413808382837006495461708295503400141821077971379119332117852158582727638162433867218406665663865285536845309342
179 291 5.7832247590823672763084966161194185867935449363530146636505273345949237152535534648964620215182428136653513808171344854123432620841026626951566280641767014219613541224630535600754791753077661379118852942566673976957567515924351986813284005260785310788084379380236603218575193794423906411905413
180 284 5.78322411596208127486727582494552063841627708363578422314800043644548804287917344173162211645704697630191542647760958051094695675350591953041000456892174387565346214587680674946729464992670069927268534974582938157142763273887598356112198009757458775175747048064528119952290178976489971
181 281 5.78322348697878715641105631233453003868760980513426213685907414433967095818219681009125431632348385650880818524053830911957355039973378537038481965575441146824749041518357639466983569514985478770942092335628812417327470724511567755976245953143359660986811418845904979696625464114263
182 281 5.783222871746147121222848376968943693827555121660151549677568818518343549207325175260991534258005786725853844759883293409875858805858230779717004442959414689685701284720765438367408250796138077759023408295391495682719051861496566528164032400861996727250342252811716489706161835468618
183 281 5.783222269890424425421893796202978993076115278063309416983430740927746309523575127007437618407598288504587284525134283321440766774730161986364380068983546876823782501028292783973354824641894069903923605865608101714543301980126638031736078900815726748482160259607666800134058739136859
184 262 5.78322168105000645109023358867818643492106319699218775707907512806510921223507851662507233841395829544112714714472692889972471618596515024271192918632229891531261897642889156762178425981664300991434716550782015967172509630431867309098301251613863290170638619440067
185 312 5.7832211048749482959460030928585580664310517390264297910047530387120120437680059404085898214773133175772110201850998636238646190139099512639804471504281784593182400541071595299796110938412862739755688724579684202728802827975058623190284738501376731623032179682860614606076327497568307931671221671207801414620928172
186 257 5.783220541026535894648139179973474765254848047673458589936452844827328069808695472012021650223448080225295304157164260043262435926235273483270630422224735128995103633404776945096311098040871107718278637926085492283039134415696218342008243692809763802868450538
187 281 5.783219989176867736385942939020323661486886059844211476037957988683490140532187747145377563050186949622319360352292262101611611461165481249017916022999093560498861807698599105454087955102529313084155188115885441358553251737864573899613614306314329746526510118325819778012677941004196
188 281 5.783219449008454292914869799857721673807710056803127885120687054594099228908984637785276759591763325461043718688815345763799033037823582009688583558495242687788870244558011644634715197269521687719761616983544568508653776882639095291591242054533232399492799142098584320892851276748259
189 313 5.78321892021383431784042031029855376933674040142217560037717577501735162994390479835466557809514127788178424393519836392716846296946560680725836367108496897409654620255010481564777544957298814414734583528534298992387733666130980551964423909635926830251900714253582956312096652896718510147650245261768797800559775647
190 284 5.783218402495207221905311281622511913732767349949070258296794463259674770240178498202178885907006253305991649918341056224108556961041731750201044105515170402561293732897554271326946203348363850917834329061884334866854903639746328953607257145491862069818178717772993702391497048057077536
191 281 5.783217895564080770469242306603356167334033420248675818710059897496199109156090081917146815238634358730634303843708525072162432637014700313721612822966404403486721577213019571190794823238365246639985656883521438633969350718625189154063275339060652987497605243111918680455666883658819
192 284 5.783217399140933388442237278756105019741932295089026735536733721931701483573187098158866852108120820026923448687316302301283486858724221551081056390956075014619486648738901731989173966973542152954283392924506546622678124978058889614463137282593942859738566145034595205717371577581637614
193 281 5.783216912954890394787929582817147702467926352571510233265065470602407523019746397280179710439729741047087797326594667271049710448771930133294268645106068598593980306668132036268876424059787661124075739154877529351482575131368203992860543437620972940463074778951056655048635692078075
194 313 5.78321643674341352348871731969727267516005093136433024108936463992374964220605194780837046613338427933513762100431131970883509985578846721965297364512208105349955401991489302829696695202894577126687925233983551795627094834202760537054306413358660828398305740393676757662478466308241283968663059465286228135515905155
195 281 5.783215970252003120687831496508100017110754177854603624113436599719146396727743432284757003685201619589961035261181032618702601753253858806037026150032205853208565646258501688776597081171972829482301224917369741224486541709074912394323498943684635455425973862975927671646045805232411
196 284 5.783215513233912438713015510167074935275571547565447131615493772586072316010543651522623972213020406876789534714013395324998779015275299234747342797742397481953394545479642010833515464324576279597589733480107292378218287238163903841050150882928131826349822472817914325010997149488531006
197 281 5.783215065449873476953873125214543399765632482246104768071429079173908364654942819208536855417151042852614047594342953481669911714365675809707278011667773786462138181090513342022686562624228336149618452335908695571461290759456823555473971844775701974547316115290373985571497442571974
198 281 5.783214626667833847213903908031526249440774361814982713920781573887650222346614365061241625007480980432638284572210988140281128712695172267449732763083749414471882330716344292236441981421341610613910761268542677893445175415200464993805645727001054148233142379646705350793211986771062
199 286 5.78321419666270416728595272425909677945881433525523366195846256077771742742917357539979474484979683292707335268070186429301518328496623601687163932247800300263155157915451496451798450165499162644792656877531551751233915345850021848131881735704016258119824111285368096834656279832891755271
200 282 5.7832137752161155111971108230363932695858241178680812206316836219161614601942569364947757199425130021173843303869208016841362181116270688341446665207612879075875589686289998930312512582864668688556058787878551281544172320419373568007473804580623451318660786479522121712369082401885446
201 285 5.7832133621161864679210278433344648618735108802142865529895225208291334303722705346084054791611367662193839148508305357959471316654113586719097835189820868369639195827082047272484948527597467637327888682789251526858197332766853248419707238074927663962891777208102615803360590108818904783
202 282 5.7832129571572993824416882576004538132030169888633601984509631648477906991412004141197451885145243445581770238584130202071628151749523140014029341376548321925337285877665372466060515374330595203304946975643639410197516986703327917491678534848376264611069422331903466801270430632452236
203 287 5.783212560139885373947461565423679242048527999987800757389151303114731121137974012390139847509290133561892934797476033769555123467043148221898717602890981725843711241339370331727099945478838432000398151872163604910851070041490015882461181801396176456322887819940693163919032036579669514056
204 282 5.7832121708702177457074165415822372612820994205280601849330593994625513775349121706485460952462682102332706820463748662123813675262592698169589605656988662198467378090384530637186429587697514694961938130566971619510913871603898861622025761871778052210685243587518198647820938388730673
205 262 5.7832117891602134198988552375781162873631995889808366864246259364758852120920087256610049256333960747308884508147285107599857763399727026442627559831401073951040272692833238294180539984470045743939879856676913673307497098347651214402818315474957885826967957024727
206 282 5.7832114148272420483770250859890433594978494320954198113931758897802329028405023929374990514457344046184582348506241343010321307355277959330022040338081518154215750073894897939872574604959770369677160474424583668709290669849519803965377701127131733432317403583457410465548060238886247
207 285 5.7832110476939424671624303682406663512468637650671545107169144531507785042341808315936912002827396910373287125359188460779115307042425336924908551297291208468946325298312549226307610794594845967037881035179704346070563788786142108736457457661673723860257885501309064730983867027195723653
208 286 5.78321068758804617832193729292601657420885462003034409382679456181727890575912271756989191466056689576770299174651610404314982731402792465938327081162054193112484978999018811727268700365389847040218307263956388630937685875256411506599129085678668229345690323889179565303045413684437521911
209 286 5.78321033434220755798746493081823052671101982018684163429129127505659340923086694306103685364305890458185175079122560916715279266473363580364055862410198730891746946969444819049696907221402822105055994211450993588364043939700392683973493873398940431578487019652651287677953396629419885877
210 282 5.7832099877938405035378786895003853163036303275408698188147755588008087598540319156462411782570157224442299658602385676744983595273526526576030871389521619536373613565933458953642733161047865101541764411320990461346350573291802931911816380233420398537399056099225063836774086486997333
211 282 5.7832096477849612465102474936491293843529712653824024786480477214765144010737424217919998262586592682968569662495654052471876898728254935882649661838480906597175014711579805513552012420221245516068265101730141803330672117197332222068619828672695836202797053640569883868525127334318129
212 282 5.7832093141620370706476673616059715433642848272414324054727652779920426558669501963551100935065370010525104005652522868158393402591852450248679127597057220179822243907100885295185451566857873848167121076325719725298901014794268864737466376754064076453299898354550660968430904575402509
213 282 5.7832089867758406866716308119261790220202293262225609444264907963256210631299772588330869853807483955751413221560788704143858139369349246837934156412583049608295640577623845784867441332770340018657020934989026481428059485234806230958077049693051413605569024486232927533642052829631948
214 282 5.7832086654813100269242982394253593812787873132048114821571190671872168599994309912030214714012538519286817646746397636503541367969593846875274756243680407495447705713194144296329487034035174578160698227140600460490809106157674767969538496208017719556959776070462909386460246136323773
215 282 5.783208350137413233994649275948164957944981819418773767333514598304075903612541837932876680244268352995980675915001116902677928199549740341352459910815742628233097749583167349151724133019679080457350876939382947329938947902717385457336353026996889181019875354465467470032146535675904
216 281 5.783208040607018627854928119503692442724597946639930941069956344120184374567170618264068964989097797150083775226248855982992795067998959989866524354346463907318292414621264095101915304635063603807863057385354810023801254995995010350298083149405956200406389510500046188673831215866532
217 281 5.783207736756769445920672907053682652468567196766491543135303380906779859996060359110748840428162755104979084479189050478054469571315123362861451155889281021467477543156381438782941128944790553460910260926576121186785034444104906179775860044528829523621550627325819972991094822331701
218 282 5.7832074384569631598377428109263369700951875269345851424997395019237555846264897192294501297972233931470568599512996403984164616459256657331542561530358737976183703538736193910182752363239961650499023808031337386146505334428093434030659233234009838292206207481405413429757654114543533
219 282 5.7832071455814351817202321821305635187922394039321244923568205556922407104788468850711513425935984441858067666678673292038702569801028056832539190560210471627866690483270059695076594217760884882560802894699803861117253935603336387715256393605288522968229940208912289530025798404693206
220 282 5.7832068580074467810394983221430869698313969631123004910428460722822088485394128844748593445758980548841579212779877472509212206230240632539739373845946194665362795477299963231197881821353621748768821351111332250306234404845027105990315960299593774911843628683505382927137096405121206
221 282 5.7832065756155770414207435857565932336437933946029663044408773915451893377173914491448673901857410733103942258655177054290961658787187465408796262359720987360315857572164012412659149770238573035435360596001946657851988853677182047445500238594994461890831596956738639209256225230488946
222 285 5.7832062982896186942622982699764134442819488061972997553738273617754281739638298456262027281840598179464703221378337562082209585926418425040898737334690986896740464159207252850563121627225826891562175561708477881052843310699291287924053983611160667773306835722219460927245436351704444186
223 282 5.7832060259164776733752499798595548391304163943303646939433696129278059269194165276816630117712049052561795590380494037754926087259108610843817565528578325963054363726066458876976790043363197546221774513166225230519817363225364274834989249499511832322321377747869374951116893966426361
224 282 5.7832057583860762417674285398848235319134020269625366427116984204595503146783571126902156542362732541929336225364161868818642724741144771768372281876713608603027161090375032792480308515880720355054966668876997827938082876084109460414050981613003683046964198724134285033529946559200597
225 317 5.783205495591259548284898799864201014684236000309716562446319741731066327002346001315827475258864240569745325128797057627441778289711799963795887635613187553575882031458634112475297397996843300705740334651871471947286229115655329212500709551952553252169978022771919386681338762093557720733539103179550299400565257875648
226 282 5.7832052374277054780938689840658404591137710652817893325456118041888352078873325720602484724125733504432255599061918861206981395409108891630119174257562938827275912574792254025811404980601658284266518029493774599839909240822342059595089739720984542791270250103176363524725106282276529
227 285 5.7832049837938376669531045866249181321000036690839812716393425658312806817861101109863669602730508982526357008076052917188030436183750306563791113909125677782681739831800901890367538017235858254724764129241055810950953211440021413683933892781748610351190769702643773578072605904072649353
228 283 5.78320473459074155490740738167793834995721656223153899436540714165520905705017609889152166115599672182375634729489791814468672527350310379376032631072287534926913875205735661773947417751414662234223864716860874486907016081183483160034509978820095330402456626796790341586691685246951329
229 283 5.78320448972208336044143931341681851170170920636574007396536684803840286644709579557447412408475203290726145811823283391887618968043793732471679458562568635500696898212865672070739739737344940955139295191037265063132396058699024851637515385794554233545302342075446658945128166706540651
230 282 5.7832042490940318612842629106788445505060000770617435669320526969118438497119520051005342931750576148523714622017082719640694616141417393383778965834110288383421730641790739043257616326979853236622145578644078622891748936974850829015100658137920857102402353199230346063942991299800022
231 281 5.783204012615182872961762965019474816022664127278215359478137196193093660095420732472930509815249354591300728753812419810707443141774335956724609106025354132500185745279426929466477803785980402550937416114024806991802192431839150824118217371861254299405261137449294114117684087032813
232 285 5.7832037801964863208691941090665900365536265881137906028988360535866165856586863092427132054896110920907516636250915068823949766482570546613279550129095433184620327696180092323253105315806490373518906601503654167220729186355777577857453747480761760208346866954081220522095527089605675252
233 285 5.7832035517511758060913518028426749735184859079599704177288352990879962266200524198285256675212980261476147365957816280319938049559680977674647832379739179474506557558789737539802645972169269063455482151574577282521844879570137114290700015606639164919334366056975947203754601494047455408
234 285 5.7832033271947005694445185116161387671148823106184471875275769820960455218236039142874360762735261489937604513324218348864952192915399086957445545226611245470144084153868392008001969452441793705684120964206649813868941504297316133365248442284357664493895817120897994649601107424302791967
235 282 5.7832031064446597622630022654208757912777914130674771849480523288613122522184327490809593213951800145790215705140297368939811029143200053921598948945570747305409412221511181253218469545838218738526781870443091549461937999500734567450721872374503941226702468623086062367763718489237029
236 282 5.7832028894207389363137889072630539526987560145476532925973230735955912175130970116539595524107958013793691039710454980281109456575010671042788956341137735480570196045304772296523703059110664404316956180487370746352078026347911561848467371644700427118227235021308126683454359344251331
237 282 5.7832026760446486689050518527945263696609925103101426131043850840315639350159372541539833776629142490233277055641196736753149974048300107187564742579142751646776862404508253114172629741558883698117318558877876256547332436556403529024922316740427862910559613741995423538882574863813168
238 282 5.783202466240065242766968000877728460044446454576643624713261908964217786075634934447233822489358356274179270795550845411222708999415418747701544456801766867987635773661016821566742285564439407685089885716003392869231380524080857778930108475348671447743162713821005093909643430440494
239 282 5.7832022599325733036349537646530602963728678586132420293446815587904404936490344209422491235190035403824928425191248858377975329624476005949182344658719232235279146726188202227795914577804422628965389574633649916710674182410528194129083469807697672632937084139738893534605290615542091
240 282 5.7832020570496104216640817830654888024138747765543329275225652310837784749473806457888235889239551465184331743517931569493492692848000601400581399083781658602161749188523111904331443215590523845563221581127953554553633733451956826714543819670398906601244389294924411859890153673062283
241 282 5.7832018575204134858566564772341309914817647417861134390823121192823552978128181586192408719426197315396744423950933116124164440719120811162632208662506674374027815959785965436339541876948264646151095984717095215402615217316018823374215319306666831170262780741837425044258532890605785
242 286 5.78320166127596686359989883441409921813494673190096343168803465239709677820161337287206844044133620424453325478229711201292045560132977887944610434984055439861561279882746509273346791740575463564883168378657432352477749484080921551425906378200983226443592260207717129864054389998248138463
243 282 5.7832014682489522601942183915547805377317260646812917166317503650743120668811418465111671934134765875280260823028785855781693106334313577840001471134548576568356634077424090623907326577686957355314893414977677576540446483185798743729590060492231435790372228241107500395174829109018463
244 285 5.7832012783737002159110731481198950118872605252283800272122987006013113966259195505071176693660910358817241595320947047846908696523312703878364076570658157251302545510003689020027963558499632421136719477919151338324510002807418164589176831481115416304347130039398485722256955599320486266
245 282 5.7832010915861431806590354506618126692398117157958375768408723686544870580591605190281297911978015924961400889042301250919310662262782503962421632537581148117275930652838974959685045746651573618004870796276748750849385176567921451016135843454242542404624503861256780611498335291112745
246 283 5.78320090782377010876317203601385207368247459576535351479123217056797517022379611468893858650012243127645767569660929419326536067926838184841960308222648948075318143826014964510312271868934010128768589239003128929778867517197529546973566069108927101577252570496105568677647936071572934
247 315 5.7832007270255825186816846945142297060457042264655327032350699559565989770700031253079533457276919960328196221305185039352458645265801988440395553074987353978791225744841970685383322635664196372479720276817147107044919388585539840105973962726749177650135514288612290499875048030389562314475355759522356082811343022042
248 283 5.78320054913205196470013378025630778834938082036684453150524581498199801656980135184796667665261033650086875499355202903909206250824173764606835595372949435853784728654097562325376601555684707953209260527184192412933877480861415363738656981348671546436087640948246243081574551515160266
249 283 5.78320037408507886976239949228147365785369741300578301992320161856603995324435536202138613952470280258663066927017610631246802065946756352203484414219077138238710222799005006528306051954094819389512821148577419365556013953807332065084430620959898584712009050905879501339932251477988567
250 286 5.78320020182795267062349005839366668439242417061459327121048392162918130620330623986219739178151884762400517466877565073457196876101103179074690235763181101834661959073857060000672680417804954874729583386762548769250037144581814066620804637569779722183180387728626811356842844491645703985
251 286 5.78320003230531322844680555361040546591852160107409772602028468361598650798505205234558582910629734989044799095169859870951821380845403944335919326257627337440061655288341392667607192383105681525674051125581050258387765028987850003543170397226619736546607052521807048908999868360008433695
252 286 5.78319986546311345982170758521395669270170175169326312985935225445193458308115921920117966896740076462495002343617249760062200428524340415858374030569713232818816905543065132577154477301799578879423830794381653122237070827792900156899082071929403382535435882867082615364401344231990591088
253 283 5.78319970124858314495021014431432609124244981141209816528973461606543758267621989357244348465246642022638174102630592418536419403552187995785853979762796265574097326653359008107085675201805879552417618262656202928282275074144049292412291063511660491915216753557276697234183986379582556
254 283 5.78319953961019387144807418791654675158702650287948387987033879566845964947660855031585406296727167587155621931991765073777260102190388459867602196098275420143569354138054925955542780742305278328439381796106789935636443869420462572343873089222826611723265738191476122369453056981849356
255 283 5.78319938049762507382914467045880819585570177535638154869002052827649065963743713240481674634988082449334916291701805370597792356679018748974355659797830337380484726755319523043141561614519149734432410601456465513118043418845000704345111817627258796056804476258829201228014046507804445
256 283 5.78319922386173113029581900946739534204480917567773193418234985235159977765053374533497649324626241437600561380826249913219301915268556576467442189800400319119020712350349504318300988651940158149853684325053559900155385364558998508980630712430990192671815991810240280235392945234377982
257 286 5.7831990696545094799463139414191821343745247256127223247306741022959107545946116379272085891846882005807206036238750281760689144973399292003420109357935018075884651561919108553785341485878103715517721328299388384780314997265623382118163934102837709468298656149023618047850856256358549504
258 286 5.7831989178290697249339746509743384887863195694487327712867401183624724318799781337828287496016393245468401013550936926857449053287637591585209400407107526102411695063471402621978691464122261710887409235842049862313816981736539297034890930277794042787992842863681373109939230779609346907
259 283 5.78319876833960368347816358814339944345493718113793903920051939318832283911229124232416524882428360539540776968774706677559811740630625238647500368945199480014485000115796294526438044922740994142241828906182020291209517831625023626460826456391034886056053634732053438281897914666169369
260 283 5.7831986211413563609330488125894858405783529333999450525540358142390881611037614712990958661321104473173476260921785365310538186367492204073387437725426348106834596346033826905127568848883865826080734215334784924708904813162250688900707801962753470106254316994985895861494951598012105
261 283 5.7831984761905978073725177206403025996873340740440226629398782434430561447156188055844340960366680429358490050470767111326789592411982432043489580237556964763827514485694474628096287509422775253476172530778957705844643110326022946982060500814417635301016348171691646843921502806646743
262 283 5.78319833344459583134897605293997527270760413166018641599717654457150552390283234246058030350409591308219410616186718377615129084422945785443114278110532703175563013552711360713196469335535450908724033361305369703961514049141180494036769015551610223634680736488189308916673127545428798
263 261 5.7831981928615895406333352287646025654736793746037755726955691503484672524881919628931671292239300450994607365056944676545262202942484681020432641840837261753766501793925094197577892740840812928789967330585859024854068922253556263603098537673167706078868822224398

==> anc/star_polygon/q = 3/expansion_coeffs.txt <==
2 134 9.7252896431776284311026440735784358280581800991984420400993113483700717104972135868296751676853462559395769894354014705603815576064653e-135
3 132 105.781007478044297115176958213007599187318793725963901597719896870081762109195551936408116877621502716865525885982943308827295647883
4 130 1.646427487429796900569057511684141779377577777390313572989175238305772808539579825933748121783185485147479052385005108987524730372e-130
5 128 2421.7608246055054432140700411207223366460702974114162838695814288717635133168004374592826421177848253254382590807198423896965584
6 125 6417.9123637998972519240010050176721419142844181614592044166487302635617846837215083945976637515868358853863620808041364920378
7 123 72117.8878719993259659622501443327514378863220068664816281761328514428308136879592961969047118863640515600359434228740479097
8 119 261897.03577357467224415750040200679202569429503325146242812650011795044442515222080860858052797760471670516993232317716
9 115 2.396999778689270922433543955345880717651028889407108875476989523363452493191240618871515454589812092108179568833843e+06
10 112 1.087408338417389028377288546145597956040004170424336872814184480767951991739243089265102381092787755778417775269e+07
11 108 7.95091903973637801876830163240905898869690918424646662054133436681775599358605667470542700747172821787700176e+07
12 105 4.13986404450080770553501146169654452533775012035608579042657497469411120738613667936256811007117842499485e+08
13 101 2.7844634587819377524197076831349393351230325618841224599039550711377062269034770378445437153230343574e+09
14 98 1.5295422947319057021809471220629788503883159711819609129635970664743030788218716364054412836793904e+10
15 95 9.803396969591321812179740081042231916437389665751403892783530940142841070884371793886031773545e+10
16 91 5.604737032797164775303290291312334953911639175648815179731109855075354809073851517159489356e+11
17 88 3.491412500912534097550245745362643823788010405592733828958973573387358657768287653456264e+12
18 85 2.032568435533882427971944035770893891543902495665960522324061352106348231120098326202e+13
19 82 1.249319191571064755501095914550397333843629490027109998279653823348568571423984243e+14
20 79 7.355737666414662112570580404740265710678228627328652743173934215963410608368511e+14
21 76 4.479433073312539003292321602498198845853227451289408326559838869055881830885e+15
22 73 2.655505019376795464915162290683158298065353442943895433080290832439486346e+16
23 70 1.609156952467848515802399733013307685854001814467208869028403235695801e+17
24 67 9.57655665368738856675117432864633823566545341100761228989511502943e+17
25 64 5.784114911116203810350959112075728289445083521306893902187844952e+18
26 62 3.4516743958527482155753833207695577181414534402236905782279096e+19
27 59 2.0802760272366877223733054756998387172978405008870818574116e+20
28 56 1.2435525067195583865232956584935286106832863982022351047e+21
29 53 7.4837785176972721723297156482064552953166302001654884e+21
30 51 4.47949248684180422179151178367573645580014191371967e+22
31 48 2.69262998797930344214362852662945004651788935511e+23
32 45 1.61345759135786549996500619150840748102469313e+24
33 42 9.68811736860015669716345634447210823985697e+24
34 40 5.811947060574009884902986817240479894235e+25
35 37 3.485145904132555823898382837919865502e+26
36 35 2.0942608094721107644056268133865342e+27
37 32 1.2530333007511954719215397623695e+28
38 29 7.5531683697221195310846685568e+28
39 27 4.49855832177452206502793486e+29
40 24 2.7304381651743807667371e+30
41 22 1.608885014687814800816e+31
42 19 9.930724923079537475e+31
43 17 5.6936352903186438e+32
44 14 3.6721910479489e+33
45 12 1.95227320665e+34
46 9 1.42117388e+35
47 7 6.00372e+35
48 5 6.1892e+36


==> anc/star_polygon/q = 3/lowest_eigenvalues.txt <==
15 215 5.9897341857372134176947604928841891795531064263396428774787763019456636318109440172836253854708452448578043318183839516414114678349906948206565796962511426333097580000006801015296690235808619229682075833840925667563
16 223 5.950313753362313175505465896271879849444757676519795181790298553867669279914417466667462367578941328138202709409923421036598510371547726730621466473699360392504547945886579625820326705791587601606525015265179065918349012516
17 230 5.9205061036881361436649536227560407293750050021546907364010618067697446550800634210034887899296024043179189032432683547144951362732562265921037960352575482489392482815399618454263479144354650804430861685238111469309209097780734426
18 236 5.8975013831967584830119790682967998090902535022846100675878132818201358563004942427321935878686518755197445397475631143956655343293850931509091257667491320086958644090420431670560160783021344908951446636552320343990920009396077821602585
19 238 5.879435296925106708789708763978885503776408284856071177878540075314760027120765308560076744158582020898017199270483934003471588771321488961262884346750478801845236120976495707862564645928933001746632961619949766866867542977558812215337673
20 247 5.865032843137636047404484827484644800898484908881534217076830433438713557345264435398603822491684069646270117693509623964770432768866610318615794574474108111793857725457367261286809667284610061535684745116699494091800015954613908002657801518889806
21 251 5.8533993228294538911127510609950172629230407529130683762124171088406348241357363371106931080297733547620413017346422168179666579696211339466974061395773263907242817432808435713262520670829596387755896580712147005547602130953229393306865248213238514374
22 256 5.843892845296545909924966701403688454395960132792581942819214077332486357909803189181983890435991192409788774328523112433911975505367049291966256476405717713900257607642815169272866446132495839753650510466772734233909110982924126671231260062745270552932118
23 259 5.836043917212414420678059115512739517248978161106568820243115165704299307383578202176997291421638810910971088390974816311570158155043289252107592311786260218209143856202791058243896390131074391929514303412088487687692466173721567728040940214327120777411867758
24 264 5.82950325102917917711656592281402993866085328114256634679690383133668424221669373657740911668354864821317458422979121787730594500426767016453558804355501264775284391572587091579369921301946816761654511930840615067206805945544279009887840190664550544455811590829301
25 268 5.82400703106678315311996476217979194871663623195093846936889667762318478953891859413876405764069271703938314493722505761503995107078314542829959381255193417653719836182578522673443140018869800612766618098702340979919931110218784912569068978487904654173471993581056688
26 269 5.8193532826136521943263741544258022391668379400526762203039964596789201181159026159204190373108812318287517896282031572813407150242099540259471405501444456858964828689330643664633940029437670393235241406342617852077335048298979920454951378464030719168336673972523180609
27 273 5.81538547681677981714702311636229427592156272435105159937622300793145583327138949595287722903577594242669189181078036182067781001467901778132752292346219139401237910062052460563355776064393177460144953093742227453925851947838969456850473527247782574760279400804516075788727
28 276 5.81198095446969573484767751939995027390554939266645998241124979043189854351819821633102172978995201912729404047680304371061251054217518142091430362235085334725866728850622458131569049890008634505527132580354482394253193994741756242922860920717936105668491758122078920232750138
29 277 5.809042622037740522905093578748106740902878436629414422805170213837861417005143074991284401210059989609127529506909571077979150092492813639980833793023418046995349161040232519200155775842081766712921140008743769056145246363150736728771179240452025346717024944401870613169601894
30 280 5.806492908930052539106217682923791709551691334797631235107056020150455600891877996032277368244081399822157261986084907228372384846245194710737450360193194366871134035553172046578850513355527000506310774255881537523708881254597257838391206364268923480601535937975867264668846470483
31 283 5.804269312403217242725918617207732488715629038959923227334843909042772570187368151706403300461287340065664521410699772753638654733293763448125081318314260246977300639238104567523549052137968736499894444531381337866481843513812773499397363833418173698609585540101377737968065136546164
32 285 5.80232107340945722045435961473188492206743236673605224204996746924508243845709066173460199740524820942133345584719682728223177754765068100109730137311752667295485384498522763435753004087428300227715549590219719982173560855008659676711409443648746175486837521609502173836177747394007937
33 287 5.800606668828658904981087604850020802819431527002052267857548204452706870327281927754071066926573810364646608818479838104958289874289815964213025784500125163348869042752427769635519429463916301819157190566121995893746914069632965060495155032618765567167159314412798950390745343288701266
34 289 5.799091900251292653171545455865592987801610868919161581466178358049193618762755919835019343800997428030026241836858738471461303785608094738115949294731241495725866848997547650760038273327810888208336725772569383601777784202215243226674581628856618194861633991363410796175356371359758685855
35 290 5.7977484236153061139040202838945174122622477217100732451801083330337601615320588303830941297030946237347313398555596236414454104693235669699687562358622053525442221609833871603342094786256941863756181722384663602110386085227759306653211861296246686555633582427885008987494156973009523676433
36 293 5.7965526080561528553803085952450773433818305931868816593884159657633672239980129897822476008771352287810185858966330008684761189757554760789060144006232684398271958438613273892073880961607227835189239049360810651022878455774347808716093146823637946372336139883687229585380882079830203324703113
37 294 5.79548464299889095757413142917550535169889777465581759572169690427645131481255004497261528801220708115686272071293630129343574192005076803997975198013277775740157445080554238422185479179024666561244640864262401764027704899892941107694610447147726317520522690638991139184190250109651793582996513
38 295 5.794527834138147951075519360703110720164247521169340202688415913377949555443867929495239602258094796421306624163481007383313401337908346151372518738749849950076914569423289370117547255452555343672775525101169571767570697264270282814704265268748849432639823169153915699390694737936735241617817632
39 297 5.79366804436432537803562402485677302691829270741493943576623999097960100667621267270528647452161083020825580397660869552427758255405258256769653715318749212865090522916955319871872815677192419151821166049826178803185134596594735932363178122578999096492601581211942631497567739848656799423052905666
40 299 5.7928932468020450930586458998137712762005207724786989735233947806231391063055379818236737503195159940702853497142152043962639846269646886133901971690036265542900683507374293007585924392344029258641832171731519710347278231142551110781175241962055672176028376644154929525750167283076344850309926926992
41 299 5.7921931652127364300510829488848913852369734073626556489878411741565346031198843894358516529219223432677718054204722220569635054825495586384405595824563862808406313148926453031053693297516771909985509573935675470203179039740867174791018700943869895977305822349613617478286954677970478198549030883737
42 302 5.7915589829551276774093865521700875644184800999051684277068326310719996594405593155577668458516397199476897665883747671321521079878549523609841367496445890002048765420387880518973086631221261952213479413430546958638205699662169785801578555806093488701503427222428386330249324145986380636148427379484833
43 304 5.790983106102524935703240740682472657162495328875198752622870547091116458233161795692891748197734655395730747035832047293285050301895163889641790412366175864564013569374258044149049837450853963647786081993153457827436868332681984657121046173995769865599806977292889435077616094315936107832950630299244232
44 304 5.79045896960888864296974171873825849293269712069286333537555771199504684861969388149373529162623926405007381608238288229794056085511112608425919812003095809594657114349908517654153261110421890840489433756238022656316451282213178111548046132931207903051414294813248125868783428650960825305827592707621997
45 306 5.78998087789696713115074713909633542917218088590843680856170850170505905632982153179905642317736631889614596558601351597251976629607349121288588061625470063950028550935709090448945902984409283879755393398632941266121654095254089752568066961310684488031814133244274875701359400996013283364145960904812652213
46 306 5.78954387312520498468769305544961413182228619712350640800327248250539850118805232912116687987858966845884946935237073452084657498276286729873356281664238897328504769685771051005277015089773370579874731149192759104101453292211156313402867499630222703575692341047354135754361038108057782207845051210243069162
47 305 5.7891436258299162855095762923118056855444055388201127337234991231785752618081654981828397407094444398638845844984212674712974870555365519431160066030516787107849575990756468165339631227163029396179949936861786343883230804677942808552880319955078594536270477823276422356354578126201765256036563895625668501
48 307 5.788776343747177294121225727624666574307207102751583691878153711224834178935571000160531145743570942212560310798715155292541389539583326459785004233531994210359282789993694819025399402948643924069671473543371186010944974782291812378573976024113035076206450288378863112152503436887522835354390557428237974698
49 309 5.78843869547693114320329338267099530322927424733969624195913152002885095980302097742807617834729138157541527236027852904344871477540150090299500877370197217007760950470682848868987505806389461301992764519296664651873407099470072507791742685090682723294972095761590160427412737049168709256335247064921604970156
50 311 5.7881277463202971697427656463803435191386761361208380112501489676609141889254967389942115185993908154465848386714344410570003531104129666113126800659859082006519147534604657307499698079596107024807317717159738230837152296888108276948481955391629432514813582502799459379000132742759611593514752827601576986288185
51 310 5.787840904144902257050711660095040576084324927300257481516654498961666443344449485829156243495016714918049098379152931341357344972459997961027173497354798329712591426071101108123551699473834068529750123417392738550985050345953287865910395279697867655867870518079037321238252095857040813795398713071059721651036
52 312 5.78757587354576123117957850393976505394406880069772883277535150979995755811007415230669008388945536029133190801006808106031872702938386365030116432561854923642282780801087692650240637424174052504013696571804967813237494851876581533523604200711031913487837420999668123291766800164227655117684130013684770807855985
53 312 5.78733061689609944703627162147877766426899507875218523144516685247483220612499243781056973823244189246213176097868144137610794735100728171740545873459792698070368495383955273094999879296532653669154559506683410203510305918035362988733485062988125989139072800581329957099936662610231679453261118765399985741477231
54 313 5.787103321142683282866711877172142901013621644422295094143127007329858148914602119622740114628709454121179129070693186287932711277880109756899046176161385557098515848481177382982788324529081438765379404780465844169942572619545251677688253558904828534838015263903904323199153222731491278760698760460040134935332642
55 314 5.7868923694083022589167489390025271067491329816465685857936431490142218853593100785479771024673768973915348532651482664727054069494452152789237882473406292576631131765000799021586718652055071236727303485372709121098827580053621487362411308491891004654161675259514830341154971049022838934234196782568805028807288933
56 315 5.78669631663122343494604990980666990209370681123438188300437966335940558860841372040082068919220284187806947654083234266417652811857818500566608685148498856458538453933835240230312905694938352074718931466437809130368638644019111140133021660817701359462586054972834051107272880129390278415235236388264429653877895305
57 315 5.78651386860634444850057689730082342230148134504463301588382408296793167534493876152957074406508072101048878398011364624507057956604367714994609660415928468433047428130968979868442329586707275782706680432387208063103549372425577497082269074571869738241060036894688032487422816007559027988370085914715553131569270815
58 317 5.7863438639020944872464156506844676156039838078893575063338288012484622123108221903377201159271859420148484053353185818560102787771101611651363020075525726037176522167325131024842558006127171436633137484382522276504785402552653327632828191709684365553072323273472003717843307123600302393699441870503624808112373398447
59 317 5.786185258216082726338331700951415541669931141533035309191059356954531015646463588247960660614456794833256213241459346150618187351881595702524780487232273077059710769153761413065048734872944581153505664459993526847144064589025508571713944532566140883305895512569015038094136386564100718248860661456992929729977064842
60 256 5.786037110805149521474092159765931207213448054363751207297703134974846104606965381596191463909595785069788542530847824138800852066072196247579029973086341298333307249085100811790546454269923818967081238260756201866438468985267342541324966663799384273799809
61 318 5.78589857268504408597031288162274610080168835106171783742535640325516296322874850534370629716774467773795318626004930954028691887427385576164436628846681148238254305309403385723892143390400766312955018321064696755635422763878267074795830926178443918297149053144761712910203690582554090097566684567003914685860398623622
62 318 5.785768876343966969993241169199149107006604767988539776227786609868523153744796837459360715331617594124916712256718858171214478061341516586611980224944123166108235287016215090994544156685460900217816631323181887974818118554946181584692918937208212038473614717018273081279414405805235286351285687822712647893437379469
63 319 5.785647326754686355877792747008286984730103256838683084803112147860484898236741435000145273094969586888524918176326723904230627616423297738797303717481869607546615448743976172995947684343116667506635824668508928961654934979201471473122604212903310833414348900592766224376786323723696591650856994151753370620329899294712
64 320 5.7855332935034652379265363545073707587581697268325888743620974742106243343288123063065817701732527175098493044956936424649714369603973446289059879386499028971896277141424993039519606156970452773137873350057222149636828549075576807933953267035185807259734376100390291685674928560003247887906926324025733032666053000528085
65 241 5.785426203881902742265119114696516942902105596242536434786709795970666435139616857446558937793097932265088094258604733719815471692264176186808690336823421286056185269162280825248846642063569668770619716691921779633225389012678425520377084049
66 321 5.78532553681102556300563325217691651392282217344883955831420472270761127763138761536991775275530351394356137827444194531463637202965914606393285513272050652317554865952533767698613178440188177387488508805831765642401181023280915730995210480757664489951964214218493649503715504987170182727468882486427622280103622898221299
67 260 5.7852308174863935858284497937064051453210227855420328730484381584432019957915003778139670978439351127494113904130774799804480059838083230701127943222630569178188768898107932805801713123249176196644338888242439938630864943695443164780359221245097944851473821605
68 322 5.785141612649277653365005507057559560854390705008159163178542139659326319451286535707599476596875331095081416915357319866485150010508115456304305376956273825211488211829161689994853753735135012190418251719872565162388285507067723983125798979096082921156499852234326403124954031680112368279001853252148139419425650103473161
69 323 5.7850575264026712581611281922060238688524001374611196794978406431136706956287059250317946428489028839111071830130255605614488383189673197494112687775784156513860902903633245144886253212138550294875291334460971192964878993779240608171101050410246031764724907480211859879508129617917035984692418119933975229151561986931242658
70 241 5.784978196502454898902292548671769067434147821841083072573186329004309694073800090205201519712627467632900487032222238505410033825551737127152739645174053029770383462580376572426228020976552570676159148320148488721063292148464852667413081759
71 323 5.7849032910638040042966104225587999668935983102612599988056626645430357638761319064706709006612039667677704327152986315506158929957273238429736416514112370632138084598216769266637752315234486943887335337060633220234748178701276424765143486543071236369462288708907509669049998386891673008652783229128298751805008068532045152
72 241 5.784832505631215511039246178988416122688615936159693532657423959425993356868967681158890817491814497396835386517827019139046684035272341747235681700151917855927074907827014485430071092664465127645705032731037644870590997883494816415351664707
73 323 5.7847655605675683882339541818567365891747475641866306052711453902816240225311769126052625814778173151557145180519094844303632059841658247808673651555376254521736983747598058027489383590074568711998781332440196587284907337890374872056126590561092493999842265906795951138697976591633397708897579785407250055828649750529789471
74 243 5.78470219872363083916095792910035809986718896586089577932099817871165914154827873579370312852871691381307127268617024835437141361793025682786834422868174534375832478491776953586457985318781777272903940673915689475004947465400825610005495287367
75 243 5.78464218335454797365320982224800522170966239382320226118720804500611968521504065132233308784775861500367525407077904661023135675235560975932185082933587359371049236263872302822018303055486857374271029486463852764949343123964220677610992212832
76 240 5.78458529625422641291034141130051731743079947223367902885970212876398779082789135561083346266693741213757370415847259222548478227399506063529145943783405849007444190604857312419158346746768144829784357475846304604919267762311924536008814897
77 244 5.784531336082291296709890253673950848364444440245112580417259089365817386319448286344034973487324008152149044483608884352715623175609015699043521346852375759272724580013884123016530417684796914428918077626879697192538793529124853764356023179266
78 242 5.7844801168615221629694030397801449746687399161358704134173125744912280176708481374737420918363606517562121523021847262075587798789468694802810653932051046460473880540700729386279676770449665719491180887899782528576981970823294482827748606632
79 245 5.7844314666264571095518378194994603303785887671980182312434010465230686465889440826090842037964900763540189930352150144715069114298720004953329483151070027216508979997264886016163684955779545538055054650651268829086046731438461090053781680902655
80 327 5.78438522620625651601630548935197457582928402073186016877792423369930013828298218900190737320029037745221171718116035541721644515485004415490255735314602086524419768863034425926650478866131709618786908036832116256722495287904482172897227068416277476644486165669342862670974492517481207299195260370948798619849297728546380683886
81 244 5.784341248126994662762249500320605602585569160698228797518600207717620781080279646345221775150020910231549465444858480189249665022732638101565937076669028759986967807059880718128795959813336432931466307963185899633973135571976419083408973720726
82 328 5.784299395620347204501271721371195826327138770742898327684854243396890027436991722283125279411449982252945500026973819850370559746383828503053820717338693031146462663794785943163686945140321260412367980174912783050094177464923411902003533828759562976405171733307350769016291683172739721533859091405710329182040079926465708183851
83 241 5.784259541727204603427937801340000859082054609174669367883532453442464915834026835067081256406077171343433520561026985002127059070176446602642309713364174354237002653838296330840979613271511498030850201278424818236950412477662892739098531989
84 246 5.78422156848610010602677713814935517915926099416679195768154486907384300897341539330568378078615997902101376507725584003831984103281723639732013472274850224730888510157646070022004075912075686316793523278492832441721634513720546999621119591684531
85 329 5.7841853661975243029928200222442225720416465764234138429276123111453684731481017074040905025581868156978662238930612027369996406877182571392607877237073880392589268688822836467821786961654648417449510537850353230688454823169947941625157727943119140658086677029600734863014401954954828587141922693524818223593814035563846071821902
86 246 5.78415083275623107393019357611869177803918309014842677404050974846097757089150574846362843012397184706800667910231975373897698581262147570767933846953245058402066828999374128236917920323811815939181173581599461240000623824836016108832225816184183
87 330 5.78411787304454249288529813776961901846870631847510751979315497885375290173740963794723156425751776501684010989954724688085664004973509686664826818548215132791412273102473255935307580189430734150608829323171677709304777794837008763760445127515477824174106264976510767584345925554863013472604598764197786507523379601849781080323567
88 247 5.784086398380450713940543916403761583619476884484843356813726743863794852169551564014704559722964173890653689130540559305166762627460688533698352189913259071867741941037335811886348252044739018916640585510881923104211120922011831181351500785658824
89 247 5.784056326015008054007718455307386572313017757211495861479561643326310274060747462106081656171482230129993023896216412578630259161856309658059959794604893830098123767074453754234775182750788279136580938840591807682086928768707550322246137027620198
90 245 5.7840275786741053567825228928806461480547270848698901440061937077653491580432118398167129575655299556247377086723874670272594066658730258995472921656225115860286327708578199166899993104401358259870373561415629757139147666838374053192399933341994
91 246 5.78400008414027433312390712770890867795323961091573985039259328415764064896361225034215469040423174158911349967792208204565175995562917596498286120757222371712867513624401871158536105087668640516281919021562900467750054741435576062829740873428752
92 249 5.78397377487062144487403089847572252038147250172812718298438742027178837059936608616477423278340536417037048079655631299904376426329669262344244661321450555120730851606750605512098983654503903225179002690360140870673022565551589047751390038550230717
93 331 5.783948587647417221805636661596375451722815895127678029280913971359049421629617465607334743752114823451805448499380295382500059117769229767564978939066466633253128524346525722830410059871563327296326480620779189423951695383561503938468734323445547803596299040419457931825168034988705393031059690599715921932433507780143658337581464
94 248 5.7839244632582327367695288588125016769369930655096693880791210939539931166448203562229862237502379805790295279346232364851656816803798792846112914700446333733447334840496330738173777270670566118786842794531192931400775636024122090342691967815098007
95 332 5.7839013462028404111657373706678482604286953220726368443927632911293260153730687448182130919051947742886974632939890998901247399572300578782985399892634325715009021193653381982732303562027925570298262942042000120895660587939718433989202412794838682175466521266991408423499331259059112053945724127145516147564602209395416731315878646
96 246 5.78387918442438465766234087954217647614625770289033033797415756068964343801653396634078494952624215892331200923524804285762004738125769941610591251923059166963405797527999153286304817380074814626223711535915384059906890766105535895308742801844588
97 247 5.7838579290625836612447217729953428934354888680765365950438424424178799047874271459305521632203389690179498926095746230935160548570387656082230306191134273690371660844450192676628394681695268742520834050892200098740177651849539344222659744796419
98 249 5.78383753422695082064520263294858307844502844105804408013294174388112959706606425644384181895781986161649601336298486009333233923882523383510891820493709779517112482383366301803721168139857827258242589852351333614103433893127783930070245483151538475
99 250 5.783817956788226468428008522154510921720223253145637627046402133661196560644273372174993086131697658986756076459100438674288509117713882961580342849370202125481571914334125353552898845276931876297690093853123639515773665851508031410837161976716724205
100 247 5.783799156186390461356109210993995411545415556092980177207954519251509698826176167063137719647242593017068433770248970521136874806766126948936406576012566236164508029747743391694443562893483340944085454411986243166109986217963828950136699406064182
101 247 5.783781094253786700127738843090204818708035860526578583114396413718216319013680809379162496240950606730357031931276018850701226434194538830111511520903347409603614297973068952132197830276770706176517837623534392861948975964143088763239955565697244
102 335 5.7837637350520338838866954641798152613997664420197888712950587878292689280547815522493241261367919718302954566996047269213067834464377569796016254002053547856173775197035397688638572527989066119291348605222258620132794650577753193887495266973905683393079719048859030514888592220481791171368574488472572299363204698931784985796344317409
103 250 5.783747044721524827593175580546877128355294380044305775694270043434654332936077591843943285107699169266352263975925493433240190904780298648360162081056059643245037006564341251874068928868881525688294427651060793958722601783757842601072613992057466881
104 250 5.783730991342431218199949245229981023246246457355115141890546165650876263570124233450504037192869548083743152059774140051592143611702950045756567099814281283848954311199540775850782141230058453906242627635837318458609926503267522473757135297686333496
105 250 5.783715544806233291762947003528117600928640334819752579355298787206696875268666026298728925164318807659185141495445546417718692144601736947551511578211175199118160351420596980348340145804478936817069144546896271755045231813647340325669753307500992236
106 250 5.783700676696885924000719356346959516842338294098907348641703436161213737045704696353301764527488215423557667392920783742381212306470388363162616653705850299893312320699429505897623765527028502196528704176680228959573160932446858292618678514833733628
107 335 5.7836863601808152244186128155058597239722230128867285470171329294740624680476640817794889686155739206586055909056733813992584759005121177912584803896925345112248241229181354672848295670805441279579409454500648892108494490937417199287613950392462780483589285131258437202448102313403936698725411429048274006311729420952790376977523963899
108 249 5.78367256990501395012118165188818656013846560074437082262105292950528427700929754696038415932362851238248138740721795155108759044654189349166723147297451178677612531495229427435509556102663599450585057878941591926860030623233572250505564303435402785
109 251 5.7836592819025708273659500239571819064810567203038028870359038484564699012537481353126982041748982135150139558567880290709113368811921119250500746982655010076332804523905177383436198660874319445047370164235517269101418578199440668083831725354353156414
110 247 5.783646473505028996287010443917508523256594698981273905979644920625833949489563263112793749962482912384586280362765039590120575518586931310289288341582832327504587046206210382840086087252660209218872710732819671193207134087363810206234541535601955
111 251 5.7836341232610229921406583660180933059077191572923559708144913960073027216127857917454272169160625344840701739855836648629850230119712531574317558822830121615290771232668824462361461189521340533464041669355311921437936748969368389401731705729637166807
112 251 5.7836222108606925773375823095877347308975839211576179195738006375269801442570254611895678777412929719881568200339057531192879437528527538219198798182231872474931513527141811277979254376755329227670061098837066975868975564386245522826467399446569383435
113 336 5.78361071706541590240824873243343892324371442090357095374650921929824018388944834525876584894204089905215921499794635856264416396398391055961343383595971013556370340689964624009574943656655017279486265175773491556145473614136201982920585257746608786492375728542602484595423547986612702094717035183057028489578930943687062476970480520044
114 336 5.78359962364244439728736033455608704632573443703625477213299535925572992226118437836244905546114252917810974689430831459159307885003390530938695747048236243707852963041301628838944442236376606600025935900392072063195309092740801441337020843902209863470301173276051090588005600122034787765964009213046067482401908527717320625665947279005
115 250 5.783588913304057917405832032130775604958205186458013676420270937573781282905900118761274160031745716630231350603879134740145235766368929677138543610580350260200968376887161207662071646800763499785788902117260843334819856751668870502131548987449204821
116 251 5.7835785696508913833885218937874020665311977169995548563265426600155737399259955333364887773275474869283541270042849901967279358364176046236292530708973530420558355024289067490753521049144237761187589146841123641643209310766713008795007867042173789807
117 273 5.78356857711911380671493794513100148518658532542364562707697849819499463760695051224672818024076261141063090088375518772075252278033233647023592583526384980756665255138077956491666107878900213561483332940717150787710710371561249907670690261068590616008073133505475370826465
118 337 5.783558920931167496366308009028073716800913573809671589250615071423664107651519391762200059956297730881547387984883026974843342835137069727854652564054529673170462599768683690011157654335453406534831125079896498966281242416916040238515016599847196330566355343837445321137235700396498023191436523542003713823746960367997132263918440540587
119 272 5.7835495870497996694048473314451354561796806712315181311178779689204363353765275323159262305955997616393916258650419591316201464025190173403884609199075764713873881053835195225567615661315139665771068026564208991622316592082924822982169894465515001450328126557705176953217
120 253 5.783540562135140887967631916355127235623554793113988269974826441001831872177233500987841048923971906654539015405399042936558274864617816733651174142042712693092245662372183333899136893132717928623285492977950368359715227633932490161496403286548528837532
121 248 5.7835318335046049363084536785116481628032703159526582965672005675546113667142712814355608115862640800673432016470946903975719562060877950926734416791065144922563439158935868384836713849032924626056719384367175017084090988326158523700878779860145723
122 337 5.783523389095403130942080412996051216928580227401626995146813889964874614925753325530657102084767339512798536256869324683634702484886130945624311415827515222249832162815750093767601673660588098016115917940191182523998713383069216221820358792967214280519115112844876276175372814431260315630892360201279849389694700134437801212338267382811
123 339 5.78351521742948280059441523575762306062373198833797037753736454113965455212435473972105720262677275591939060083852942890927562838339860989449164246950624116695629356992994817102668899140313371729534482559705835270193945241114684838443499334955745043020371209417766885245489353655940277083806967805055421902711983150072575050417218212971863
124 253 5.783507307580714938127154383181175630379169391953823079883276432686776918818770074750601812700665434991530642262808234507326113337653621746778962191462911189906611182519928392578382018114800087078307783193349638329248869079541163041996479553916645847842
125 274 5.783499649144169955154205634109638117418592279259973615914092848715299372834403426496192609085038307279502315373046753492312739122178614198498822090799082995962463816401466758707460641212521567791976132834146709431979243713439272600001608187154484026290408569502894559328531
126 252 5.78349223220733318845274229767645044672207446643795622217069283675053459611403210310770003482985318571498892784677937224236900331557680806096337647293340606405608051510513982563397417159755837123171395029520051233314010275206281048032801920275490427459
127 253 5.783485047323123429327344431284151758666390111943249072318651408711239448324508931737256863972798704583415231145057877828066733354572346674582519037074898148081515079462239344272953080133081546525766840240995278850523171751291435733455846283815871539606
128 254 5.7834780854845883751315218868072148459178215057732526492192815295594489331245501902208053437083786676020581502970686297636906692337414742508125439484967254496295455614474118566958264145548083468296001817634179466679542904661781237320520009687789167376437
129 339 5.78347133810116062823918310753068583227462160426212183401716384064274579677851619116647941334221459717266444217739923330117118599442917326136583409401778967880447668511948869746598801044854727528953866557810604732985162264710993251274514180304248174225215200584810750952487039777382174057991965236327751364133795155997309888407441281363544
130 250 5.7834647969763667747748121950617449710710073595668838126414262224877966864209048925770386037865065776791181802513876200599434009225166775575543196539512834290438698186816510466934893771348489067637043893829518698608594398207540107083633926098334505
131 339 5.78345845428689023804990706606264711084572634690507042736467053977654632140344055046252820291984666558603911973649054363005527778743889372763629954649034341979651589869259571970326093784816050733069550339651523570972445753277379756993998875175548506147579039029362287418454867207971354666204383311438645909770076639258675438307580182651479
132 254 5.7834523025628960872837661217933202599824400338812816658340849772720998197446670465075545907749275142640923591860713743176111622109968512405805920852098290477018658929601454606841491168816005738494738268868866087374640724007535176182170836597028714549228
133 254 5.7834463346695328516207239669414177962945443203878708966444345302515267249243815955520744177174202044523113496087527002112906419180477867971980843172137375770739498753257768786755623663429723803996718391308438949493571131650840083743713024704470220208909
134 340 5.783440543789532697630168051743249929604629202613362878120688428971945796929780250596709593289984605571184123110454958266008112797423529285306309315624422058019419764107196536464784430944880301146782793615757405150148321672649297216301997210608027387134203184040237190063457273341767364434105315548974251732183970713528956031250967730365297
135 341 5.7834349234068371250587382109786058525002962880957897058918893275069492058228142548862805121598456860961853103240090739559290715406703971405461963909980773802348964128697302819060954955632477338866787899674496251512150661763235053178652740808740084573823343689301035074781844767925799103363082463767226492132894418669541431519013490040679437
136 274 5.783429467291180665536706063119086179367862914372754252123020549887884419801887619450577833307903657291645041006157747121767813715534428102729415024845963815130339370238608698633922822256876882457547124979285123969132899767294335085048777773949543102736420861301742239667405
137 340 5.783424169483569972916659327270033105901878582994622774755212914115846267825900236868418275613882351691033208407261992662931406424509157273109819939311271044514943041775572017214797070284101884665615996627373883645890927006362123883763819688211681008458899958034504948965992760670498926162544894564065980839648378608713796388375381908367117
138 340 5.783419024282600208818744897984935533079118908783111895548183303672324730329311287922314606933323328474067636945179980825027345946569879475227971201687932702266395721138949564153956227557013592807459123405800300784134567400206101155571539185378505828290720670094430164018176333556837740480446766989496632945560341129888038263599893733048997
139 340 5.783414026231554786214777920386125591367150197909076604385914823000600358968676507371858128414980608828488328284669541163537341280865385532900008303880359670554274669957359112132804233598989703353607700198318747320934637783638663138153010914291130652912116284427788077504439066469192951707651770051128366465121477653734729711366704040162204
140 255 5.78340917010623836785299427840125357803543711315492603101539100188778784880917918991675265819964624173017536559820253097674220198294283314676753960036357025660289921263662315592824910232142986617009488715274095001126748213533825194143074362024663169325304
141 274 5.783404450903496552569021559877420876562802717163290536739841323435281464703730429223732165677317157681881033469056024695086804956853127232943147100993184812035724087412166741425349906723667465407321885346917746750870550911006882281542089647578461174546065065327302341123666
142 255 5.78339986383037894609675862024254837459084380264501131153924037406932108497001915483862046814944253638423406559225590250168967311489982685414137219433662202595271123669871217598722183152205844811743933185786989691850500540944267732808143196084098665895609
143 255 5.78339540429390532666741572145785266531983609563873591105511844371359444967639976743223949083405241526084184778634557669588870522258344725890535168868081796402402708282536759549286992133257170993498192601890764534162134106693597449888417657785652733449965
144 256 5.783391067891397400199871495353157360418849887075743997538309687717877443493498054408610412038273520286852313502817076626953562932603998719849618124595339159983090868544542637385697637833465729304671382515840263008205989920935025038931537866312605611375147
145 254 5.7833868504013412141234016122363615506141865819040994660230611145744258536641202074002273272392464593240550527753155965806694733512543293372751954832732940097058090157090643684300958097412781743771725287222720039971532117985185054841976885536715260505261
146 341 5.7833827477747476800429609080315163058126293417218546576749439483123994208951173106915285383699440496376090395065145431790502186504731053808637752165957950644849429842162659761194929767413426794697268998465306792074988715653570632808101587103117970341833879186036361571209337170219641354969949331195133636529378502977615199903311178813854858
147 276 5.78337875612698085925022001465646318660368111134132086999099240419775325773310158635971987766703909626313678008633984888854817927792011995066638754315378523592054060084629675419957629312816844335802945622482062867049021959551054143092762114407044484189980593846186725891697685
148 276 5.78337487173002570582037161651320722025107949912368784737385220811176369519935919101236889677243104951076275070733085259679476758658390537450847251520869439032230022627451291584144581837471111043827428411726711279034395702970430648053119103722759814736629626533968881524676335
149 255 5.78337109100516885279095483051988523293334106530051717600328759477232596326251009479568990425527161829875723306639869494888305903010807142292824248458345099787528651167963986650752376970660572719328690758027568064584725735293433363286005422137203765500249
150 253 5.783367410516067779641628160969172244745693235265687814160264339542429702296845863150651447580997192195617003296362471495401065322202178971236564537344591540870399278124650128192328174762631982270868854610591397769868437991682695057189971457250993965218
151 253 5.78336382696218532490561913009442653569843328694184532150048170185049845035097141424114789290666016297054976047046009355370158868460902616156877209284410160190736165790351729687359180643704148449299422134357100118333515463561142468741683919544624715898
152 341 5.7833603371725680162367815281519614001833649307333792263538668601161036030341131074776920800365751745204237388806615023303058901003879628979786838860822035609556172714969998570600153237950766619585946628950459907501789063762471161650557156258616823833912277478469310637337464633530711341837420481728156001557166387908177819034078645758860741
153 342 5.78335693809994809077751521682238131584833788300431191528840590249399903568898859301882694674854134111166619562122402895071055840514814328142502050218496695894988856901707043273587538175622748608816219895893233479780632856299264731533373848569355707616094858548496704420117003338287793752125324017949959184127283290445760757112024848920083705
154 254 5.7833536268151503795999650914139977471723931768510823253841396516406527652188028004386805669216372468775657377109404107018536835466574869000962109669433507399452320574813208335880465859169717465764801028902162877398199718080821659317652289296086789643278
155 342 5.78335040050178643900382306100494953759331536922660556941591098026490611620926455142897673276827872024714269979520515221733877008507092971941896713432787125241923092089253150581831858745413958262951030418215944297018593992714349441995148472980440799763638821009264151281538139473116528938477651210219489244533757976332152387859950327048809788
156 256 5.783347256451219435589371103651607651665315311208472259654934605013718532539805529864961897328228486209420746785489872283276773818022026177443115176096434685685565762403318103411059468660587126840821682992914762124321212784917561319314330743268442442398663
157 256 5.783344192057784337744146032228092075754648229568166995138457558689241925459796755933114035654323278329635990860421285697728230250447472034339485864896777186010354357177493335015965107103059952130599196260136886497863060875596731302449336031012301393786232
158 257 5.7833412048142489394164112083506839749767082707786766807038778162336913376477938605714269464131884845643689700955274131447210687047649118725606204073806618516329090746721109193510214452062101529335401932045589756936916763536819597610551744831812492462898922
159 254 5.783338292307502148246167528760633112416526841940317246043106478741767001136359225702188899881614948072035994624010683551242070468304001149264405977589941303221714630132241525879624452113896554526729663617494369546256189950000921845550531871069046243727
160 277 5.783335452214456814291550042142186997058912578634753647690527255944403723970564252175703396712286047941962624230646437540025609850448319532149327902369252140308939939299678469949685102224225314946249438505484894662418829269013723055488987287309683754395702456691971443292575336
161 254 5.783332682298155162329295311375052798842430888008355327270306207374616693833659901701432730813603252277952294695181545859207693689802252731340671256303985931830085533261056965143824036445084953794224677792515777268477085048430308983835106486254673800475
162 342 5.78332998040406562425868528999023622817733874678556824196359755035451134628886864147206684770044359789757324896939700384755728436047135884616978137931998428548021433516107416695930822389697674532435201378081590226208779457560570118395711427861557506895938920052082623419017906500658422168506488223018995456527796767359073602205858346156014005
163 257 5.783327344456560552398620098751000203817430506179858040158716530894603525359318569647284196992824165298806765070504911455594230723375719371994035863947147075242092242498483426554024503263095004120230950109728668919392413110861618623435000021559527636866269
164 252 5.7833247724555649330289935800953754111217019878701174435763966415395966334407506652858432433026081792872499417044709419686973370987816871773942530702358889732988516702005176309059034894094158720475510281842887035691483893852833075628028953872356786604
165 256 5.783322262473366815700221339339323413480194945062723537130768727691541554480266808966812778627218333147444010214799572184394415498982694723508433249952764022889922732534605756484293575818198242759301333985682437139661561371202062020088140265834526084813073
166 343 5.783319812651580730670293633240598914080441220351873030120988158228692477741438254169324755416584655011102620669851476924150958691236508677622022438359794809494030184693196120411872934722207188984646393029260521564921130721361661472655424204920826204294314815539043504523252232359482223509095158558803287796838071561809148275258580786791460333
167 343 5.783317421198255887142163386410036020916946636551502325103037953325960939649843457751919002392038785779860999449861286877720642409239863246221102992502738426875008467574494979353500248280465145797882964833054643103949853332774666522028706560436265435646610381897809949050838793372474748402238987773449531370738085180197888691897653888784394018
168 276 5.7833150863851214313637218217273375716064824708207668407682007043790340946277332859649334566786868149602793209001126476694580373142455399484489435783981702263476583928412347234643355947391782914754899285581665860146539157599594824168379352677365609149628441254538585438353436
169 254 5.7833128065449614985170775238408020795478866503293729124477803101905819773206950216736454858722291151434675922348697421856714490154215727726925222646314365933605692802029271870355982248033405675834977117467696301900301208930965389427438028122818973161343
170 256 5.783310580069113217879616740807527709467765351417246282302944433074054673921648150823966862020374626292993265258972089966689931638309411721492573545324068407750422884515817377243626359150503444923547186771403071456987696401212250598228488418462518706309042
171 343 5.783308405405081229034826853618852669497379181114341737300323800142535664316961978135622664058025818098407044365707722064039491654687950925761028817220770063942843319088322099889116966594172698462270902432800498196108530088631218723752771332216950064291578142271396538340445094252295929793383071689342666482692723977615930388959598086132706344
172 344 5.7833062810542626398403306883891332293008211401607575704339179836238818189003876753903628679079547361786043213785395094907358274276358299413462759135356432492093517272384021854416743889162532423144952978605296278895786950398061209438144411823860027662356870453226090312724138919027649034185142455385116625336877219889385633850282612568277463897
173 344 5.7833042055697767061764363684611647045009447271157253747429199555328733894913932039728119403391854241281531814089786268921463620209115863608045850854733071749576476782895083066704975629655022477366388189340481193751710074317300232092286043325414624058372406997882134692299863650973748955404228694964368042070955838620968824991157990908542957007
174 343 5.783302177554393840822761615803262932757233040754608390452716288864839923767409144637158973487770494841398281449229540536537395887927913662706124249285599083420284844442522386925859074146733224456834532465209623854344441413148636033483098957521296096055450892919968102617380974246115758211853856661291275888985616650369165013509485804021158588
175 342 5.78330019565855886564512028292010602436393602041544995997521080025711498962717651554197283759680637076011418644294278162436468040431460392324316990315902287770961981279943235335073991814173526409752965399319351561303861562452709745493302465551185815338610794364514317407149606151991945669916804825500699857625831894310685413070865416894036007


==> anc/star_polygon/q = 4/expansion_coeffs.txt <==
2 128 -1.985254781884306539679622141277061370651019173596991999936242300743183688699203125776017282359677389949063448264517492409239015e-128
3 125 206.75378734345021708875496377996939841157764228256580766827070751879617139524585151207041026080566440114625514078484373998063
4 123 -3.12551907389623387898879737997527617851475909793720836420252483585817321322766290654832080293885231747209204813682625711311e-124
5 121 9471.917507185563913262339313368815595543759833517743772926821509937222945581264680309765447190223181022993641430170007089
6 119 22986.342029588886533782914856436455798446587309058737469058661244536880857686074710164426905707862047004302660982843417
7 117 511058.825109793659233429157442548245436037390053541277673415788769194674800148735359209084491876780867822843027779573
8 113 1.9710790676777466061828986425345175159306915376616830204952444375131522942107624008105744867302989157021735025139e+06
9 109 2.913318932340569813800349727370341536540331633833452699563602715520485731609736129167822765381745025135897263e+07
10 105 1.5163570635396074433364896810164216073942648908689366415585275665756941957109053884663691172682898636735e+08
11 102 1.70694499880831876228220580797323404002511110263238102693114254356106471087412682287066253435881169371e+09
12 98 1.0628869307631417603488503871744073776354022120409021218077324559822513627075849967827118511101299e+10
13 95 1.0368478252353986001951521154521658703048783333145576637033452586674721124131637675957854231959e+11
14 91 7.151713895944585929317396601481097687932578426192607000553244461884984152522404271932927732e+11
15 88 6.417456746849064370845085323916057382497923799234590469810483874619274630205937466978033e+12
16 85 4.710485283376458540443599262199161422119559435011812877362069432987333688650872521613e+13
17 82 4.026605466505634483652476836368598607774357680548978955854674107867480548009136528e+14
18 79 3.06370678432061982928306162697187960960905668041306692847697002968333113588133e+15
19 76 2.546963300565855305208393974039554206978214586661145275748057279208366669152e+16
20 73 1.979169170723255393341531571605173029381637456122818440151099088790696848e+17
21 69 1.6188503541463616101431701883037801333138764594223382019560280892507e+18
22 67 1.273464059595193459154226416705411023411150727515191382341693958055e+19
23 64 1.031924790238586118899569156348563444586567860269453155863842286e+20
24 61 8.175361649517418763061369017120012124957255741903582771936752e+20
25 58 6.588948164110724198602038266180421842269606237763578389319e+21
26 55 5.241558488775022388434029868010238897473494795422126871e+22
27 52 4.21124599503841035451245038493041402062915792353089e+23
28 49 3.358043072196706006683603928572580461731212921489e+24
29 46 2.693094921478654584516862554794030975559581965e+25
30 44 2.150422337701666662454418783778341742655299e+26
31 41 1.7228027877111760559696634038334673294162e+27
32 38 1.3767413421492555760918580935745393958e+28
33 36 1.10230594556679585744274369836352598e+29
34 33 8.81288648340188796378651851392344e+29
35 30 7.05369196440159890205605428032e+30
36 28 5.640891623839936193028385761e+31
37 25 4.51396782027901184236364e+32
38 22 3.61040904939439533859e+33
39 20 2.8887928228174196511e+34
40 17 2.3107501005053679e+35
41 15 1.84877292317753e+36
42 12 1.47891282062e+37
43 10 1.183194358e+38
44 7 9.465168e+38
45 5 7.5726e+39


==> anc/star_polygon/q = 4/lowest_eigenvalues.txt <==
20 201 5.95508699096562481550822642260823027518111550101207004723910803349332652348025958905684896142533253594191003489782947689854458050622321375475881401200354039777096839030068386256711098022959793498127283
21 208 5.929508851493407623520118853359781612454352340385639329225699198411578795489419849706886978475524928851309458521777839055698204367932500180240898757079628136196124075796852532592728301956149468202709521735032
22 213 5.90887045776094085130590240886959835668998498750488422132267128368005558399300694362991124159226324720780895279836639793706453217454287024251427105259718655111515578023042302380228025932196860893681213781864256129
23 219 5.8920115595679740791053725661797520770072425634614276059601760563310635685150081670453800584951782665304565627751037369321788294318133637064551011105540239831196032236816131244750533025865189432400208340541741758181871
24 225 5.87808986474919458169862696126296024724863776721310368070587466964353064927961288359679923960279206592167126149856436782573213642469418563305709154531467651904296674102421703944089108355759960829526615998236928445897805706177
25 229 5.866482279998314642922680715177084017050231908980225270342580805002146481425657604160341062151179704311172589550212422977034075188319632560418378747902388359768584615243258179620473419659417242941517434252049218724105083336986739
26 233 5.8567201840681605213173047113556208539253284409626261073265743378106949362598447153063585826857060858201769609931579373219296984733785079474809305250290688260826180450945067722223546799697986246910486356702483077219094461836299496634
27 235 5.848445933544722304411751054532844901050102288394492758924623998680177723779163819652366780846150379685948385106710727477967587864669473862606355226010576977036386132865488504266900069971374759882901936449989928202503014481935398432125
28 242 5.8413829884213218332065524684421775305930015515670661818127981948484890139767394958115886978814892742186216759085914657905527052262381800541283423910973081272450002144567778828011274490330580544402424573306440487125564153310414581591663071781
29 245 5.8353149901329992109159088183904196181813387427360447470040619076040483660631635754254139884282015398994676186908373614127692257935643662779332725610042674858087514335165606836703080776917596274129911601379820320032978084086281533361176272166272
30 248 5.8300708529625563913287180890820815100536179397999197008321343126527856778689794739382143191277864119382795045669154937030604789701369790205030451082866354694393277181552520271852618545809580537432846051969990826565626670488470583237508653350231328
31 251 5.8255139735408631809804652852384168231036558750739406180749503584845787698630601464052766266415109217852238395269098741387628858012081842812947531039655337573208821485823808940401847203961306953501706520436822626098579988719593890356977887523577253778
32 254 5.8215343100196951315936524490872735620832354501422747913380736222598655370032800081202949530999784419401251026964282145499411604746932608267768163418685847189909484727546096217465328016890235566698859979088856529976323399941051458225498547435369996988663
33 257 5.8180424926977938153120879775834150767799888249019209459119684372929004439720142870689966940849624297086207062886281248911525274123808453367366511019795800224981802449845911750594377037533424044730504812134351616474800650902995431842361943653012660335032266
34 261 5.81496539346754318806212028246006275975435283854038436334396361637992521737978302471486883402662518647169768802057689038129219670950067565669576787060106824576942091494325915156307209650804313070976423851913136205479373244557795510264731088414431231629678924195
35 263 5.8122427566707286218603794008965451629016339039349707980817431448027463501057436349921191237974710549632375086770710901900713429893640936055913301257763389457929453062613313050644170586682203562003632695480779113047869488439639159266300986817085061770313261301779
36 265 5.809824611552380098217835876609948655657536848019432131464432884702792065703669512886475026542689988441037707661970609586389993326100312760623609888319010540032818832038738216705040740761175641103384753570301653350194834877532792979109603631502553925466640878566717
37 267 5.80766926667729482140255981004395216911700261337658941819467342477789794230003783084615418161093087945714947280180696790588157577330631609252862403429004880460632776927235514044946028003176245309279165648972788698182419195601528332643073484442112596769684405076571563
38 269 5.8057417421276824924514739239977666125070851705756541512219118210344151674847475147875619712940199934999701570773810697467824698132141772723294547617798703256195559703613128293011199225663200002751736859951619627764399443657792007775010786234708350987423515488546517231
39 270 5.80401253416829548260510078167415670287244118631896375258911187311465913402920876839957450009331587116078107583838555404022551476021856371121566564117533388260966785554732528446433644610852455866460049527307884522764078171980772081696472237702589657059636879029240786655
40 274 5.802456634645189909103778633775481327232968870893028215794227790732017322716525435700956262811987443981413513267077981410322528754740264180356191844265419661893544202154223993137231437245085113289545053133024956133336590497199938168702988613648034799079698032690350932248444
41 275 5.8010527471789297062694055157446159751493453252747560858407822706731141899276166716864114682333885709129972412694540331224453135594783959276013095793814259493886748310157759637623028007328836375174232151986045779881065930585649892405988293827024065089431560185561542839638225
42 277 5.799782656571974381698455667320386720639101063190598954866577815716826010241109986844675872332530187284652991318078520383322947128333553944782977356087964729814011672995948168538292860328834625358765022181970168126237721076015958302893893279069356871297918763246653168821903602
43 278 5.7986307183697664747351151677071905703439903666915718889185677925295784734464485572700872683142137092618289705034784962197273436364369009968742531669866402736923772697399011935937587892728700985886058329038848095606453211358818791500389849645837021738845929286808339038893872508
44 280 5.797583443294074879473669123620947207094945863135439889139643755919774744595126674456849042441841447857720546291627982439036460960107433693358297088404511811107734135964063931527332937804968410298671559690999220515152496273281084368403273576457835673189920499827855288529408115846
45 282 5.79662915706987201972197169191254645904728543612598804420381156820954449533179638506278216155961010402931730035956521965155443798761603108130626909531874315398794444530853954744004127922597430438696492336102098562134857606161816642961854752516509294614259464276110089867525423332552
46 283 5.795757720531155352211519951140474571259553473699231027568327596194757756865563667361834368888788904601285526880438416744882633678380523497101456779722633231711247135433613788836912064634807223065934167395635969298079566235093661412438786180788348371919730872563368270106195837452946
47 284 5.7949602981987704274144973335827342025709271634995555881246905636125995869817798312720362536299943888334457036123297470664386167821498163698078187088231843340467130576057983150219448394434421396948220358914524825308583233802788302140023076299243381793539845347725268084720902603295544
48 286 5.794229166048562893658037027630091932924449658323027718462708879308716913382588892019389110172919438535685493246870487844744325573658677805445334630930768956975591253341292212233370128319159303732405339020680971819436295440367056101170777391065908543429854391350150079209669266166744879
49 288 5.7935575511294860021674028633325261685771112017892285970510644312292242431552948465614856084309867437521326903925843682912862475651772220178863220964935791572335475084769367297777617904196071668100204953518238274519054201416692429862695652018740605531841741768518238800278684785595828245
50 290 5.7929394971934475943193476419579244315891303437400874868779328580950362286052129821395659215760573805334475599319158907125524656025586510738108683309484698538131168752394022349195306576166674646066481417933325372800840855925456784478792807566605581815332767231828178275589024272029009922037
51 290 5.7923697516682655742163888600418116834922279188842142453725536060103420526307385289214581552191519418635760504181963908059069484195057898112383914637473932153160251302456957641982078763329338531938296211614115236150650018786967195241753652336698985770115961456842929129740892353383354232364
52 292 5.791843670221126789030915007643546472393943353314335760971923882061629532320796226912338294125465417307468901490750558830792060487194665593283060341937051525795276990519007600391198140144781737904018105110856724091241702049269026229337712894569239831202408288725148993197850078119387609975712
53 292 5.791357135881416540799331313968926770590271366426687132700908936511550445265930726116671943880313888948335719525991805185316786135374612949021039197490877158193845017950922770714265103484486592222597667245548435350608164624577784531975507850762923244767134934498598460025076515890649623726957
54 293 5.7909064902630710380515082424073109630533155182065423080269887410261756017493197654463873264212162907355689699660579625129132166144047717723098434751531994647199028668821617475532896866509863026525387437307009010400875767539458779211641684429820228118655854453853511352927904890724643361563111
55 296 5.7904884748812800198364033452514534674411131697253689411307665782269437455556748811808869540335781930360379615439551200227735901282545404409451002549511061284986880511179414371160314878239804302261738947515431822548224807117586199528235641679592488453642174152341516391357958460893024746185610909
56 296 5.7901001809220012102261049530048293950248556102162818686567940586509529865922193718373537981914501435452922319523344029366741038396730251499317384251883993159412854514278234532715794522576450148530480040691197468676177946013149611239533552683215137263924646891112202544783260258374952033298818099
57 296 5.7897390061149296482878074833361403165661075128019417333064143865239538450630629766676933652219595632483949526538652863402628417345978101239587464189705647531056155613244565954301764810061719763684145757130530459959541803442938721918262703711688386549304865350846518694468886194469223518310906855
58 295 5.789402617596383222102408516761219172365072989908407158186444493457343409022178373493571762934992121718923629771345172594060623245541803746388445161387186397000796370185275542613596315923031954692258688918840600629666066440496583797479505823733160698397986315356598731180372214103260503954715684
59 270 5.78908891983970906763599997370660831198996053684532170552547535894981657738402019169129711819940021991620071959149693725936306346408425822933807477127174178262814699229614759236058897653767838712201566507708192259576344444820467895119050840706711897725666024308271936422
60 299 5.7887960268863841319794419487329774559860346348364589588981069660444239052577997921678589301368925549068705552290315034592940425187521674505054196365161034274208962798995260203662465589657561871686524789802895979693273089222110126780908893075042617225315152504248178424064228930353942640724632345748
61 300 5.78852223823809776091007966496425830720036641411587486240581165231796775527404223838130739979039906195162562424784307929350160493140140598618644578610051815457008075807251551675941486934954477679435044812268525505966610426443795929394182832430732176439805857936754754740364887348975284947554951371205
62 301 5.788266017874362870799321650168063215592030267386793305652437945929924588977126590369171131848976575167262704784970525128396899624335157582312562914814764586812734906068590035579164613734163285557162727307070413080609241292977106359998408807022385963989565062001770069889097692996546876279619076089037
63 302 5.7880259759460265921470242301533544007283193910208679262723381263833398933723971125118602407010433151252749374527843373485935575740094636584750290843655680538187692498871664026944248249042176815282870681480696759216447424332294242222019211419068240768579149795182765522671437549915708297014020090224914
64 302 5.7878008527659487142572122331986481116072377465081180930362325085492664928767542740635161410538807317995898880061417867205238488393084676052497764518174943856291685830681140431530702284942544386709439111306415181583619215470425459485229295868424526865400794277100207353481935126405962778917606756566241
65 302 5.7875895047768810368565218294685588232630940879457340495614413529246770757984181391211709061851675956558872778554111341918353857335306561144829589417281461357253527083471305304692489708047563488320684392699757891062286640794572817336907765135020108146081805296274512575377864806678741011506614870981857
66 246 5.78739089222544792354845262285661254855913181635825461043770321328129987238696560255956046312720161388883349754638999698807526472619755855995745411457551902667837339064489245716003079365466278749735303889408532581615068472421150074564272653461705
67 305 5.7872040683118928062609151771072170071515160489875879834442031282887761399597400071430249690136583753412197642278526114444549570701631155705909903472170158891898226126794681556963984882210670899057636160600733937539568000071915925728591610948944988592594355030082898041049122252846924003725382554700842767
68 306 5.78702816961936390486183089696767865155323378446176633192754280121210995912711764464480364835765262390971689630712296198949686597381311030401053586084903056792125506263390487995827585517205352142632121011681468761635279922193292362430023898499550608658776578114348888250967268786639003383160014402648882478
69 307 5.786862407655135499353682240977709685368344820874199550909877140129629660335891270753965736533544751635867005740718623891992958074049195245620437689743543237330377024946740532769678697970935606159640270152178628358614431939382361060285238696608447265352205350894367963746321922348376768236593441466994646245
70 308 5.7867060613602490307627989803662680379885829710417850992194977172868336404496600991727022655419939942707697188758054540829177322967074781443199468253813052388807569982313821564018823674562667602686855688943834052821311860522985797656763779249233740744638937682990533140683944316367161722770442497888442145229
71 309 5.78655847046438528061946590609249396941634955413303047386184010064984880512476272804450817524499430112067382773864628537319881595619545158879478049854759940606273498745389916093957076920667200039256844578718828289208753761824367757210549215893028475731978327812627818828522317396097858939221621041066206896984
72 309 5.78641902957997764572368037065085844305823785297448380374712973713428435806794946825982510601138748670316082993871598762470652409912384396375206493128310252711951540990875693970015723806125649015123164797797612888849862510101640033059484501330529831743096283543126033536722506306368376611919224052877841428792
73 308 5.7862871829441659108888486842566165227016387488000928069159225423881589698939215071181030523976363627570666848689215918098508132005009392378051978350393975179146931665956251088172565882391166661432049010905252964483238316095900065891162651014222364191779413592376354212484212195260641516278699139789508811927
74 251 5.7861624197295966491540782630084192231311614222656960449206014719836500486418069019849685767215695211180450680394222415344328875625682432922832675060550642535523896560794309472665422058490041855896922158715386628265251422066483881280528072747293619767
75 312 5.78604426985565246358727564777802167410279589789136512601612127696607239878229447001299235841788431509476329265132869350825309756816726323307176935413904586841328382068231526512489109410708364195251611580755753130935838290927745169717141479783571254903132217947521307076648269845755924318744880577329279852774161
76 311 5.785932300240728959118744067835842118365285445905552871807648759778957279329094297145939338069927773610550870479749876862497526889547159767722029111988258086992563659277769280572729310376908056787039118044366291921137883315298023511323342128155353009333964882601412783553021775209612946802162745293931438705699
77 312 5.78582611144391721632883843277743629385177275844360181536684720356618794023586822717363317597169952356128492175868133989435174913266544828775791482975372158322172183852575640099042874269543940919484523478132508629744106090235399119635227556611656320163198493614020862917919833725896273324622151742235917610091676
78 251 5.7857253346510916365464308230851519110245564860899387066237841123858612071375677583104640672672537754793152316802380466652695773246771730828787623240481692422176535897883609999227433592127211550254452978063886721151575004954469748118231977466328330774
79 311 5.7856296289661159981866807546115702637876161199686478216326646230164316150000486372005818979112838221816160444819681903308447842471881231828695383424122500266181566775435835533100909923535664874945692478519189596814424738409135909049039371015898704534928995899199728808248560254198257525262166114862627928717429
80 313 5.785538678972804612341277341268181824202875680350960928616208692136958897229148506527802393605634556635430555005886961373904251598868470833853206947333971506947510577234728135343870746826696277872336893561910655541888525647283250723700385368516652437198899449405543454735897943629303887670100855551738061944028469
81 314 5.785452192537528128926807341345603113753309990736288237910238030104877057834361419030767328039332704150096304819430330524339832400918383171270885302526597858594159102050905186113140918735002861472044934348208517278067211150803918768151865534991831899954633449019167619683502459837828881110297064745973519518647335
82 314 5.7853698988260335974436889392634721611099758415788862877371028383294142064226293987794313061402673539974936067841416711554890918498222935880326237482130103953938496540617187936860837356756979246488302346075551745349240101161110698121328467298938489883960133130440922097341741009972815822776621341888609236396761651
83 253 5.785291546511239030275604299512530658935661095728800532468984610033643661695237151468582513118408052433451040764014735849798674449752978669601948746137702512294773053068919886926177850895541978581822311217013262131987609212106553004721934800256632799723
84 314 5.7852169021515341962855942355581319377569890154228334853413070651809471608544290577496158762910088879062599822006365307930446294819660681811565779639229997293979065906867544108833777644009116184654657568194727099306875719720625501219947799178167624228982279522012652024228796396526126353955348801368479515606174387
85 315 5.78514574872153112615847212113055483228905849799805608617361485639576358379878736425309622340090363065737914530606670125912438731111793517280328550393896801333585889873903923118601151137689838405478475476748009241130006341070177715775720626039644909023750850571634972487683561522403364380414155147413505013922810765
86 255 5.78507788427931024125680069374895531506273130456017505611503853081296177259374273274384041397045999162872154923280967661748514099985338154485397151508940415141204806503712774551655629188661568775427717466587233442631062622768809459182759625229793595277623
87 317 5.785013120756043956046326651239947431871803990637023779124060362799769964385894469025997570159394401314419835930183863062650808277355184112745123512285823443234737345508982996192977511406700063987678825090459676476402461606606881647900913876085516346217925416303531363920622258347803785703716471912008516142189959744
88 317 5.7849512828554855226295428733571582955245207088079514752012525442543282235886879152250341069104956334521720770264941877899154377714213080325335014722579257804265593152844558792172562333325764565143351316792948808892991541653970447615036833952955374155682232213189849885158813904467016005131643064821717742245765300212
89 318 5.78489220705221790413395683702438270245882411563394863307208276284343141428600288507295626401654364054255978288707279138708229852864547176751073436005309872328819894098070810702535734063307282619927414851114025875124053733807617996302536577573186414632509441053068306416237959386233132982377027655087661373439157113736
90 318 5.78483574067879218596158600916342077732203286137219921281631271623223500693856145043253160203785830624312663973238807167354709439106037202764330595179503915982137928091692821057205977328939860972374364835313210626972387806147487680794141604459724305141344712685558966213952188064491131502884677228971253651820330408412
91 318 5.78478174109297024783362123797729076657539986203230750746007177213582362451250999759330624231510733287281128498946672214912126493072096720418838081632591546567433034202094395206225014934031773904357558543114864673888240348603529430144825158968210402617843819821715959898123699181001501474867534143560477913556409395515
92 319 5.784730074917241679924055186083787345548095966500321441242544981293176423077890679656339217245231839439167238831759835779424362082034419414523741714596558289475200254136749164896591178960328137485548708618652337635979383527676434827560412973494247194765596794907247400762011760221418316595336597301820193437302434528603
93 319 5.784680617343627044182668797356622823808869667838212659437681234828283196303868119414935725645332968750488140770983984830737088969076493317455299074086771452106977462115518485651665176203912962694956934450264605798508932625436165789750511596113167909401146522780081561586360792723124095143035234258276069815527924881388
94 319 5.784633251497523035049779875615767776271751828269770918806041357245743780417614119771265979136916009075677282795241135039414290623629227251021969584171343412456322460075414029255163146126279336004902127867591540954524401849156233252415962266191717456769079456565283028973902539336360222870549046356415980429333111206671
95 320 5.7845878678550023722311367089041920088153335535661085198029319638995134073341225264408701718595670315399214442314757541728813630446433308864742159798863625219038937913294164081136387401925443139768446584411343164402767095362748767253791441614367565872791713661287063918815684448622577085409925566224958482184414159446721
96 321 5.78454436370856315544453096549650809636160286754693210510084562564261949041185027238734034963307255607659098825029796674623027330352168418905988674991353860850850106022827151062672279342614086809959693179690215644842490933513954190740273898005981667918311540920960892518801881265240970818037827395217746177888248588015106
97 321 5.78450264267683826969939013326126247194350153292245898869158350985520465329281491489509802716664648068535811118693435106511367229906273634845606366498399985394354893282052700330111394925140125979527764980111471843293850101366611840040978111127712748950714271120583621802459096488547382831787810008461312373742744280257401
98 240 5.7844626142542333496233857080540602201704931313279188510957817018133615619833511269708338737712167389749620916924806327751354298033046086775103068333620064574715328291782883778907977487588913003641485805993063055379540626670673819152163731
99 240 5.78442419339686882614912249509454149125065731925046736357967194983997856292180532102538157487923041226091278486463249031744296213264146198492775779917324308485403162604316268023395208939125187593248717046096021998697133138912563118020032377
100 240 5.78438730014156380551210058952613882349134458776202746235567930496575329970621457499694904577945854430322377993305929270385258394474791124127376078111859098631372472002992282646286423895092604201111497633650590200459924763254019861429562038
101 241 5.784351859254922296890490887002945777363552629089533983504877000518226451267079258080315437115455237731134113070858985916552896715103030228846360839784798016472491388783618677474441407676551048963590534996889413869446336880888377316872746416
102 260 5.7843177999098702585881682618264726581753279330414660255969231838779132488032977822224702868342768518546838627361089449087430972820998110587876329054261227196095585418515615286591339379024811272488399507710411016123096511575630872042802360321447585965443761495
103 241 5.784285055387249133179623595542774196554060977712642722946769166214395107496326189431559549295279358489482035479903676497615565431464686864085275802888218998409824706425032227958657444504409922065163132026963641676601617581897082433028400661
104 241 5.784253562800301540886342193517294823619470745825308062292059232027222858976871113579761985712455671830024581318761967849212403517999484205122953521096510681301817873423606315924133812893680223059138839249270640927882368336612856074970050305
105 241 5.784223262840090708615248968485615049526332949643296105126575088592718554303101478967489413832097756832289715979949341217034667770030741585860868141375682717804329732682372226089380453286441985188235424648334428966426327457599480115850512089
106 242 5.7841940995400797584333213682057238222046201052247027349703341724398520486758813387742354178781609926085826823428310213468712218615149357432404623067210212678788811664856798386020593403097835319622450923160341459263349126617510646151557000625
107 242 5.7841660200582625606547006655155244635475569699606484199910206009352903652935564116397546378898538523774160929564480206895201177759065282903724806806425710357072203376764607143975230643060691760652332365210889417298274418930933172104869646343
108 261 5.78413897447538658118496280955703658027351343066796488721660002853103887399619728654700570533621165216382827078513317960575931856102451793928206385845634904842777274217458456217861887555054379235369650129364965535053613199914902432748416384942942800784968690111
109 241 5.784112915607941876615644276925281817735315051774865196583102567224444570993414175483835027288695505508143724393635295899901581165886347874041423829998486729614328331920444918202119709490962039194829065304436023717108584772113077986639712152
110 243 5.78408779883471075050376433834666363476549146636168010576812648190582349283649436234816573621757816035179166490183040981710552279474562387377858104943241636073503319612632823806533013105925155954045642630233063106658099162246616945698039943169
111 326 5.7840635819357810251627821291838734227625125725137089155898387130936345119914047027505691041183718596981937232846919759157211730751295671979403128255634985536574155439940060562940537597955818686422684727268311834929146997130135536928585451882897696396763550049243241291112179351555198785949225874064029592938054947265953481411
112 243 5.78404022494302368215365393376867166291435771538985884960400735910818405529942792531368775606434039107388796787180793257064505293844918163033083312289120264502461305396754673814580078380927830477914004577544008980029516656370291714234862920114
113 243 5.7840176900011239115057423965819397397097750637163626325701565155666271179925698639709840075117974647010842931368473772383923276419567708806536632482578276594488087112861569257430059483980440807307442795780649797477352745448305619698085657075
114 326 5.7839959412383343855918009266645212978095523775963594326593859815562665164666711628186385302435761115444493016360165483516698054282083123998480295614788958141676455794213010892976203422389691066600845916857514847907060758098872470951168973497418009670266553826722240876542089093664965558524324072109889074297348044762203660144
115 244 5.783974944646191726385417293310359780082933653867022730975807075250657261488782704472827882131065318630241993337621380878909825295710957811064825108795388515889623412643572361295273692524987331224031012754636234748991220891619689579158408758157
116 327 5.78395466796750245286081006760749165197343108321486104525812568137451601918159311335759023514750593201628490707218338932735639152126758079474103722367284923314446227460461944096734424238449569535968706734943179607438787210230828489980504202927567433121559923642616239446104347297291491246954954197663023088541580498069245733798
117 243 5.78393508059196387925544805403800038843155013622667204899015644447851784600294927891658437510686839097498195853353208079905261855866144698012947956082946605076237319929854373763650371611535442170587082696407475692899762530828509426504879077578
118 243 5.78391615345883910829599739160933064460153338961908637022147122535303001894997174115805885051780523183834955064241633455482586482664516855016043430559875625218608849345987732025543673556855933305714053717512417377934520927072098271133026213053
119 245 5.7838978589661539816577594853819222649416146761997744078608482399003834684974852420609309178999917055678501112863620611248786208220862079180198556421845802906366359897368634108392269529891439906975112101532812995855676092415774165129808368946495
120 327 5.78388017088592810809008284149006054762858784520100131164650279133546269595088493874415265902234324842841819581933108175363953202774757372391151550277853111222673429350289198705264884847882110710391305545000505943335705311442396698932156689265751510583881054843620692250893831898642769177142295267971981016047028641054244829625
121 264 5.78386306428499232979699832614538011644943964893558055868943598227104691891809215431982825637527211408861429101005624418277128754851271196773735937943474367807920518855601020353014080409968443371426232910481052573048003588643004165909116389247267801647942829235031
122 245 5.7838465154509816047224463627870725447686038941075705289324236291517699333538432732316664217643289729107700676763788128310111027916579121280390199263406627641397448319571438569574525174744607273157527408014568037619539067494251968541484336633688
123 266 5.7838305018231256295315787246550760201223330394883408835056372418548522359558036371726670167193949920887338130152052003951070031457047421132123717546314064910863078058623292876743175761094162329019044187080066709032478238513925754628158504102370517228285605222522986
124 246 5.78381500192748992146535325000147551884615353242014764065854245494057374717776308587777176604838624053153523332083553623679544119126659555612362293826956387958613288578919539903693675960992999807055774941093973014835424415528356422907809738675119
125 243 5.78379999531634780016673660284393923970355258513113237727169132381957188740806862046640045595797527114185679375874319029222624403841235598217999555099537974267945423653603607220021216029283401267470103799686962880022440507220242514665890110739
126 329 5.7837854625113890171081472358072232890012528477554864724620549845070266556151419486618989541941866602755440264289243338869213215136762846841816622119711754279721686767396911268462859042797057403709862074296589302281399281179126597220061206926708368260197207634251430477305752155525852490597678954152841732429744179762430444772737
127 243 5.78377138495049389847050776029741200034557464079641723752539192406132583740643542715125006628113270666048527329124249886325266597518760375416126112140853544233266656026045668004668410047201738442224358888964672324812280255579162328473862879081
128 245 5.783757744937823002161452319130979219962441963221402434667193808305676949525371542777897038324141442026964859814250708773128591173542584285899280347789690988472647158631403770854292199207477729452526928100680063903352430588711980580397098674301
129 247 5.783744525596991625401333794867954715669626527783200347622338922915009544872368438177997564427111837563345164091927963889593142881345637830331704525657809527313281534557134057917658632193052951436874601940923848527281487963559351072781385935191942
130 330 5.78373171082711620182121920386221369002122573279861461482880038531831198685329023183011477641662651358560926045296368939963835709949467471170124451372101030320934882475514094373535583206597210018732186450735088727835432574285457649595560493167769528411105613921554510908503182094740122491137308781000083341845638270180607571574415
131 330 5.78371928526153584572857651799831902737648887721528944031582678125765799741893092771634848457123904431807069565912267876689823320091554200208739693793108094212462873073040183409762599494191989922793361823866884080986236634915409661971341714476218383370150839527861816529935359864474915039944838633823886040666024349500500144388455
132 330 5.78370723422902717082062739688136753458557256950351649042866782947752284399495216464256473380104177367337229992192322187214288286700012275100238066698178546435991842052129530830384182330961019813981342608859170867345583336060571919369313739700602886905434618262104258395918721715978703754485547998630990016447308596550001544875837
133 247 5.783695543717344152721883822207983016521121451827122640718698736964323631438253954819779444290815731300307994356743820687451809583559154607287909804123755420657188394757650244415723265440118434989008259501941951872634956613250572274806569313812667
134 244 5.783684200338927329067657671159093797611369155501221858929998915692116948690544147350197190841470808256019137293668946040998394860409940181371791974801200095059153691739127754825689818015894792505098048112665677180280550347753783711103544382621
135 248 5.7836731912986381366642188531218562448401020913999905632360443223825897165124196845853936652043355174009107634737435334157907172983379391503696308768082884689683635378313768444333812018332029209545607335785518371334377295408699219529408626446561951
136 268 5.7836625043633847622688567957822524061489441722305413358976267263340061191405900849792081116161125238643763254412253559822954322428373069930497323611766848640066349361297225652823855174467028946201747084228665621986536626838413325343463966345237018424267888971569965
137 331 5.783652127833515612982401664997686677891514852333986764307611232249724470308662895298535563604503764184972814534929554811553674052175008909247669792756336602774403338218609335983210287269769292954137345783072439265431369514633699142224092270724384800846571319618765644451360159184887404923096654741692634605721611235167085053362327
138 249 5.78364205051586546772134283276477916561043681844938573704913954232427924978348578493049618212979055872421991948907657288207259112246871321045703347940880642197748496192499561936905267653373665713232576066245845440621871032031922194280504478877758583
139 249 5.78363226169834761945012542966503887893236718097694154997464502125570462333964272729150256248170231022521995656794324836353226000937819794935130834047313916214953977076554178097162701633817784419811564108090724949640086668392531740819305876331814707
140 248 5.7836227511259929193321829659187756315934660423956170680772078988395511711319865207206827438650022530312263628577909388455362916686985786892347546271721296824937987429434335057384088663083353677473209422783194096168978908817322349741308572410880893
141 332 5.7836135089783436436525212041157296613740528740410390243696799914563057401626203880994085785578342606937946227650384445476975512727512168144005609931161716638342627933634961563670633713479401826456833492799938668944859711773425956692143006336635740145758653203815036486309100233753020442410611118232490578339165586006796434321339567
142 249 5.78360452584811657220217046047405494769877128445934494189552657008004092387281547582185667811367318746907212964698609933900745578629956018581138892292298878918628658813273765205723926053060201473236819262072497151741657145691781876113216236153196276
143 248 5.7835957927210556381893121213835477731492807428648534926557888636525306791289271629039300224255960692587999756960696929204981131333660030923772572735738518657222733897431016619734840195225566884080580688884331410920009504515213490812233619506183734
144 249 5.78358730095690002595425164129674101918106707828404259437376491294353027853252538220842422602992456592111454945619994914911807908512371611079111716068358315259118576777503306839744623104655428785255331732525971813573471115209822508389141365924812863
145 249 5.7835790422713986914185299829275646329289959103921725736419895539032833756443357615762260361452354852626983549211397466486678232206438117436057664817209501143504396649060011295584723120602466533547147080621089665714932336579857606498947976971119486
146 334 5.783571008719306995551485272791721495588091613777932014931108867282001017626814622591911616550245738716569898979996087538872994465303497952005322473263819836531461891985557416046777222237708856041474015982504687959448273541896438356070942285563117156450486960618830534346313033516142225378841222229967801018547438800542026744950870744
147 249 5.78356319267830550442406821835354387668277672147431794904500774402509206916999015649808350484383613084934526608557127871334929984744710463764809632983763165468546145681327086123260719040045231803312039352752574910958901144739593245009744526516555638
148 249 5.78355558683378504913360069400166224636439185594643282605901948148499515299054479792152822031616310908679594972670646282601967340414542794764170891773845834009830940941955002883954447158073948260979997779542942430649223092755034393756669942305059226
149 268 5.783548184164445881035876794613505267905766662870697288548892320827256740484189451511031889554162874909218674662070055469035513467766204621780524370617149770494578534066504646484348749860122958422918455717516488694283168120053604544240563216265822979605072945069482477
150 246 5.78354097792866222607293504711548792070976049615753507306687773418634760227772572173062975654249849270066839244327958171564912948614515934175589663183414875262175171994523227538452465262273746672660366453330257430291339535193182962425083271215617
151 269 5.7835339616515667582538207601703807726125700477577797849813689457061817363640779021268000538691842478412094378597699197429384343880907068720925383621795103826039384382873349247781923615095368217188707371781210883202934220165858954980176209113829279165037630455096872204
152 249 5.78352712911281249639491707963100993307980983189714434762489873490928304143173156920143983822956749025226320550394220136789343019129226356613651347721715993828744361912595735997558429800168214940713777346524345399275299879023918151774614904291044521
153 249 5.78352047433497239823403864057343508952022751611431138144179139725845988438836181366402284742343278314791918539898698009460438071112244988423067609151443601738435828804233197067658270999224196446518207350617525567830899905071502596209703335290379175
154 249 5.78351399157253949864443026377969573367395207930072652079514090853004024079465419664480454757301420033568736168854372091797288825049056001684628511348661428026788924209346759913243335813519151995213404103028155185180943223833152017681737212665797154
155 250 5.783507675301492829143180820355436701045207146875045592374626472939261252980533195385438210255353227056263939765001980156274060127662128356214335185642717096158028449873675576557096858148297199643924203381611999967855316283534443895562227265253365331
156 247 5.783501520209396578196481904223659063156395225730857838130822801941909140307305042044564021465689769399333303886012840127845228354506962096397378131131021620233587118554109153402801279293492553322133780109437420918238473003266706287479963878661168
157 271 5.783495521186002018798824034408684844090539045319871796367693798087435797141741784655689622564351983176203304086840113309585479924608619925097725302405918544601792412344687958083585716290759655824220475406214515008652135351546957412002516951094415428055654461622571256919
158 246 5.78348967331432365321817345605813754993731168726340792479248102421050141742745828814183567000732187106131511430703704758904267332080658117914724614579728580590117433045713859407665721243408291742249752149383650687963147997658159928840729769367683
159 335 5.7834839718621628154669577095954948580060734507228839962153273320073621580547527266764011894525452590500797693107590536271923986876150917474076181199875089909958031921606730702075686189295606705095518215077570434590308693684000651285015199548800875658702398857029215471050026930611905921354319969714760369477346801036141021234357326516
160 250 5.783478412274053639914833466391633970853383850355672221720538545558717611413109436229879855148850616627072927140239854712945344980559050585741588526822113071784427082211561795311109005641729104740388538101788037904712249715486849629139156075112509042
161 246 5.78347299016360785863837754468713329844702032335444958963219194181639670295797907163802119401671604631424051956784179703215535914050732969398784699299472406575190096906169037078011391076251469316355883986557220043126459182469639655067136984866739
162 271 5.783467701306236339007943766519923638937863188667145679741332927308819313072137672763945844785225644493425935516905203434747470865317814419687754007062482569517253357300616181286338460452730619525199553864782906500748384511921494709400569761380469996794799990051763939545
163 251 5.783462541632226624376887625404560735102147654864872195715666137015338168229030275468342120589933882940559163929889640445621314215884121052938914877089641735334443063074923543267277538711223321615454307990858822820117037836608997382665056354677678611
164 251 5.7834575072201570016851383956239974164937510495681689673602149656301443175791655697494381005484318120637676128657577111952158807864863923320273250176904265902715471899568454213694657990990678115692185346818467535458182723455017010024923199801248680244
165 270 5.78345259429062879687954082607039254414670389804747507797144848667220636370409505641356348203443578529609591524451832694369839432919895677645884868100119339508643399644218695609675774996060390896607782836079818983824771341444754709517501190719444333020423961304427094689
166 336 5.78344779920029969833639657886938568910563170879811945783903919987319583095065464825172184808087839001102229737473410297959900713037935917488806248667373969017051911083757920336645107830434657012706471708005981128914002075889501088416402877366445967310920016375868266318405235356464467499550571108067046606974548921966272075468397154123
167 272 5.7834431184362019355261006305484187613919734738357444860050295874099222307176803840712383155458080758307450777513615108879296238169579101950216826378910009591560772202798813967375217943651902189914550751250931362183590591815548647549711902466651461975991537487595038806041
168 337 5.783438548610330100133680044029435430431249731727330059098371491815350116728895972096351629564252349533263580888034038247262395550735275236733411189002790704796862161933171824798163382808126503534549251671073481349496952646409682529452658443287944638672089023076530857687973404590958307695761905827450170126844623901642020154657036562031
169 272 5.7834340864544842944951313126205264494570298430658050822014562710382937319131454608314607631797488481241219584561142308661532369490332229417944692858914564034976925341228832648976108435750699738605905040797285270794411475068173747745669513116605470274627666566225060638009
170 251 5.7834297288153551319176866716623371159159307792582070156458531788232064981591451041858082755063177639162272129971297975647789152348036493296407766199255788478753144780553224181499016661449454444709751536173554506942974802382468006908579764672698708488
171 304 5.783425472649837899279380190222862614411398858134777268934706440831563233188757420834441579486143586877387426155730397494659321231986953634294742027248772689094765391567735787996000447343757285355447995116665483415914659132231657061400695331385570545319580688616885990652761125014890439670108139443552919
172 338 5.7834213150205639280003539703529418361241588681032451279627984745684274851582579269784711138107273716180578945576261801454677653624183881724016373290691343041467248701621703454799949294155781064869234182138256964792911820367624785841302327683943120194895358485969485667647800503866273371093091258901712983949479415505860541927673691865583
173 337 5.783417253091637908514754323001158797485001045213960217300173619919063231514548837720206312742170001402275932946907810088583112155877192526359981695502950945936060724164842438198208859977167766320671504339606660941227043118587042043307131883928321403868863738086864660420852525344829555105334985956164014517005370783317388458832596802118
174 338 5.7834132841245705289586136200438482707381614193483147229238195854004292092446608336611651987424025998717950895772713136533198657766131904695235322354095218031855904202338452863527064917646668231575406472089649618823198131617067420504497924470836108406169534136389518413961944618341570124035815631728460238586429047723081399341310055931314
175 337 5.78340940547439642389854022709762539057003499383966084850532594854798201784590448078691611989986716275790491588389043496824654964180807072256460995620084501510479030903287718489073512917258275875544747512393119949506336543586618695555853388166964117600089488396656252680565043891448782378335924565687462343584373457066931686381340733466
176 336 5.78340561458596798631194376518033543124804596168506578848022830477492598065277641926978479493532825075772115430983050662847492361092560259825989055451324787071972234375876102470344477834103917359596986522688973788820164065311059602470638294919849381069227103324267056276681240487397669408659866633610438530219560997115736821769139258903
177 337 5.78340190899041612824366038780468377490452156567532540751103836163232694011107412891698193453344781868674247349788694817209551713321478519826810637178335184344176602052801617443657456153911333223316258787384543456254653859842387435782934890757824873238623769522032292094603151273134512405489333363848410456836744829913441398925841580138
178 337 5.783398286301769574971972768701538969088950374210082119095483200639658106644405185555513407587734099481733610698021227664303640560196546751765912271711275782458121875801361628842536739679108177571299988570422164305681908313057292875575013915530600548161854471182732831868927747359344665341488585024620036795644385125263530769670337096484
179 338 5.7833947442137247463134297140469611396006631860240058324537301937196073888031376049643222232756993621815189126442676727627063560205140600751575017855688496611622116248139711245399095612283536455506187142609563387207109599591993422931821278699026125933640968821254003892037068075614274288199708942717652996849221456555871541216134272742901
180 336 5.78339128049655871891668976218917391097533032034612190141822710609378858031638251222009840370352132718253912299533091074933713819330676368405995017939075635944187375513986464830382613628051588146195443439733383596850710977828664872104724128479599058124316979486415017179519848942247743980006843071644374462553488783987470356400546100603


==> anc/star_polygon/q = 5/lowest_eigenvalues.txt <==
30 108 5.863744889886988948727065345101667232731556390745513515351513769415857548969356381653603962216375732074512583
31 111 5.85570956837628266155120492572421116913970482122012915030077307944602773229748952554319680942402024532652297528
32 111 5.848724728132608239035598867511249854424272033761154522595062484632096970957818504298398181870520485438200879362
33 113 5.84262165124657860927843606898249331573913022700279899293345985049952051388098774124557579916650707486091735199009
34 113 5.837263567398054336165035824060681028515996431347692550542773683381442473277556855577910202506199457369836955239
35 101 5.8325387231444429389601731539588269437691705059278762532118780685457869270869045926773990420026063361
36 102 5.828355137729372759384549413693385664477907824677924091108905364578698941099014288785706570105965905477
37 104 5.82463659251354493226470038133389722531079668097226352153966096185926987986824182160485034314352698453592
38 104 5.82131953361941347574757959430462036900974337589601483527141675349986091960251882854456068928044232859203
39 106 5.8183506580910095737221044262510168448312764277058207322771067418233306217976783751078515431529726096586862
40 107 5.81568501687928924507690453267680661107742388709585948906000291781214568838623931941158219485650605504476212
41 108 5.813284512317802242387924197444253459455971059605939469679049067376511324701772439001315391731001787820576657
42 108 5.811116699363034308804220686959898485750690185062274515650499047094253487808231193662354482814513720005447296
43 110 5.80915382265931902002703546995467867540332291251197773879302394994235727719149119953190927790209915876389323631
44 111 5.807372038088428741524302932558699972592383704393318024059495415942278748879725858406793031311412683354926720073
45 112 5.8057507796783166150388632530759470255190010163081523179299128589814282735399770680725567306432083781520486902207
46 113 5.80427224181640616141004841827677052170420744319901750732022234494945975617260020839671596305252127486307423576927
47 113 5.80292095350804925425724949861962586399766254971823805111720088878707779952330494266374161687566535673573061066771
48 114 5.801683426552919115721873551093165881785197446751537553398684952169721274036030686734338991550399282220800323405559
49 115 5.8005478634180800329608505566240139938078468664060841604047595679383026957257552492546657614825743805631131835925851
50 115 5.7995039135808478082438457004504688931047217775081812423479172011948960761466811208159973248409782959018911882005761
51 116 5.7985424694258468501860072193141380562764573460772099388607785295795265126390144839635824642672113192364431249664132
52 117 5.797655494576303082437500939642640861931315087879030441343524332601248150796477495609002454739029601223682570594027469
53 117 5.796835878943227951256098586108471907057272391924038750832176739328405531846498294609534143677637109487412377787614767
54 101 5.79607731587975049855642601872072478887239511013516209036004457746185379545651862781467693966751429216
55 101 5.79537419770039460339783511546572205169390078762298411216256668143858464036102853760983345804564965571
56 102 5.794721526518608114169753940710452214983926203536435208453817791353387137421763001651673963532514600732
57 103 5.7941148379098469198725995994907906366569430629292985148891237561490444264791937813998066155038227180677
58 103 5.7935501353521988896785492854101091066336439113274072424662100995508642347630292911241871515493982070571
59 104 5.79302383375511404337266463342411588492499870006688794542337894094304894618321992192474010989701179609938
60 104 5.7925327106772335513672659302080396513742132775908997795008253905186819265967320608833059431154615628724
61 104 5.79207386407052822020451531795082725922178000808566163531851026133726882224396202605827342993661045893845
62 106 5.791644675580862443703202036404381205637640671837070786916695884566914021535510039303915190243752603121114
63 105 5.79124277859324574225517379890219360164895567717283767293425671552512719905301996292379694561630158051314
64 105 5.790866030340167771863424699185650586464890998101252992307004836517272165466743348582916593912207901087184
65 106 5.7905124874988799059829108975248024382807250358185626320564271876800737548783747140279259129654655552489771
66 105 5.790180384792541446719541596853421390537112511674438606775149466570321628413012587574845529739091909115311
67 106 5.789868116184190986773824104059154549121855643336924950659247546082373552880848680622448416506180536255476
68 106 5.7895742183142612980512457120033291259259907629553953503351464421736032620500345654498401364109714232154735
69 107 5.78929735588402663601662582773629934483632731408493262855927789005939476911631044323977743130044778295826344
70 107 5.78903630873073101715696119609354251284027210964814846246829079693219069758675941284686077258595665204208542
71 107 5.78878996037663633758634912399711263358126800493081755374651779029701075578948086971845577379347793446965442
72 108 5.78855728786502388338343459330543174915759604656541094772483168537536806198553575725011663253980383847091549
73 108 5.788337352722240762099180270834305376647120960723257131002983492527287367719524290600280720071225968858363693
74 108 5.788129292906990038923559811941388108069362940700882148584346538297318273018578747223447516200150988154740843
75 108 5.787932315626866141116176271394121691868190983732405862759037716466413026389965530781939511758386342487283048
76 109 5.7877456909181683805496111088500171561416489020221111695111334313845846498164287161813701246827508640780127873
77 109 5.7875687458987260942722421340087724378407804917792185139631227172791084823449719636934293766473189786836383009
78 109 5.7874008596152046156978511322247813233304696544336561651516146928345777156688152609797480362252183664572182032
79 110 5.78724145841643625679063597679007755878809143510390297573664968277626151093605460138791332492386213303254552062
80 110 5.78709001179298841386645821731370879467686870559569788626528718945462951028484420893085213962793681088015431679
81 111 5.786946028630653961561066421700409381955498563138567728564193306292455757988718227129332163686471305335155637209
82 111 5.786809053832005126292234238997696885465713377886207083676674315283286020009025228916045424505298372569685686997
83 110 5.78667866526574049856123698974431575338135987157475481507764989059544038814622988985653018272027341290296349291
84 111 5.786554471008401661096677127928845471469538610890289846450100009661118132934955635912954416582903679569805913007
85 111 5.786436106847247386379263618730867459916028414590671478730457743431751969172911189277802793839871193135560815597
86 111 5.786323234016739455691817258963574535706878120633006204240926748641132469493554050238688878386830987557860980216
87 112 5.7862155371442911699151237359760442709217771216678605476621154531203011373505312650530285616571607119882746025637
88 112 5.7861127223837224053997072670581052422160915724594367421931049576226944484595070266331181296859625050988387522336
89 112 5.7860145157173088434609405712116069035313657687795957111644873864043022795941684943028719911503350802229783786793
90 112 5.7859206614094548998303955824888068142109573379548601124246150840926438520241668566929937460315947587253519807913
91 112 5.7858309205969002009039587992312657952447254308470016800715765447947856232918676650223328767935450267780993903664
92 112 5.7857450700020227227969821770759328144730094466717316525560339264842572280937314058843043519631551671851852704331
93 113 5.78566290075725756152945710481460964871833948571533486128858257172363389139038410433415315120665535563886033871445
94 113 5.78558421732993422062685549402505466547836848008660077238342134937032732269907832519425490055798227433463174852419
95 113 5.78550883653796923736051401941002562184700148299207913996892040774463567754082583963890222956308935896704351240645


==> anc/star_polygon/q = 6/lowest_eigenvalues.txt <==
35 104 5.85961212323019256683173016905519300363112879369119393357540262378615685799357916924172168247600052885796
36 106 5.8529757767308221458742720487651848481007528403111075363347464357401223827373082664892461059724058855953319
37 107 5.8470991722188757955637943913788861773914325349344369900672984022248705071482486746562416494559644783548103
38 108 5.841874854430105095688137842595907864304432421589184185564386658254747886882109736532132617376267367605339784
39 111 5.837213381685811373019195870329599927684032951775606579604848314438340313725614975051156131832459027430788163708
40 112 5.833039848896827210980508779627694541866462449597311832080338552465255226345168190164111703096057872527253254281
41 113 5.82929116689347061562648680520804064198636357150288138314501197594653687338187503784024207461591500076195158607522
42 114 5.825913915736111703840462550314723324757263907475659549263735687137708385661558663277727821817227702089695866363578
43 115 5.8228626377452246741702527998530981310140659667472711740190733444985938305729513221155777113505958633894407585634181
44 101 5.82009847035457293559421304860751132116312782361078037881579665318924073725588612881870495681614505704
45 103 5.8175880437341226452366551413134991819103846442034798739244999827573419247990847664415673993345202194416
46 104 5.81530258628113438396553323109352405759328610096496039536589454872781649619987066971977777276822901770317
47 105 5.813217194473198096914956617009157113586515150719063351355836839350935565382354302404350187659638539403358
48 105 5.81131023355434980647449972016082977740156886846082319452725910066497928617372661239254134149986512815801
49 107 5.80956284302185685510870471074911854401447129060850195988463347149519843689849535625646723919948675364681385
50 108 5.807958526559836571510713788797653019554402867467105600559377697662128265405250521054003525790434801459689208
51 108 5.806482810400564572659002795629539845557830600261982074974300536353162497987534598666062678309780161882114747
52 109 5.8051229574272085129158503672027625327453371623888703047275519836313355216620895206656650495275466780549919622
53 110 5.8038677269118958132486199397544272087760768382498648029941983204109153014906730426305963864755726062910492092
54 110 5.80270717179343600125251784532036716417361733084350331800008402314873730280529595350017957836693493197132899659
55 111 5.801632466975108372343972066164675019394452608381611477866571536048048191859673219433903349657922643951907242274
56 111 5.800635763365724279185316015470639153680981141985869322547313965016102805413180006256627313788469659795447213159
57 112 5.7997100633725875880532291696595916220420264058187000081779764526139937852759592195778130890345772119563299113774
58 112 5.7988491143404281111412200038824883889469638444057420061485084501543117990206535858780975587285668122633450272107
59 114 5.798047317059591148802408186159567435937549452382049383761669764806118985281900047408201939323573167263423596994145
60 113 5.79729964697322562189881967613966880636454778325832145120233889991760615751349316395317926277139974396884779413288
61 114 5.796601586122734765684840740715540460780182189714462301127903832639611209374793659418942118159560636716952654844682
62 116 5.79594906420333950199497391759402155230147007628806967279371720807171954464877468834714267371836977962115748095058193
63 117 5.795338407372839818412411430671413478107083644954687753183521279484436219482030210843522233653630507020184093058160654
64 117 5.794766293678748354153719285052411376310223535580536338657469069975560715384812503019316175072483835074935784593464377
65 117 5.794229714151517719460004332623067842899087735974590448915296550251167595734780999300827371024028552819134059270019355
66 119 5.79372593876218330906208056994627048903700239877373556901246011550707194137192789362135658441886281194687432831976580276
67 101 5.79325248656742855703885522075499472763149704502573864217202979759401991958207508121044927269848610899
68 102 5.7928070994686616024876251417690336145307627046369599178610026422555866560701037441920678055186461516
69 102 5.792387719098025745901441192702826921387916202304559892564879786738246751915637254476485798939170781297
70 102 5.791992466416450953538126472939586342660731984674132506797211300652769375040655021377617064140084832715
71 103 5.7916196236693929256321350582633028848381834754603618446100900495858457355455897772718954836351828864931
72 103 5.791267618396828185487044234406129328311514701860902507602115967049340798419988885052469787447477182032
73 102 5.790935009237027853883850280899585099437977066986095073508725245394002410246335435487681990320226365251
74 103 5.7906204732999654688060714141790092766681611131438562724601872358156798445037911565045476246818529918527
75 104 5.79032279491702771416898742233894202947879206655859364454230773272964356758782794626764019595582587097881
76 105 5.790040855599896753341218589795176367393519779510412267476041707071545741671922924095911787968925957405839
77 105 5.789773625063805200364670118544202583605905508447788199797281722779773504373413822513176037527971864350606
78 104 5.78952015318944633202163157294203137817909235262167236531637840133523660702699612210147619363844649337611
79 105 5.789279562814164172745873256484505224342381407817858120311347654157997383724700593388573302641288307280054
80 106 5.7890510432570755414507363430599815406211980435246098015767955201865377306810061361661706360098490319959376
81 106 5.7888338444948432699725742027607755133898292884548488736864135680839367588480339594442760386280055494434536
82 106 5.7886272719152226459216693085093448982871664077698926352767060699474432510344507597229542115203557561905114
83 107 5.78843068158448977281674202898442790486748513843771035581849797015481729529412614963006054790955796695189169
84 107 5.78824347597263936458645423536720560018322857842775385179674304127545659026494473031277020312982497976237738
85 107 5.78806510008698597387781472101908978972724321282926068879254398101431433861666527758923177475420625362216913
86 107 5.78789503797066490189264882010645929158433583269073171140216055389002897605732556817553355848618174185710713
87 107 5.78773280952763234766117781894003262074028544414124738794662471004912370344798822894948657804231734685464147
88 108 5.787577967640214960654226433689278562937696852223550306521581769311198000523352538219541028090846438317986594
89 108 5.787430095549147129506984056242793098447867320210760319583678345101345825773468343843054242792216507025386833
90 110 5.78728880446943693318272567187255579606736620320085840771084161194721980401923843136444567328643649998720301943
91 109 5.7871537314183842808159103955009520798101950596518985845465083264409746780151573135004188604069855619982750982
92 108 5.787024537234693441607106851456815503729138235238290590438418008293910720741056496210249979039778630297235917
93 108 5.786900904769924945779708673825960937058436406702876802677985412421590511836347970997286560725876619784278936
94 109 5.7867825372355599423172201402424313391731965817425748801643554716512294929009578652953573154696697762306350677
95 109 5.7866691566907389715089481380809320606468961751800098381436048012753162674036784632732815757883300090298414339
96 110 5.78656050265731727965468480010248203406372281072013605094448642738681162486160843700629106640771701762560865849
97 110 5.78645633085027661327548314906198369831130863560278268861145732904486576599817418543956869933197043757943929579
98 110 5.78635641201277165169853453417999888998682435773472115846855203155422096751003566585974281175043378331883932474
99 110 5.78626053084618758553625318914585510489784226172881910382378425148257719123184212666363986874455393826722485344
100 110 5.78616848502656092261459715274625062750642123519876928280013581703075348028553901774614874967428911831722750731


==> anc/star_polygon/q = 7/lowest_eigenvalues.txt <==
40 101 5.85517371983176627736411217358897636024181518278900769341841841490633077148531934285795528492795698899
41 102 5.849638595947261423295495741522907718811763532147788295669235649257167985366702618877350245043693200753
42 102 5.844667157464256827608367654665443298075233379001419562883382421205570334841023656563764312037790386826
43 106 5.8401881703761804627067621974945946231810908741638005626950896607416513826958797427456766519322036096415754
44 107 5.83614111534647956682874581018793763732341198369270282630138562719980645147679531228481225276387496381358948
45 108 5.832474324612438953551777068914591491816554107799730714352557473674519761372925086265052766114845290756734984
46 109 5.8291434853466453419885157389949667012085158096181569803181312040031081270978499829170108110791092041103777233
47 111 5.82611042930450636146379156128340816154670648617537928550866363314543641265396460761259698878813166116903963362
48 112 5.823342147833312960699430970787106489626082902692689712362231078875157147225523757041303343309704226002917654791
49 113 5.82080998555049896243564435740182605058129095842560456685456714078211019975656274093133092666937481750671011109208
50 114 5.818488976621183453648296718641300893323614575604837580238117817317672264034534340946963616148539085906991699001392
51 101 5.81635729556279813492393563125188708205570588535104066172105479805418124805043903932245635700984178035
52 101 5.81439580057564682061483513702079804077676312775869416846209805171282237903463326175737107458755145051
53 102 5.812587652042369586336050231390344389160173828716754206425616061689464660547336395279875228382449464599
54 103 5.8109179924177244487118725191704694557321451525707640823093106169846745854517926771901269003687118586787
55 104 5.80937367650633316742563489264320404194786548324093436448272794223359360358815127833339565249430498218168
56 104 5.80794304329388366234649669810934080601884260150602859030588513110539594355585746868723610848166871643674
57 105 5.80661572220046682963115137592781071068534676291587659603128890508908710879309756418671898252612226886975
58 104 5.80538246797064552275219660641894650182413908820503837836113016950594306076366411631874455242527187207638
59 108 5.804235019484336175192618396452733811095853576318207716221960770568690808697260055871699295536887098644854825
60 107 5.80316597862687946142634422264290733169958681336161070700195664176058134625936171411801692643608059003672945
61 109 5.8021687060425030703727111757746751623772936294569931108551500958139160550620542595697630673527020330855329054
62 109 5.8012372311485910441835791013918506288839693676053952302521964730878514707666012854883327179489719664368866546
63 110 5.80036617423644939631862935135205346673195344695129894181991112585993729084759397457654542055097298900569014836
64 110 5.79955067884908560870228543656249053698824533269657177871929365742267647495137359400480744723832748931196995158
65 110 5.79878635292467271582103033214140315976890686199187194736921525474726435875915204099184146504885176432343876308
66 111 5.798069217439005887910934961706847980076162301685700294354130985300067259274613357792631291919441839659993637426
67 112 5.7973956614817553042229718852719285536752579870933282394939629087984782146767487496892663642665648457632369730241
68 112 5.7967624028678916563591192048567202966621948527101710129832730393091469940394019268284056209444234429242743837727
69 113 5.79616645352384898831667408696508791607950166580341662816546084048065037904928554898946239559350950787723764989241
70 113 5.79560508900301961920044012643990015640423443197215458426668230645284277211022268679289116531025765568184797639354
71 114 5.795075821581241337591755796781772494812607369692840361272041036848184234193242358783650491941455662354251388318064
72 114 5.794576376463416848476659178972803223179103388810254440503924110728855463780351070389501528055528653939183081668062
73 115 5.7941046707000325557833118139506234827936557286833261006236983657757545188079883224584686883741773626751449348167594
74 116 5.79365879446933686151317258201490926553593030761416357652645716360034709319686528203538472454907223859362343792895651
75 114 5.793236994429104886193384621996250856609373396737621176543249996903764095168365257237153282120253400172243111425841
76 117 5.792837658882734678556412824045905822133860681905363338527410670735911316795086417620037751645065213161796040941196525
77 117 5.792459304539101783892574177617938552690681384721774816463462641596974406276041407789065370850230168525518434308534064
78 117 5.792100564675142003068737687400799566418047288011074046346687213086623216462394669513061172340432527019288008984561514
79 115 5.7917601785353597139072323116997449509660448536915324064916429825011232375425726659458193713618832244196368352923031
80 101 5.79143698182405298418392226221759585490823699598256082274138116439295865260712917486942310030560211818
81 101 5.79112989816457296383920630933491050931108071934318607233268581420296476825695871353490049018829556281
82 101 5.79083793141586507275078892776069415601038571828247694300213551908722870897062012257909583574737253478
83 102 5.790560158750266872965107854726116642606593719444111356863079201354508145549862282488586874798945941402
84 102 5.790295724408391715807170849270088137035305986095265292856352340194437757710212842521058624083480184641
85 101 5.79004383405718482445101936165306289707915819490753238557147332329781638880026769143223291462199767142
86 102 5.789803749686132090351549752046344368956069904466335160730562040630658607462591781333550622292418514015
87 103 5.7895747849843277746852824314327333064639281076405366543044062069073863429093268697041849518645014546312
88 104 5.78935630114783142128825173983788107125162662790329717570001646215933085716252702482865894338692962854567
89 104 5.78914770307260718333424707649978049830654902586719939582370673859133439243240533253657832289518650738276
90 102 5.788948435893459820925381752446055340004199902141981733483551863389657090268153313052832333980293077843
91 104 5.78875798183386243550103844207090671774861644161700609520614360167754563698077206067544961305536908082764
92 104 5.7885758573354982103320524955466095277758771859241941812032336760977967131940476942883018872740819733664
93 105 5.788401610439786062949543318452695500606652765953517940603326822420890905356107834561532801288703428354357
94 106 5.7882348183966915800558728013784464111417043977443071243313477009549172127015141674345393491123262914479579
95 106 5.7880750854787942844546564066655724727592061673402700227749111165006259844793173668569334565366979218857685
96 106 5.7879220409809369222756104962672225436942855600464910356580197183617886901799439163852320110895413216251986
97 106 5.7877753373878623091529154173836793406546323705793622618232388909829221601822519101737896128295059196573514
98 106 5.787634648694083058415749645574290990189405406274847348892429584646720488816940218112909667225074087046537
99 106 5.7874996688618592374841951099526214013837836944825721420635727677006505337623653737170529973839219826243647
100 107 5.78737011040460463271145269819877950736525360179157101010008444824530884901183728857838499432044933859547636
101 107 5.78724570308432636682855980879154437730729726501472928577395191608754945319799607201661224512169556333863913
102 107 5.78712619271284466347004499029821569715260520762309160976491072509656153410629340864191978032532421602463527
103 108 5.787011340047556600732367110492632417525898303406500313815762966626266047513381724681743580967688648973481642
104 108 5.786900919773414559593571420997124406399389360429792866410750385668867287951303032139535581043820604457795581
105 107 5.78679471956359968291833370444457901180418155240837273869768184886057118047505268783168476386626354908540079


==> anc/star_polygon/q = 8/lowest_eigenvalues.txt <==
45 111 5.8508602443646792263944202525578312415695821231044267923778057765938280849227894425387864716508847497735949805068
46 111 5.846191139456031677477557194247427097612547460319833882294368465468422544712772501930126353139023398036854906058
47 101 5.841950266824166229509523319089146127247669813998073271504232319385651774048402354841799372646618912121
48 102 5.8380887146735929839853152499945832153359581216121692739775088283071415194477741256068312568522930326292
49 104 5.834564243517068216830031305977475083055047730771414424605480677831574764788298440773876070088089693976774
50 105 5.8313402305218662039722542896684045097213978462550017218879015203868583104790176319202216484952743298821769
51 106 5.82838480336980923921933031216605537572507770610726498751683587900264807420201254389749635909166024451466712
52 108 5.8256701256793558400017598045708082707374744587261418994216579125485698856781674954925837818814091570699072851
53 109 5.82317180440089112425546492656138333569909430317039594293951837990607921992436334194586617674145503586063955034
54 110 5.820868395954087664802446942800893530274415995588514050273479560236015995780413563568800874261073585862506116344
55 110 5.818740992747054774480866441864487199714709987133884961112133746967756190162010341713018750499782870107419568492
56 111 5.8167728754759556242423762789509524951685700936177363363911923781834365140876258073461496146171198238830487402631
57 113 5.814949219524644296017157907231377629960072552097545747508442574640617131282754938908357601548443929390057841164367
58 113 5.813256846068291750596385733484333077044853182853199871924180748493671839412220856941618861867783472780502493293899
59 115 5.81168401028262200875149355183123450545505188886701644268693403717029209666914785149624109613334088611886645715356898
60 102 5.81022022048324965005479099790466124281795655241887291646341340261250063811353222283775488838401516697
61 102 5.8088560831520777377609522580930065763114134679154009141238016645451975504569965587274598812349232623693
62 102 5.8075831697138021162622790650670043684366591067624551951433602467426667424300592256535282263335921441132
63 103 5.80639390165416484416514982213755289425728887584825177135097150020954154687801557728162597323324835302998
64 103 5.80528145116027587732825506589695826193448895254707911149857520455820495394905764824019228453410667040037
65 104 5.80423965494111887914084246481850002673149588277193398455770148892404159180793524067055674043278893741019
66 105 5.8032629392758494447945320627749808155791692617710188783026578758857348334429249667894188364979588580296327
67 106 5.80234625465632591675671118097456786175529883567229392548697054213589598115253597048614752123600612438053405
68 106 5.80148501865234514627630145461788774823778661531515801301668064908300170527920423222043701927774075691384952
69 107 5.800675065844230664934823661185973481406475759402301627813324671531456078576179607292986825427451588877027347
70 108 5.7999126038464184570918170583213073635421577491026667590282784730111314484312034371352535131370100016336670368
71 107 5.799194174594421773824276335892486822024531529339975363349959267829874592223016120136304708172292373252489057
72 110 5.798516620191565695361325401249276229311983931900348383330406040849133502080519111900074933349619062306535561938
73 109 5.79787705271561193230657660763100713955417699304909605708127475574248854869476532413227692748525518017087861928
74 110 5.79727282747243299180485870540443149928691712072007477613883127364751813969509156813825651399768796929748683915
75 110 5.796701519257148640512296784306564281854620000753890917113206845706100567327443087584902700186575309176734381968
76 111 5.7961609012449692441010468610625150671462621090851769327314875731895366423194128326183527744136768231596250165398
77 111 5.7956489261863276472975399067334505377879859598146193822246520334159851783909050771090916022468888983374824664986
78 112 5.79516370962530183998612030654216936162942688551157231853755608688661603145753885204321264865084729783358883035104
79 112 5.79470351489813094340921023037274221738506956620351554324730166432426444980082982114073328872187028218145644940292
80 113 5.7942667397008751666381469515070759265539549204063297834106397677624904389810124660527974614242384023069321835074
81 113 5.793851904042849227586220860859837410282767164521534477944035969552230032195128571032043527011423282269123560782019
82 114 5.793457639426100293759602820075439780948325350293117599574374733475407524529419355107726146335885097057305147348147
83 111 5.7930826791115144096464498232352228591166523044034507389436796184826923583805555140656068200357259862425775411313
84 115 5.79272584934962712873261922562997408354835761822945814162156808151488874740378821312099287063478200433325869569023925
85 115 5.79238606146930896182642403418113870232340818288250160194032778128095294728206866684311850732108193028668455363319608
86 113 5.792062304730549978014192780781291707144839036994579686960034881874225920156448360577031475280527885111565659288801
87 116 5.791753639858879381359856686504682209758366903778001581976080331907444430572086063299659729312852572876708297716179399
88 115 5.79145919318877698885211555983964630365783378489470236407078577870596906291032251186592375946256706084872845343879606
89 116 5.791178151351976953226074375048684133808163924566781084672547082337888629426840796599450354436337565428331348711012514
90 118 5.7909097564540098611931378857290849250759143306261400186778041925242553827292007474795240707553126388469873028602333056
91 117 5.7906533016888302559010642726705079689383481118401736683841773302532629548682416122707549893429513719732981613774460205
92 117 5.7904081273470625762846556217231813809880539945692677591666301592328176964792946089368382745614696639806835546200821483
93 101 5.790173617178380161124015820793555821665325742107557122396904442604617572035112535983086935370144621439
94 101 5.789949195072903846496965095915048730878411025153989116467213958735414820329900599916360410330083990099
95 101 5.789734322030349661218534914287492222863557969106690128720622155932699728939453625239269642673300485352
96 102 5.7895284933890385265609427208140096489056672826562418334930297951884174540570017543867173962408237696342
97 101 5.789331236289864246806688109107514243998994004301472147219210659547778968879328998798513695311643115272
98 102 5.7891421073529506855741564796399467501769218474567441804955258951748530195256711747121095248107485806417
99 102 5.7889606905470590438865155284556962778895255133627234075282856640879842206754830811471695769385570797541
100 103 5.78878659523386975080513233498269250865221341788868754854323167681174680205771763313658223560197825484395
101 103 5.78861945437109366223106662750100407274418115805864580166318654682023688166950666714791017487470052264106
102 103 5.78845892285999265125426761191260287584739436506558334725206856033095948431892820315174854386511835288167
103 103 5.78830467602433510234688867524320674729856849880490418610426402797401641789870096195153019789704906050273
104 104 5.788156408209098887761124462628907716923411341823433845529429944899395205195672671440282636478587471206508
105 104 5.788013831488381914319160820830212811790689567472785034008950761825379907870191898980346151354870122521011
106 104 5.787876674473004685058728148883369971484927094005591312294636153626101688990829244439265675798134852513771
107 105 5.7877446812092048504435260354578297294752257959896996286419878999469053044234458466896663042960833802874083
108 106 5.7876176101606429613277208879545205759062608803114679183280771931428284083142786963849303397480285284392709
109 105 5.7874952332666725600161644133299772423552050922531523820497610946810061936869408191754475866847118957940139
110 105 5.7873773350704859883341761231563961840211436414612045228999671960277326951198964650941583527364089140537471
